Probing non-perturbative effects in M-theory

The AdS/CFT correspondence enables us to probe M-theory on various backgrounds from the corresponding dual gauge theories. Here we investigate in detail a three-dimensional U(N) N=4 super Yang-Mills theory coupled to one adjoint hypermultiplet and Nf fundamental hypermultiplets, which is large N dual to M-theory on AdS_4xS^7/Z_Nf. Using the localization and the Fermi-gas formulation, we explore non-perturbative corrections to the partition function. As in the ABJM theory, we find that there exists a non-trivial pole cancellation mechanism, which guarantees the theory to be well-defined, between worldsheet instantons and membrane instantons for all rational (in particular, physical or integral) values of Nf.

==> anc/Z_Nf1.dat <==
1/4
1/(16*Pi)
(-3 + Pi)/(64*Pi)
(-1 + 10/Pi^2)/1024
(26 + 20*Pi - 9*Pi^2)/(4096*Pi^2)
(78 - 121*Pi^2 + 36*Pi^3)/(147456*Pi^3)
(-126 + 174*Pi + 193*Pi^2 - 75*Pi^3)/(196608*Pi^3)
(876 - 4148*Pi^2 - 2016*Pi^3 + 1053*Pi^4)/(18874368*Pi^4)
(4140 + 8880*Pi - 15348*Pi^2 - 13480*Pi^3 + 5517*Pi^4)/(75497472*Pi^4)
(16860 - 136700*Pi^2 + 190800*Pi^3 + 207413*Pi^4 - 81000*Pi^5)/(7549747200*Pi^5)
(-122580 + 381900*Pi + 837300*Pi^2 - 1289300*Pi^3 - 1091439*Pi^4 + 447525*Pi^5)/(30198988800*Pi^5)
(626760 - 8856300*Pi^2 - 18446400*Pi^3 + 35287138*Pi^4 + 30204000*Pi^5 - 12504375*Pi^6)/(4348654387200*Pi^6)
(1563480 + 6714000*Pi - 17252100*Pi^2 - 40746000*Pi^3 + 49141894*Pi^4 + 45780780*Pi^5 - 18083925*Pi^6)/(5798205849600*Pi^6)
(21382200 - 421152060*Pi^2 + 1918350000*Pi^3 + 2614227910*Pi^4 - 5654854800*Pi^5 - 3965159223*Pi^6 + 1732468500*Pi^7)/(3409345039564800*Pi^7)
(-222059880 + 1271579400*Pi + 3613033620*Pi^2 - 12266517900*Pi^3 - 17757814914*Pi^4 + 28941378130*Pi^5 + 21727092861*Pi^6 - 9162734175*Pi^7)/(13637380158259200*Pi^7)
(288454320 - 8196414240*Pi^2 - 54540622080*Pi^3 + 83379537976*Pi^4 + 337956998400*Pi^5 - 310977507352*Pi^6 - 354450849984*Pi^7 + 132764935275*Pi^8)/(872792330128588800*Pi^8)
(3171011760 + 23555952000*Pi - 71723746080*Pi^2 - 333199608000*Pi^3 + 542885550648*Pi^4 + 1355261623520*Pi^5 - 1384280129304*Pi^6 - 1337978574000*Pi^7 + 518021476875*Pi^8)/(3491169320514355200*Pi^8)
(4970745360 - 180631896480*Pi^2 + 2270514395520*Pi^3 + 2444801550408*Pi^4 - 18251132155200*Pi^5 - 13590443330584*Pi^6 + 35949047139936*Pi^7 + 20671882502409*Pi^8 - 9607077219600*Pi^9)/(377046286615550361600*Pi^9)
(-2636096400 + 24895105200*Pi + 79219113120*Pi^2 - 487774106400*Pi^3 - 852843285000*Pi^4 + 3053792290360*Pi^5 + 3630439618136*Pi^6 - 6122444513560*Pi^7 - 4288974330849*Pi^8 + 1840384320075*Pi^9)/(55858709128229683200*Pi^9)
(361238119200 - 17220213738000*Pi^2 - 311199827904000*Pi^3 + 324620205099120*Pi^4 + 4438412804448000*Pi^5 - 2865149087601400*Pi^6 - 16634573387107200*Pi^7 + 10309541088246858*Pi^8 + 14094700187198400*Pi^9 - 4979889726328125*Pi^10)/(603274058584880578560000*Pi^10)
(5559930784800 + 65609800200000*Pi - 214704822906000*Pi^2 - 1706798293200000*Pi^3 + 3122732798020080*Pi^4 + 15272968981284000*Pi^5 - 19948322354095800*Pi^6 - 51815653479308000*Pi^7 + 47747674792873242*Pi^8 + 47396132831956500*Pi^9 - 18101156239333125*Pi^10)/(2413096234339522314240000*Pi^10)
(25844898895200 - 1500424524522000*Pi^2 + 46684893872232000*Pi^3 + 35164010074651920*Pi^4 - 740786057283888000*Pi^5 - 402614116951888600*Pi^6 + 3793710085975101600*Pi^7 + 2103302735093392558*Pi^8 - 6256890344362442400*Pi^9 - 3210299116242733125*Pi^10 + 1551114253328062500*Pi^11)/(1167938577420328800092160000*Pi^11)
(-496645968218400 + 7222685259636000*Pi + 23988125937006000*Pi^2 - 241443239284170000*Pi^3 - 452965450178712240*Pi^4 + 2930864234437062000*Pi^5 + 4031113133564569800*Pi^6 - 14930904869365243000*Pi^7 - 15786905528345919066*Pi^8 + 27222797625410117610*Pi^9 + 18233204850331964775*Pi^10 - 7915669863827158125*Pi^11)/(4671754309681315200368640000*Pi^11)
(1204104891528000 - 86634289079553600*Pi^2 - 3819319790489280000*Pi^3 + 2602976790752830800*Pi^4 + 100433912061555072000*Pi^5 - 40665871963026060960*Pi^6 - 833015249980407648000*Pi^7 + 330789435742955662220*Pi^8 + 2433643974077824569600*Pi^9 - 1163340151816826557764*Pi^10 - 1809616125406822207200*Pi^11 + 614736070878601546875*Pi^12)/(1345465241188218777706168320000*Pi^12)
(2787296269665600 + 49358959705440000*Pi - 164816144642318400*Pi^2 - 2065776940458000000*Pi^3 + 3923291222794334160*Pi^4 + 32721154659114768000*Pi^5 - 46361197897271310240*Pi^6 - 236251940186723032000*Pi^7 + 268046321968484065644*Pi^8 + 718649496677642926000*Pi^9 - 615263237145329762916*Pi^10 - 623636559509281432200*Pi^11 + 235728636221685481875*Pi^12)/(597984551639208345647185920000*Pi^12)
(112416665053492800 - 9539770920889809600*Pi^2 + 679050246669809414400*Pi^3 + 342466609375043833680*Pi^4 - 17962043874947027856000*Pi^5 - 6538704303611999307360*Pi^6 + 175693381923498780781440*Pi^7 + 67906500509898555099452*Pi^8 - 732942357598839937348800*Pi^9 - 340632835309262972353644*Pi^10 + 1094527855640549701449936*Pi^11 + 521717090330960815763475*Pi^12 - 258856873289859609765000*Pi^13)/(3638138012172943574917479137280000*Pi^13)
(-2837783495662315200 + 60576452126406216000*Pi + 201778747825504449600*Pi^2 - 3107566895728375080000*Pi^3 - 5911562189814162401520*Pi^4 + 62328030245503696674000*Pi^5 + 89382763214933595881760*Pi^6 - 596840165742039299652000*Pi^7 - 710285728070533874332788*Pi^8 + 2688501047332900049538860*Pi^9 + 2631613640469642289362564*Pi^10 - 4607029942628752806862500*Pi^11 - 2990942157677468764775625*Pi^12 + 1309268426599376039671875*Pi^13)/(14552552048691774299669916549120000*Pi^13)
(12969482004169891200 - 1313678612062041825600*Pi^2 - 130700139399240559948800*Pi^3 + 57505552398883116047520*Pi^4 + 5584407193839421531584000*Pi^5 - 1387144249864003881410160*Pi^6 - 82911547437043021895278080*Pi^7 + 19393348493721346914697928*Pi^8 + 522086937010309473445843200*Pi^9 - 149459897799711476890866044*Pi^10 - 1306120034852713622360250432*Pi^11 + 517277319128577543305082654*Pi^12 + 887470472209191527843877600*Pi^13 - 292941866060855176428388125*Pi^14)/(11409200806174351050941214574510080000*Pi^14)
(356597653882854384000 + 9094131200774299680000*Pi - 30038899805342890862400*Pi^2 - 561876995802308266080000*Pi^3 + 1062648884610900631044000*Pi^4 + 13932441993654741781224000*Pi^5 - 20002293314753598671462640*Pi^6 - 174087341108384502887088000*Pi^7 + 208625406705598959725168520*Pi^8 + 1102194201726340597528654000*Pi^9 - 1127922427503232413314046876*Pi^10 - 3106694796352524493370982000*Pi^11 + 2512129123834667330105351214*Pi^12 + 2590737342046361982559266300*Pi^13 - 971173742724208860654943125*Pi^14)/(45636803224697404203764858298040320000*Pi^14)
(1516562211091623696000 - 177090468308691897960000*Pi^2 + 27136431922196521884960000*Pi^3 + 9017847591500109108146400*Pi^4 - 1077113128060105913256480000*Pi^5 - 256681199098892348426646000*Pi^6 + 17131486119850520142660936000*Pi^7 + 4335785790236401386882916920*Pi^8 - 133790555452597949153456208000*Pi^9 - 42194568890414867791467229900*Pi^10 + 497101282096648260408501524400*Pi^11 + 205605092600586074416500476442*Pi^12 - 697543537772745100897507429200*Pi^13 - 315952706311600959133249618125*Pi^14 + 159786318876990035803260187500*Pi^15)/(41073122902227663783388372468236288000000*Pi^15)
(-5491025370413030448000 + 166004632983882092400000*Pi + 541029306660436634040000*Pi^2 - 12171024630433182313800000*Pi^3 - 22742123903644972954327200*Pi^4 + 365896598220831803825700000*Pi^5 + 521165244159524214764514000*Pi^6 - 5649100224613410554739750000*Pi^7 - 6885817029748362284443224360*Pi^8 + 46819207040545598624314349000*Pi^9 + 50706666062879865301800728100*Pi^10 - 194513286041291875665429285500*Pi^11 - 180463482287010623903232340206*Pi^12 + 319234142124859370913055662750*Pi^13 + 202614683135946238835538564375*Pi^14 - 89233886735707696636857328125*Pi^15)/(18254721289878961681505943319216128000000*Pi^15)
(26378192029689051552000 - 3580049562649923242880000*Pi^2 - 757132674251549925288960000*Pi^3 + 214985863491932279351404800*Pi^4 + 48450137344329251746575360000*Pi^5 - 7380031300608320195089248000*Pi^6 - 1141207573627181061863237376000*Pi^7 + 155907850426836134859071679840*Pi^8 + 12598650074482753279364061696000*Pi^9 - 2023063868341111494879077115200*Pi^10 - 66659187395884098831853323686400*Pi^11 + 14997054793962534623552524193424*Pi^12 + 149677247547917349534167645606400*Pi^13 - 51289784809585816523329448010000*Pi^14 - 95114261347756370696738538000000*Pi^15 + 30707052223734699797941597265625*Pi^16)/(21029438925940563857094846703736979456000000*Pi^16)
(938391146991441535392000 + 33397176671939336256000000*Pi - 106969904782051711720320000*Pi^2 - 2869098805616518579104000000*Pi^3 + 5271786469822631334556780800*Pi^4 + 102890141125717999328795520000*Pi^5 - 144488682885133549916265312000*Pi^6 - 1981982524489386054179544000000*Pi^7 + 2355690689320882868185315724640*Pi^8 + 21374876708906309003768152800000*Pi^9 - 22562204399707743197488161172800*Pi^10 - 123272970849585219046190213680000*Pi^11 + 116183975669541868107557485762704*Pi^12 + 327775305305306832840663235099200*Pi^13 - 252942132305492678291871933104400*Pi^14 - 264752932078174137625582781940000*Pi^15 + 98556910328894483095041052265625*Pi^16)/(84117755703762255428379386814947917824000000*Pi^16)
(3748468635840087038880000 - 576507161916513586991232000*Pi^2 + 181107877834055659744857600000*Pi^3 + 39495907538962450446622752000*Pi^4 - 10032226168135957514354545920000*Pi^5 - 1562219208018840347512324588800*Pi^6 + 234599266467263376168123553920000*Pi^7 + 38603239231337392309701577173600*Pi^8 - 2932684274647031133516687271872000*Pi^9 - 600271248924227540020652100904640*Pi^10 + 20159955677466022545588253272480000*Pi^11 + 5573654587796424883190789264494160*Pi^12 - 69709092298931690593778835499708800*Pi^13 - 26569384887189154463277158157743664*Pi^14 + 93832677823825548373924023227006400*Pi^15 + 40956483693699951777807871375445625*Pi^16 - 21010234864640717487636413068500000*Pi^17)/(97240125593549167275206571158079793004544000000*Pi^17)
(-155394189350732306598624000 + 6470406921313139884279200000*Pi + 20298820779309274250944896000*Pi^2 - 644237716951136200599907200000*Pi^3 - 1159426487470456162673933817600*Pi^4 + 27184334880173756913462875040000*Pi^5 + 37441712501857940589355673030400*Pi^6 - 615920597406312013511953377120000*Pi^7 - 737394576503418581858954301538080*Pi^8 + 8083939286151916595206710203292000*Pi^9 + 8891745399143918867683322258656320*Pi^10 - 60913223839020959285920727787464000*Pi^11 - 61938023356886006851232342745704688*Pi^12 + 239331994588192630847481782926880400*Pi^13 + 213684392930403426579039783004190352*Pi^14 - 380703883988580770014135383951190800*Pi^15 - 237579775604713372691749420127176875*Pi^16 + 105110725506673319593388326238765625*Pi^17)/(388960502374196669100826284632319172018176000000*Pi^17)
(205449951732963783797952000 - 36007191928401346014826464000*Pi^2 - 15429603717166905589305894912000*Pi^3 + 2840446363912624200459178252800*Pi^4 + 1397363237706856558307600471040000*Pi^5 - 131357413180004913764646329145600*Pi^6 - 48296798398041665685367034661580800*Pi^7 + 3883644257708774705265766583576640*Pi^8 + 831449949125205134950635749923584000*Pi^9 - 74966355578150879844550753874386080*Pi^10 - 7594849087488363684192700143463050240*Pi^11 + 921494334533293208733930116271590944*Pi^12 + 35556136643862328691978571274984281600*Pi^13 - 6631878927263733277152930079345687248*Pi^14 - 73649263521729777257048019164426375424*Pi^15 + 22472441260989832462435020189734075550*Pi^16 + 44419572428849001959102055192929040000*Pi^17 - 14087391698607910119184937538270796875*Pi^18)/(168030937025652961051556954961161882311852032000000*Pi^18)
(344658385327622963268672000 + 16696275491606487560784000000*Pi - 51162197245362439004504736000*Pi^2 - 1908396918432031940168256000000*Pi^3 + 3353443144313022700702847884800*Pi^4 + 93646325534078783973438771840000*Pi^5 - 126013527688531282433233414214400*Pi^6 - 2584302296129015527191445038720000*Pi^7 + 2947512886694682727712026276981440*Pi^8 + 42496143753135725779909660878000000*Pi^9 - 43492244872629368821077100733533920*Pi^10 - 411952846480704125142412609087072000*Pi^11 + 391369473271880097081811721638702944*Pi^12 + 2208912587183296832097721173734094400*Pi^13 - 1942475465461536631413106579427584752*Pi^14 - 5601595538289187295174864184144292800*Pi^15 + 4154644618393775505851430554713346250*Pi^16 + 4405698003009276640285707242239312500*Pi^17 - 1630215031442982020424151720597265625*Pi^18)/(24893472151948586822452882216468427009163264000000*Pi^18)
(34670979645901746307288128000 - 6793886204041650800608345824000*Pi^2 + 4202171522328588667044126804864000*Pi^3 + 602363513763875692829011006195200*Pi^4 - 307858874840519708881339429224960000*Pi^5 - 31540825837298445178949118762681600*Pi^6 + 9864116085598242470628358653522201600*Pi^7 + 1067017024880265019830906086415725760*Pi^8 - 178863182236055742780317653014420096000*Pi^9 - 23936003744539769855200093232751864480*Pi^10 + 1950971531415274034868089224826497687680*Pi^11 + 350412682409633888332406915496775780576*Pi^12 - 12409259364678554294486401637878253126400*Pi^13 - 3139232417115718702513052765143276159248*Pi^14 + 40954558592321625344372057487446221111488*Pi^15 + 14707382078185621167538839421215582064938*Pi^16 - 53558352942981242055276392144650651147200*Pi^17 - 22737208019032436560743755455032885721875*Pi^18 + 11792146368175750691275947360407520187500*Pi^19)/(970546692260171503033792971855671032233257336832000000*Pi^19)
(-1805904761210022513031992000000 + 101264771459781609028217668800000*Pi + 302381839841825904791539997088000*Pi^2 - 13176351246073953964062105669600000*Pi^3 - 22547043029826270566695173241152000*Pi^4 + 744314423610103051803959582360640000*Pi^5 + 975340325878260593619959519459731200*Pi^6 - 23199798857345391433844810282804640000*Pi^7 - 26711620734978466698070836639363700800*Pi^8 + 439479520445053419416040646131248808000*Pi^9 + 474622609600170794900723628199437876960*Pi^10 - 5182443088226552783132606566883784996000*Pi^11 - 5352004748469079784950507079841404737440*Pi^12 + 36609605305304644024267199595719579514400*Pi^13 + 35696346279919871803666484520944563156656*Pi^14 - 138288504259608600641365483955310789896400*Pi^15 - 120070444515693036962048824855438711760814*Pi^16 + 214933454616669430963676986801739145664350*Pi^17 + 132413932097779200697842535294520418050625*Pi^18 - 58786281703205223493628273568619944796875*Pi^19)/(3882186769040686012135171887422684128933029347328000000*Pi^19)
(3313407099483014501115308160000 - 728706417258906691069678012800000*Pi^2 - 608182922633989792238430586905600000*Pi^3 + 73078733921342337274895668091232000*Pi^4 + 74789865796932340434322044015513600000*Pi^5 - 4375786226122492542181263106984320000*Pi^6 - 3591647407788274468425117170821616640000*Pi^7 + 171966169868878863391432759716498422400*Pi^8 + 89396439569269955177081324398616355840000*Pi^9 - 4587910535468435970070816103837918736000*Pi^10 - 1256990379521422138044925687677477286272000*Pi^11 + 82902295060566290599656834282057236202080*Pi^12 + 10039970400288518423746300585677739736832000*Pi^13 - 977622393658912874385390765869430737777600*Pi^14 - 42879173273044008727492193823473545336435200*Pi^15 + 6872848003775367964689883607589382366122276*Pi^16 + 83385731667764285467035752727475736616691200*Pi^17 - 23118022037577776612867744615810440354417500*Pi^18 - 48213251336088521517706522595147840710500000*Pi^19 + 15067070464843057084805405574377241085546875*Pi^20)/(3105749415232548809708137509938147303146423477862400000000*Pi^20)
(188552554107834316310149599360000 + 12181876275428018759588788800000000*Pi - 35377424389814520926191021142400000*Pi^2 - 1791039072418016434645144312800000000*Pi^3 + 2978072491010546421716012885128032000*Pi^4 + 115438425598273892671366932298176000000*Pi^5 - 146933315003754853108030592402866560000*Pi^6 - 4341672644396621320587818863381536000000*Pi^7 + 4655916455401019181633684383830965494400*Pi^8 + 101590883601155325905883170798566584000000*Pi^9 - 97328965015814936106947092222276335888000*Pi^10 - 1485822441477880712510802305222954666400000*Pi^11 + 1333986362874605156945144268101045806838880*Pi^12 + 13224665210527084220043346689487904097760000*Pi^13 - 11453230318564880605521757863123786256420800*Pi^14 - 66752596672330883653121453078480975195280000*Pi^15 + 55252876428294224301856488042579575422831716*Pi^16 + 162631581966724743013205035185677953194330000*Pi^17 - 116528745702624231727209092112137641932697500*Pi^18 - 125022202563610959798844577657382305614875000*Pi^19 + 46015866656808256643855211590685881916796875*Pi^20)/(12422997660930195238832550039752589212585693911449600000000*Pi^20)
(652054007140292642485862021760000 - 158609532299761374501366467971200000*Pi^2 + 186665933069369587242955731029644800000*Pi^3 + 17667040439233978395848715632434272000*Pi^4 - 17341808515612802831731351146454137600000*Pi^5 - 1181703323131690599008517421707914880000*Pi^6 + 721507120701706831784587777403347345920000*Pi^7 + 52283990298487438398501982107140915894400*Pi^8 - 17688551061484841941422127936622960605440000*Pi^9 - 1587625873080343611845622796580563481904000*Pi^10 + 277866469275880390352640356421283819649856000*Pi^11 + 33172764898064489324223178149704271334493280*Pi^12 - 2797062373428974139738431202487364917367712000*Pi^13 - 463731667775739696657987276161848827861454400*Pi^14 + 16963673930573775986898603325483482902501433600*Pi^15 + 4037967583397126356247643211196064937066409076*Pi^16 - 54301142172300990346205630377022886585223939200*Pi^17 - 18651852806565966140235166219665124918106872500*Pi^18 + 69572684576100005245492562401033725156003750000*Pi^19 + 28912911736598093723356727818160605656338671875*Pi^20 - 15123842776704225142080715041329580376171875000*Pi^21)/(21914167873880864401300618270123567371001164059797094400000000*Pi^21)
(-4690890099680215571830765595520000 + 347706936435165183500269293648000000*Pi + 980408078432865164250109198857600000*Pi^2 - 57381500752645218341404421729520000000*Pi^3 - 92542081171004968477059413691146784000*Pi^4 + 4186995271371558735485685491694492000000*Pi^5 + 5165487961081754007275196622046087040000*Pi^6 - 171069646711081801655850927133868784000000*Pi^7 - 187451035104173854607005695220950617404800*Pi^8 + 4381198954546784211621461197678965762960000*Pi^9 + 4593784730914452699343606984329562512912000*Pi^10 - 73759420627788934223619084008448252598800000*Pi^11 - 75685608695625981059554748404625147226147360*Pi^12 + 810639408697052935993089371122080494389820000*Pi^13 + 809226449024092218247897464124723440885547200*Pi^14 - 5483597517663405354963411593361462541397720000*Pi^15 - 5206012282960668679004955749048286463474524732*Pi^16 + 20144697614905921149634983527723386257006267300*Pi^17 + 17138251758578416646182596839689019341863263100*Pi^18 - 30768265195311795048444961610941146078115057500*Pi^19 - 18767865800397767795244152180070051534142640625*Pi^20 + 8354300037621534380360695550081236149835546875*Pi^21)/(9739630166169273067244719231166029942667184026576486400000000*Pi^21)
(142931890873823264893971843552000000 - 38553378409104080305189241348472960000*Pi^2 - 60614534957567443707225912078650112000000*Pi^3 + 4790543294359345843403437778178955200000*Pi^4 + 9808736383860604407333289076500166169600000*Pi^5 - 360383888599616080396448567562027573792000*Pi^6 - 628666211083068466325488711249908753254400000*Pi^7 + 18137355507059295783542804084757443032800000*Pi^8 + 21457010641852687290301334499478957149834240000*Pi^9 - 636620294962971485971408211824996384138934400*Pi^10 - 431332117611131270207589343066614841133748480000*Pi^11 + 15745638355751087943361823829820040497121592000*Pi^12 + 5249902023807224367631030778442404101568775552000*Pi^13 - 270373302125035780750199426666347000631816216480*Pi^14 - 37895915015999999636329927324860042910775239296000*Pi^15 + 3084963302019749474899609295576812641891628219800*Pi^16 + 150594281662017253081339601367290144798174955763200*Pi^17 - 21278839362544516171943770372568304263208365874756*Pi^18 - 278275878517177410683024330346304640100600126187200*Pi^19 + 71147751494386429152328551217019038071603976848750*Pi^20 + 155358605341892695289654301851159713038128800500000*Pi^21 - 47950596725606860210962244245014538457634628515625*Pi^22)/(169703316015333413923671987883836905721033014479068699033600000000*Pi^22)
(10103736239026882197031760415701760000 + 855888127356558563862978236293440000000*Pi - 2339763324264461217872916959638285440000*Pi^2 - 157598161031199792448111193034408000000000*Pi^3 + 246146811593933930080701288561674092992000*Pi^4 + 12928491695889649586243564629279934256000000*Pi^5 - 15432938111225964549328646385635983042848000*Pi^6 - 639844158133717177273054106036515094131200000*Pi^7 + 635752284454849767981309934240087591286342400*Pi^8 + 20352916142615442535813861846869021505704000000*Pi^9 - 17785346420254494254598660228412700667091305600*Pi^10 - 420045891751741983520083810409376253300012480000*Pi^11 + 341650956961988262536307411794676805999122367680*Pi^12 + 5576353762183467196134042766380618347764230960000*Pi^13 - 4431943932340167078652217261255875098844502581920*Pi^14 - 46148457747978492673116753344523868633758662944000*Pi^15 + 36732734848699667334707289132432270339519826061016*Pi^16 + 221095703958381354271375080686697489344643987546000*Pi^17 - 173348006252959267720111133080430760811178421994404*Pi^18 - 520224463082262767738126609171991595391452915232400*Pi^19 + 361504613228951522261061523362703429663393924338750*Pi^20 + 391995019514181165779724470707087716463848252937500*Pi^21 - 143591479819304241261191324484265090579299125390625*Pi^22)/(678813264061333655694687951535347622884132057916274796134400000000*Pi^22)
(32322094320040885877171816506625280000 - 9557175006208826832155728555788600960000*Pi^2 + 20781420915263434530260360331343295439360000*Pi^3 + 1306331879618240301748419984869096890176000*Pi^4 - 2365203261332190720786435865372340014272000000*Pi^5 - 108598209721172081794249004526288590341152000*Pi^6 + 122249082412008287366085771067764664958097792000*Pi^7 + 6076448893196348786890987948724568733424467200*Pi^8 - 3830961982724728230793856997454439565151526400000*Pi^9 - 239056840968052782390287132161416086357284598400*Pi^10 + 80759399379967614926187810794673633630170570918400*Pi^11 + 6701539091872294926992722477948825567387017023040*Pi^12 - 1170904381634408730243389859390428842456858401600000*Pi^13 - 132617210139675131443781325296854218237135373611680*Pi^14 + 11278881665594467793641947641467794990037765232158080*Pi^15 + 1786977813037587753943593469999378607995456457775848*Pi^16 - 66555889745768380754573066170434488013844070785248000*Pi^17 - 15199655680029449419643041422392829056641036148215476*Pi^18 + 208913661356973326058491173637726101199915905247496336*Pi^19 + 69376016688319403743422214742922462155505445111891050*Pi^20 - 263774684072654076987401868328208753099122649874990000*Pi^21 - 107809434705120430915297451251823341875698235050015625*Pi^22 + 56777719418546393253984155435238599136045313954687500*Pi^23)/(1436368866753782015449959705448795570022823434550837468620390400000000*Pi^23)
(-2577041389719900622437514442619252480000 + 248579175056099986665176163375485664000000*Pi + 658029939811943074775092403221813741440000*Pi^2 - 50796539612801735701691914957324178640000000*Pi^3 - 76733755615832180954463259534760566712256000*Pi^4 + 4655832180585177193784172901151827978392000000*Pi^5 + 5369783828345228922549844684292853051539808000*Pi^6 - 239820469882087735066552190009449383566887200000*Pi^7 - 249170873965136620939499921591160598746271891200*Pi^8 + 7885405577834775541853560070038323176958758880000*Pi^9 + 8055768758448935898824552577074550536625408969600*Pi^10 - 177354880802404562373975547690137969234494972880000*Pi^11 - 182107507553198010230005559915618184844376654773440*Pi^12 + 2772594779781810620111773254240757125675450240120000*Pi^13 + 2821822409235537477784637214865096667087909205969120*Pi^14 - 29189377298875212327499687823695773373745554301924000*Pi^15 - 28818601323754499751556564754242563802805274605862648*Pi^16 + 192087313933765830721558190503544566081670636690717400*Pi^17 + 179622355102118615809360701913244457096823296582920124*Pi^18 - 692124051544719146489180087217057059882703797224500900*Pi^19 - 580220527486708749272296617062320777278258668725428750*Pi^20 + 1043258097163882979947095678333245728584372313657218750*Pi^21 + 631457162030676753756136739575293046491772895438671875*Pi^22 - 281659137823426750895407987826902130554520693525390625*Pi^23)/(5745475467015128061799838821795182280091293738203349874481561600000000*Pi^23)
(2008595852454305486356897424775943680000 - 652168226975209276370418467638357847040000*Pi^2 - 1877007787728389160660428929905097406177280000*Pi^3 + 98351011174793448402719469729613380070656000*Pi^4 + 390052092182172526863082024997881224305664000000*Pi^5 - 9077748730299168078238511247135520723531008000*Pi^6 - 32349157474266659667014391289300962338070521856000*Pi^7 + 568732095372168626387568700034878803978634195200*Pi^8 + 1455918270603209556279501545966677125778364620800000*Pi^9 - 25344616389057957399867804208635488144904661785600*Pi^10 - 39735239905341477716773277780693638498055084785459200*Pi^11 + 818015673327913531213278390318144268341231598391040*Pi^12 + 685356935239147975625674630005147866807926511846400000*Pi^13 - 19067920652614465018711750391098482301700355821579520*Pi^14 - 7477893221312462333635642438761815515364425037106800640*Pi^15 + 314365697976867251842646186347735889561882764656851728*Pi^16 + 49843506402510682191744039146590038972153868751924736000*Pi^17 - 3492649408593611669391043163732597714734016301485749344*Pi^18 - 186830734758502903198089864243560074424867099827507723008*Pi^19 + 23716225178340091656570212214915051180265871524382804424*Pi^20 + 330902417400405801477480133287136893691959070048542048000*Pi^21 - 78908125210982647010135756376239425983959024587670985000*Pi^22 - 179334951977511062040425726165300406201699632236149000000*Pi^23 + 54761436089425753486307741853416200250343444486774609375*Pi^24)/(3309393869000713763596707161354024993332585193205129527701379481600000000*Pi^24)
(19407086700627056397487832244988454400000 + 2124490541055288942233003662521285120000000*Pi - 5440071986805792703716637912791401794560000*Pi^2 - 479441917910809467297637408689139825920000000*Pi^3 + 699716900241155900289698043949519859877120000*Pi^4 + 48824434661214324038341621065515283019392000000*Pi^5 - 54342253243730559236273409619013674534071552000*Pi^6 - 3102335273041271868661763477289604842392640000000*Pi^7 + 2821130446411597089606335838002743026801837984000*Pi^8 + 130108622032406068529848649729923337968322419200000*Pi^9 - 101184850596882209966130929665349918667337231334400*Pi^10 - 3626283700446657735037257827557859014843354502400000*Pi^11 + 2569702891905933670809624132600935381018471016748800*Pi^12 + 67190460903437125879951812513572218529912160720000000*Pi^13 - 46394764285230341798530854437759754199914487021774080*Pi^14 - 819196143862447050548334813534337921220118140119360000*Pi^15 + 578832551209792529547125009632839484247751450186249360*Pi^16 + 6356745087496413555393574462092724934810816279606992000*Pi^17 - 4676406839711612835710499994780696627113337387367328096*Pi^18 - 29079025184319789184042749994086676915841912857092840000*Pi^19 + 21699139946541318527243765312459137414034709863315802504*Pi^20 + 66339365272233664532985172382832982694545745553267962400*Pi^21 - 44844994947994650210820142194528756605127710266387745000*Pi^22 - 49104628250844350980164274783861874573182616389523250000*Pi^23 + 17909676954111590272502695669418548399190036995590234375*Pi^24)/(1470841719555872783820758738379566663703371196980057567867279769600000000*Pi^24)
(103130610903989278758039318662960524800000 - 36433929315943342051876247439506186880000000*Pi^2 + 142665641825513990988937329887439886456320000000*Pi^3 + 5995679702698435739770433312884989519955200000*Pi^4 - 19312512652774246402371392608782827488953600000000*Pi^5 - 606148372169411630453003006098938295374816000000*Pi^6 + 1192091491957388817234355985165957504005025664000000*Pi^7 + 41797612544954335963584798668286893349011749920000*Pi^8 - 45378290154037454515414238250925477587541711680000000*Pi^9 - 2063042372576311409155993168454566647300512899200000*Pi^10 + 1208553580987816280939848722828582671819039827084800000*Pi^11 + 74367602007409263665487250033483100791370857086816000*Pi^12 - 23560564737407281511031802643643656415311340534048000000*Pi^13 - 1962201736863689474368387817161851991926989274102240000*Pi^14 + 330199837608799214197169152991827183959906734558924160000*Pi^15 + 37184182800147317574725166235404387577364002571707768400*Pi^16 - 3127589101713213633372766396371559656465434190031464000000*Pi^17 - 485866240264687089322075510174361209530139411608394548000*Pi^18 + 18225299407563343997447911832674082041483267987464626352000*Pi^19 + 4050349504888858024637636687988140218056131865897578093064*Pi^20 - 56542186677493523218924203039635780411067258234747271080000*Pi^21 - 18296741017443617087280164993599578832709754880669706175000*Pi^22 + 70648737259748280986982044656938320050620653148480817500000*Pi^23 + 28497782196246296733264100619252484763575210410251321171875*Pi^24 - 15090487526788585213295035664347787670218984546828906250000*Pi^25)/(6618787738001427527193414322708049986665170386410259055402758963200000000000*Pi^25)
(-10041835906977966406280898947816888486400000 + 1243664995728133305831388723529883192000000000*Pi + 3077700905825111558753250509815484008320000000*Pi^2 - 308575358827917613629598966384224188784000000000*Pi^3 - 434684035939239577932730296371954268776697600000*Pi^4 + 34737962464425504622407488473000967600580000000000*Pi^5 + 37274001951092576030065625657435882782863264000000*Pi^6 - 2180347400872749392112672136790118737203888800000000*Pi^7 - 2151801088285509729724723556442377178565990539360000*Pi^8 + 87854571051445300451375759143200924219923777940000000*Pi^9 + 89058567958876682456122640613969971276232728764800000*Pi^10 - 2494675069174579416318327114862753684666884030000000000*Pi^11 - 2655028908252996701767776580015821836973370847766048000*Pi^12 + 51967134010199112082122448278073797870926381934060000000*Pi^13 + 56082985635546396536178058215102400019615948920736160000*Pi^14 - 783060048474787196756708483932574749150674605241156000000*Pi^15 - 821531566374162734110661447429749036262243833881748393200*Pi^16 + 8079366822813485945782826994715479027977889335548172450000*Pi^17 + 8040163220694760700110908830911673725249510120098372252000*Pi^18 - 52375595922452229472241857260636751259347737579050191500000*Pi^19 - 48678445008491212860684335794128967588594018952636493577752*Pi^20 + 186307620673234974138364095328941141183253580998555748025000*Pi^21 + 154568819180352798510355353013258902562955975494142821725000*Pi^22 - 278038575478002562585665560317764707473848723873682573125000*Pi^23 - 167276440634720613977843715880777584188022422343925526015625*Pi^24 + 74729300894269454279562460402021408126872150129860888671875*Pi^25)/(26475150952005710108773657290832199946660681545641036221611035852800000000000*Pi^25)
(28793141965409692570348688807324241484800000 - 11079715843538762384441135914954524745920000000*Pi^2 - 56935758668283814854907670579795150695618560000000*Pi^3 + 1993641736988042417504110299900424059825907200000*Pi^4 + 14901697046097944218132324009397394195739622400000000*Pi^5 - 221481507387414517299467563693884441722848224000000*Pi^6 - 1560577739940635645877599906039503539580398331392000000*Pi^7 + 16892462738534265795512920153913842308524538880320000*Pi^8 + 89865718371204137704712006708642175378057450566400000000*Pi^9 - 930239303527090115121248234183639275323985557424800000*Pi^10 - 3205128217001803102210547735680065774024863385337190400000*Pi^11 + 37854707673107680978660856155067015659103691785119296000*Pi^12 + 74470449900302152122314623882681344646683910214216064000000*Pi^13 - 1142087934415893962364173360070347737738413064417193760000*Pi^14 - 1143302149512867365095890963070841853733594561246845242880000*Pi^15 + 25380230159178751865915423922032489856069619728774424234400*Pi^16 + 11442732936680399838982217181714539751606154912441551609600000*Pi^17 - 405137920139985510831517244349159500786324591747578230242000*Pi^18 - 71488324024577499724793983500473346717455849242582878902976000*Pi^19 + 4405982056909381097525367978104819971214414750493368889902064*Pi^20 + 255258427601329576127596596559541959610419590468547755648480000*Pi^21 - 29533410603474009457008724995100134636059057502340911342075000*Pi^22 - 436141067164912981353219010869722432624505566323537730670000000*Pi^23 + 97864706519770604929533514042914170098982117887710518850468750*Pi^24 + 230398114938840059366099422150735061976385472209305534375000000*Pi^25 - 69699732918458383031471000365571838438584079283727728271484375*Pi^26)/(71588808174223440134123969314410268655770482899413361943236240945971200000000000*Pi^26)
(3053892344717646978195986490593366466739200000 + 426651516458051181439315641076830180960000000000*Pi - 1019599594630346228555105372295338673827520000000*Pi^2 - 115914286793453261314493831825737438827840000000000*Pi^3 + 157481884119887241299646757350181245785951884800000*Pi^4 + 14359068200335225218045507427711524261801667200000000*Pi^5 - 14841080578559502777042941497081107481534712544000000*Pi^6 - 1152262073359882770007304100495676584923178940800000000*Pi^7 + 947584988994456060231590178318927846499695073692480000*Pi^8 + 62457990597898528322673271051167810926719527728400000000*Pi^9 - 42023917333514073046442411473963212542289454459216800000*Pi^10 - 2282501672012054564371437419802946631839451936838720000000*Pi^11 + 1344421677002042353769693925766906428288521773434921024000*Pi^12 + 56485300654938757417104175436462101002086298748907184000000*Pi^13 - 31846112773191172699911658460081863904752978096500041760000*Pi^14 - 949061156530772673173425716009487496793637687084360176000000*Pi^15 + 553144101902306534987935189224220670005729528347638208765600*Pi^16 + 10712801988081875322252026100437565399133907951687152057000000*Pi^17 - 6740911514750540137273251244982971916840021270979459574962000*Pi^18 - 78432596813541816665865939745652294405713512385523208531600000*Pi^19 + 53543931764724173846933556217015673626359715982886088135103856*Pi^20 + 344144611326135373658822791217483673146317253037322255390020000*Pi^21 - 245332904149530697006170277213575688884932055024603346024851000*Pi^22 - 763572255799689107119580384202026277073137771882486621300300000*Pi^23 + 503362019185064220125247965192183794056836428683945853174218750*Pi^24 + 556192559016410318843395450128784595758473155114009664810937500*Pi^25 - 202051826266024770317227559224614406554658786480338784130859375*Pi^26)/(286355232696893760536495877257641074623081931597653447772944963783884800000000000*Pi^26)
(922974941549390106996261019415908501632000000 - 383989885559753169704763211046616787028467200000*Pi^2 + 2647073945837845807712235790000436838984364800000000*Pi^3 + 74886318583387433899564052781979749536298048000000*Pi^4 - 415090526160278820447968286556369368726430625280000000*Pi^5 - 9045158651951615019037029135330459281844501292800000*Pi^6 + 29438648944097992413939957088459921764485689810560000000*Pi^7 + 753033952281908037796644615768967841768418735268800000*Pi^8 - 1288351697245402219947005834861027985497592270358656000000*Pi^9 - 45493165981019278202379389031987614486857292808734880000*Pi^10 + 40586784311244908632048584271103708366381621500811472000000*Pi^11 + 2044161068609967119747009858997361155154835852820296640000*Pi^12 - 999422222703645969292201834351532954704775978977885939200000*Pi^13 - 69124520483439756127585439614882217517097680461764523424000*Pi^14 + 19246329883271220851583538477521980651527076635773477398400000*Pi^15 + 1738904741198246659445332400692832425212185853957856965996000*Pi^16 - 272194036166965557194111847400677454181144494028946652736640000*Pi^17 - 31741973730769468646864467213899891560393690347744570140587600*Pi^18 + 2595152444104397689118272609286685639464402310643314559492680000*Pi^19 + 403467864635406829225054771802570015975422486640450072516735760*Pi^20 - 15110002072095641937756437597765494762077603052557489523815408000*Pi^21 - 3303279296782591969707020231921995726099527622910856346750073496*Pi^22 + 46607620309698724085560339388141727660130064051908606925107620000*Pi^23 + 14784978255617375743006292560614326121910773468848955805324106250*Pi^24 - 57811943839758449158251231107754801968718241717239754297882500000*Pi^25 - 23076163304374551063755837112540471105522611639284558079201484375*Pi^26 + 12273742288162892672061988325311978485861549328139247748242187500*Pi^27)/(92779095393793578413824664231475708177878545837639717078434168265978675200000000000*Pi^27)
(-1344992641726717114710055934321369106201600000 + 211389528105351091006332819761882886768000000000*Pi + 487504489870089674800731755110995554603174400000*Pi^2 - 62650795996516760873000595281371594757688000000000*Pi^3 - 82036143991143114714221288168696467243222310400000*Pi^4 + 8504339771958850734245034393185631186300849600000000*Pi^5 + 8460748617063700816904942012045782787129068473600000*Pi^6 - 629571929171211301569997685458905468788341713120000000*Pi^7 - 594558788346142314493292677505632117493027517215040000*Pi^8 + 29584367845564031257532687005264334477587094781960000000*Pi^9 + 30932024856359553495171818534956069437256814156955360000*Pi^10 - 997543554170723130980222114811111490512325595817924000000*Pi^11 - 1189649026396233719497365639551875525082135797033388352000*Pi^12 + 26081762346953247861972243515488946530224294528334632000000*Pi^13 + 33001080175361935712944764601083306109222218692414067168000*Pi^14 - 532129626419625244664662236438611978066294420662959712800000*Pi^15 - 650965899798984566422577218055974290824079105657165261808800*Pi^16 + 8028661993288031203080467180379260097333708474629531771300000*Pi^17 + 9007424013476851145118247045032022537129341131101034957689200*Pi^18 - 82913165807109666016252592463078569930130596312784188643410000*Pi^19 - 84536527216648714749655210309137109095020724320490326203232688*Pi^20 + 535081536094581222936277675011728349422182460107885017119910000*Pi^21 + 497889463766803430460971745542534816953846407958033409276953992*Pi^22 - 1888765494637056480250235531473770777168344929075145387928387000*Pi^23 - 1556057788136291864644256081419444656052684940423017453780968750*Pi^24 + 2797765281381311087115720249781730320404693118466085545861718750*Pi^25 + 1675318037778478603499818973322937207113925041691341275046328125*Pi^26 - 749315113058918739591218276381969324866488332773714845849609375*Pi^27)/(4581683723150300168583934036122257193969310905562455164367119420542156800000000000*Pi^27)
(143527341136789826997049306701845478397900800000 - 64599692116203946232293509322511120852892825600000*Pi^2 - 579794709772817586138179537310392847428888763187200000*Pi^3 + 13672590166460162779466233634022665930155256563200000*Pi^4 + 188157015936918893917987898150074739453348301434880000000*Pi^5 - 1799497898417673515341644427175575207075240836326400000*Pi^6 - 24392737864097276812668318001604554448855409133963468800000*Pi^7 + 164088907215582807851230844919699648849772886978997120000*Pi^8 + 1754694263106376863039884106593530092290174163160421376000000*Pi^9 - 10930663769714609426615913691147316143571235448401344640000*Pi^10 - 79413031983792104982776633131753103405102830355908650286080000*Pi^11 + 546361080368505819408134329824360634725061112180354534496000*Pi^12 + 2394326036279054175213106195654259021061651480153541349683200000*Pi^13 - 20566869899489363662781872952582816621532312869578493096832000*Pi^14 - 49205340771588563408098023912380702117892426097771463380644864000*Pi^15 + 586662405946694451853276924174530318847855720489711304325518400*Pi^16 + 688895783440609972946543471495028960600537262113479352526525440000*Pi^17 - 12572904802206382698275064950567144197130272933799753708547860800*Pi^18 - 6426787191850266740528513569547433989166004491254370574896699225600*Pi^19 + 195974153241261875569468485771356167400090226464121918994682760144*Pi^20 + 38044182539526402878737635499363330828594206552103726117102416768000*Pi^21 - 2096393986385827069716524048249323148322322396539192728292454351008*Pi^22 - 130361288450307699455596613345031385085468617004928854673031140861696*Pi^23 + 13904137198444326335109239367387698505713884094514607587756427570500*Pi^24 + 215950429189854523665831738840376368721999691354973330203417008800000*Pi^25 - 45920212297115820662476928058942778740843902264185622458411879687500*Pi^26 - 111556770566646788197632618955917065264231845242895281652340242500000*Pi^27 + 33470607908539540385752188047437089404940199862337073540882470703125*Pi^28)/(581910486309873323811508294059815641691654239493676305515939103364218250854400000000000*Pi^28)

==> anc/Z_Nf10.dat <==
1/(2520*Pi)
315/4194304 - 523/(705600*Pi^2)
61/(44452800*Pi^3) - 203431/(1463141007360*Pi)
92465/8796093022208 + 438649/(2560481280000*Pi^4) - 446984424671/(3690802453885747200*Pi^2)
-(110430074094319828992 - 143605381038964736000*Pi^2 + 13416594003241072875*Pi^4)/(368262954093186260140032000000*Pi^5)
131866005/73786976294838206464 - 4181503/(184354652160000000*Pi^6) + 789652985745023/(18750457522524839215104000*Pi^4) - 20399899013809866038179/(941288528101134782318153564160000*Pi^2)
(208407371571599609320493125992448 - 870911972942511948794572633538560*Pi^2 + 685735622534370086530167472128000*Pi^4 - 60755555399937406541209003201875*Pi^6)/(7460443293734755857121277205106403573760000000*Pi^7)
51687584595/154742504910672534362390528 + 43541647/(21237655928832000000000*Pi^8) - 812138354213490119/(110252690232446054584811520000000*Pi^6) + 24343787170730441611439647/(2656692741712642809614756619485184000000*Pi^4) - 555651101694935302010435489497/(133839780431976458257908298029247412305920000*Pi^2)
-(2610638709219104018056371732507058948114088984576 - 28844521429718518659813187931732024186045779148800*Pi^2 + 63099614455326363259718094197003222874794754048000*Pi^4 - 39213740843682515544869385156576824701376102400000*Pi^6 + 3355130938720813273035015640486124393236980234375*Pi^8)/(1883721903204914882078565515914268772103747742238548951040000000000*Pi^9)
21425904597657/324518553658426726783156020576256 - 39935177797/(289002021879545856000000000000*Pi^10) + 1898832687920049704257/(2306372135701119047175392722944000000000*Pi^8) - 1425980897758909710104891222489/(759197771413738510417989769637042061312000000000*Pi^6) + 1316407456069155696010944715984668199843/(669447102357886701315578950949620464415631046868992000000*Pi^4) - 485532657025619096597952931412126249528111/(583274306440702706133145257036287606550591809406369792000000*Pi^2)
(26363692880521214932696914660636199050015485612857245938221056 - 1217306919299794270090462905684487828287425494044832065965260800*Pi^2 + 5646677434280471802634079055193067198001514728450748095397888000*Pi^4 - 8985357147866857422345984128840774428823835364525252961894400000*Pi^6 + 4846691968137145730070048420624761651236212929010411417600000000*Pi^8 - 404574495314619155996800505685234868289626229355157737732421875*Pi^10)/(1037013585725139372303840982872519065910979796471130731657159419518517248000000000000*Pi^11)
73720426851187355/5444517870735015415413993718908291383296 + 122218014827/(16646516460261841305600000000000000*Pi^12) - 558274935394104285872797/(8468998482294509141228042078650368000000000000*Pi^10) + 7201352476398225265568219262286559/(29998637060533898005252280561530225193857843200000000000*Pi^8) - 451355775979390827874129203041524532128561/(1012204018765124692389155373835826142196434142865915904000000000*Pi^6) + 7015343337487275240512632444070137701412149099481513/(16521943901310654066707743371678972059128515281077833221394766233600000000*Pi^4) - 19115034851285728718826751772399071337488596309127/(110924794808945330881082449133718300838754657611070217855562678272000000*Pi^2)
(91659015808441758561609883824894007348209469124725680060466501511508962312192 + 3164723134257663068083984557071594410568146679706301215080997474745644692275200*Pi^2 - 28960197677102323596296012269079807258632354603389649524790525754039051747328000*Pi^4 + 89018671534348893461507231288403912898866843871723333191295142021913850675200000*Pi^6 - 116632549194435855126004627355360622930582346218493534760756823504885645312000000*Pi^8 + 57186122784046869071225442273512462458368484472291073659732961503632588800000000*Pi^10 - 4686393526971950414028723595397754033409512719631777136410572455838967041015625*Pi^12)/(54475769832681440849196001115222493190429788687450533404713251028573149193845355747213312000000000000000*Pi^13)
32543856769211602605/11417981541647679048466287755595961091061972992 - 10959300464471/(34278506694971183616491520000000000000000*Pi^14) + 1671935470992984018531757/(412765956798600076298622112387144089600000000000000*Pi^12) - 457250043606686204823246460103478821/(21167038309912718432506009164215726896786094161920000000000000*Pi^10) + 356617682960853733073441293155408555439438009/(5713689245125375863598304254228471407470431449649522094899200000000000*Pi^8) - 17018714833301310362764173508868967899020186295841013759/(164875782579959279062489912654658797972455279692931913282942651198341120000000000*Pi^6) + 21715414814094211924819369762929601963128418495594610352983346589/(234439849294954422159922691999480660808859908564888658737626144011859768092970188800000000*Pi^4) - 9111669843394700122882850394586285814556907866084864827282603/(249506933526990114204132505418545886829508069015890599804026810560797296789605580800000*Pi^2)
-(44565580853106099313451821061963250753405523479320115645642729802646375212655941532403709771776 + 440647087853388278460286574975550834565118358857957194937056054625469033792231781324516910694400*Pi^2 - 8751014958328437629096475309858033947589174304602987672400749407162029258399773561886504648704000*Pi^4 + 45772410294231056665653747335018280112779247138995222962587430065607234583381254529710712422400000*Pi^6 - 109856958958417809889564262144301859985195406813004813418898998218004207392188932841491398656000000*Pi^8 + 126073964701111230032136429386013565380434721186013129568226028847330596979024677995911577600000000*Pi^10 - 57685660589326533317577475882202881277264900831153202177293296243969213652328800035975680000000000*Pi^12 + 4660044293879499757332959119520578171406619702935243561365931643428786974268647003570953369140625*Pi^14)/(243825141968895702768159256916323077341455040217506455460227906058129330808041582498209633755478950299880652800000000000000000*Pi^15)
(33791672136740426041363467942536474533799250762311151469660138748940756723376882600583782744136567700324352 - 575876670246760029863583049251272333222599537248596004125766520454200273462831211313678031944984014356480000*Pi^2 + 4238415305539823927739797705197968345847074152902942742967557992771660109428580081789758513784623818866688000*Pi^4 - 17564083563173209684450913877072652652374482775762737226876621132170493503153937135551651845106145689600000000*Pi^6 + 44377094218822369890697042922994946591828648374514679465502108856313806221082584114116230131752972058624000000*Pi^8 - 68182349539997336112984515946698765567909966441034586090177506746120692575165505025205480468019937280000000000*Pi^10 + 58748858963026320522878491059240931394687780769418685925089663048902464506303813949505555658450141184000000000*Pi^12 - 22670564217706904120032606619853627701306132464604455466495737889156454982559383040327184780022800000000000000*Pi^14 + 1760320421839469995900257825829994628521493823963739451906789891151507402535568972194628481201457977294921875*Pi^16)/(2877647693576651482252065896171789706072633181063037246124660936000062737059568879606276168903594273265873179278342881280000000000000000000*Pi^16)
(3908870210786749456508215179505881881992353188704139925145848267203107169352368142131434977371116016793146097664 + 8144490492097092029277413739441070893280786363031776621893971039712658739174110091063807368087609115688094924800*Pi^2 - 708888613728971247146788141577008260101229784435142076927447729402156740517634986620959877864293170279585153024000*Pi^4 + 5918778846481783899314085537053453992237473989764503698775321738236768013356688921933386678514556726269915955200000*Pi^6 - 22680610698539588441084124456910391538574650182138863463642871700973536555266307137983050330259544910721974272000000*Pi^8 + 46048396655818936648716774616918224968410375982644004994874322318275062147295017720208167434548111728023961600000000*Pi^10 - 47972967136331561764433260251367902312382753156388139460777413719652620202616483663983186060307539843612672000000000*Pi^12 + 20824335738667316522116420848775393987234234284757291672545033112720300576308711173681896603438455007257600000000000*Pi^14 - 1663026602282454305827803756569439640700324694013141660967826546849526247344801879744616398451644018938446044921875*Pi^16)/(388888647381273230227263597605095220154714692343348886564492183497734238359005127489892504745987658258507089860563219853921484800000000000000000000*Pi^17)
(-1184291898989799647006283891573942790662773172161800035492755804861037788654217861937916130684697449042541718013758779479293952 + 26184725268152143165008887637407777280503792913816201738834929319416204207205727769249865651396616071301378248742372858501529600*Pi^2 - 254681479002569542184199094120575962751577675321061196601826466074192983960531196445662491718294754793362097464826117968887808000*Pi^4 + 1431849117494585077571765458792537171428728781897671983272086129919592188637076030980683733463149883879630038266096820577894400000*Pi^6 - 5109536151286723211679815930463723327743072791045557521228551218065381827884678320808164446385706513660940811983932824223744000000*Pi^8 + 11841858125986491421043023022117584656484304184583158043929031801503579315797803181672306523502598644160246524374393500467200000000*Pi^10 - 17297318245547398325575298588825157636819921886232203393065787230040927207438578536643022215876854868252919950622970609664000000000*Pi^12 + 14465555598979756098161690370630465029676323904670766164876874385911083144066138536886300784192238760546257380204819251200000000000*Pi^14 - 5488866452349979153479056825139279499733343641965337836926068324112710200031260215265795969071831030978311053366044000000000000000*Pi^16 + 424432334202339258529367397028011861662116681645145804687006831489485733824819384122850398984118910225978001651127338409423828125*Pi^18)/(3184742515739546984018157315681425291775830779282378451578663891716638049722923213470661104568673329864601004410383490014843693358345455927296000000000000000000000*Pi^18)
(-2920532638496603491439773655639364439959872928812308790593577539808214518083909781207218179165876584601414886579466993558873964544 + 9451685260959795637316799662043962542827771358817910450083885512096593895082049506692169878160677272259767472203519705945106022400*Pi^2 + 531671312698311492466606854880669264995180771348204991266410765044240139938869608197155457206494419513760177095517642310486589440000*Pi^4 - 6853205462203519959822505710361903175887217611506593486997374050634711562664579020243356802998953621289620157130763223043145728000000*Pi^6 + 38615778553586494926007314750279450612760383173691468086492779072069543621376086558748978101671772153867927113156555148741312512000000*Pi^8 - 120755000797170414988726837982772602287674804925093597120540408420187482358146510702128244340065601139504953659798713065589964800000000*Pi^10 + 217096063346362320214189538772975949534241148548154352277546233353678562228156991725324587042826663858535455194120273788928000000000000*Pi^12 - 210020362960123671526794271864987123044521121374789817941527010389267055251524984300585481295839900790606617507137490885017600000000000*Pi^14 + 87453641356796682005243204274226306898765816925218384154294738138207104600127520201733226050080595188567869548707048263936000000000000*Pi^16 - 6918334674823214498757984874237519245724669613656967135579530669501813196622959551070283716618295080014104305021737442104339599609375*Pi^18)/(7184244078765773752051647853748260978797255898490126347181600524178927044982561318489948380841359495055122612981084209047164878475943146535383990272000000000000000000000*Pi^19)
(15530116391014768943203936859544233865903398046294740325675392186516018724630568857144919458933909729001646721384181690654018349540147462144 - 433194762150611265306217796590140283084571280551276175158268110454801130523186714278844492033701809265941539929917119187782167884000657408000*Pi^2 + 5388843020777397486352505726931558602027108643402420977008381946479583019591791088768547693360831995457025077358379701433961716253099819008000*Pi^4 - 39477286379618285171588667451623045705416672403047044926471304292094884288459997843390054900588959380726304032846276605494715818025418752000000*Pi^6 + 188613944806909401567894320565063834352892842084424774735006056689627134811141053399479772765722018998335016336132423220882295511261904896000000*Pi^8 - 610335741677989638526867033602822393251613913080582704957167207781726866715576071412031721572089208303733625804027556826365325681360896000000000*Pi^10 + 1332328952781457671807397227804022788209633521167088026669210803596884943480975841626959807169300516358307668905763118559092110851571712000000000*Pi^12 - 1875072973161669040687926140269958481550613249697621690583646594357558693307927260813150998797830989426417836141991009389155960487936000000000000*Pi^14 + 1531906678566471670414724700101382152132291055320338263345555166432382672013671486203747931837354927030621984579394776820957163290624000000000000*Pi^16 - 573271120141033745243437662823465531852654557097139791798302727738577262313141771840009574644177360817909475033079116507924047625000000000000000*Pi^18 + 44174263194344811072817224340336419399109859323188127935345155999925900470171205643287302001066395543156734912023542050834989488124847412109375*Pi^20)/(1503427868590882371617396285221141786272034824292186310635818018873279154911323666305831414754395275982286510949494427496553206106473482862279850607916351488000000000000000000000000*Pi^20)
(17074516397658475683170524245018605760827586640363926284170571859988176754097166494876540980572209300458736462044409831886645416908523969651392118784 - 133270506238404432146926204750584867182756077121764575243590166276023272652750895337421364639822527099608903147567222711296168195459903076834476032000*Pi^2 - 3239039515854537854271047646893696056861875569202675598145835770040797246853290743271808756154897719092118457493096963234576094747116342115997581312000*Pi^4 + 62984910109806948204017192967770588687180202633273986155408111990179605057690449376099418067524003062545379859381864290846163434663363396587487232000000*Pi^6 - 492855902882332102629692442740322729035235184373712511716325126027232051306537927646817937298844007354657904914720204656862639148288117242062700544000000*Pi^8 + 2183797001076406930554652717029674316266340349621578396203723719812048370855281665232273682218407002072530364708977780448209286421166749474881536000000000*Pi^10 - 5906867498846781442769077530649475598745294041983845297716107431332366088855544930116801723346309684383276814763547597507538996779330917963399168000000000*Pi^12 + 9677654449152447092505280057965978827648210605204459682523650316118945969755783124035304771424517441192671212696956043839214185356439161143296000000000000*Pi^14 - 8828031716736409093660028716788043447838073534060507526794683071203768015722137855841534762424476037881856622979649033751383765868882878529536000000000000*Pi^16 + 3554014484623497092548630454721366895553436394352450545843315381553621220568940763848885424703868375044582683441527968176901391790956056920000000000000000*Pi^18 - 278935126371123115909783634168570006585726299681444949083192793295783697587719975030901211229225955225482187138668624237748141822996844904422760009765625*Pi^20)/(1278984264950077932861389114649600860453027658386602376132881747919478872011660023223686450885718532991408041575735683346123662743794069965879335343475655966024081080320000000000000000000000000*Pi^21)
(-278414064599624988958581008603393612498323644205128988157450396405307848447308510555929906090260825549039479555859863304219002991927961260175556105014378055413530624 + 9584053647325033670626243974716553889325336111212007297908311412985249504862817694389708432871164196521343473753982094452133109829131971925042739513095815628534579200*Pi^2 - 148684327050227053772273870234554629834704867032993826642070130895847074802003277132547439521354197442665274521042900272782449634619814467137499523881210037401550848000*Pi^4 + 1377066172128509008370371622529747696207357457478617783580172029904973499966283330145705164491219027584572380120839965717619575852129597001312694180274270265304678400000*Pi^6 - 8477260253762431748922488694932775050980147983993435106059395936887870128616342743095971566389484499352120737428502892797163323297367100079489869448602906563444736000000*Pi^8 + 36349914237191356688594351417127614154702405277260859830121952707796213595086736874747437658544023990803891061917348028213393620539420264691750944282477717146828800000000*Pi^10 - 109808315900294286466994325962132379259370778064886005105663430886720974947975073139275850532427352420414850839898778647626438604869967165658265581580169261350912000000000*Pi^12 + 229286633778250757616833916431355100876400297595042104420400842046678166464041102356299102581034536353508409894373806545415502776864404015257299945635750451609600000000000*Pi^14 - 313402631903512802040130150980386152704181916916724830509206411889358104388942182828958675119330093287817635294132454130429925445479641957923358220152905662464000000000000*Pi^16 + 251160944180757553980530089061614820457600365025610461713787849423849023543941791637570145794362624239251663614164598819698826881171596939746414730377982771200000000000000*Pi^18 - 92883128125441464092122637008320145922952265730336077995404253002987539403010669299547359221943699726293608132408956319791499370396209978176155224587831250000000000000000*Pi^20 + 7135573570999653342359554836352285065579565742812552107130337849966329145659509475311594141266371842017926495412064169460812497882394855042149394742108881473541259765625*Pi^22)/(1090889247798082621966032529914219018284974363847699145762975266398367904621579357019741441382634182928472932751653951913872856861560942491799352555152960198758530753874140704120451891200000000000000000000000000*Pi^22)
(-387106793780151103411740647450514287840372290862807957186887799595002813400841519548488699508436064566613049848886543347947216219679011732726851333056519534068891648 + 4660337630111651418697511629409833766246151934452169837224487613093813800722446399523812927355906462998100787315691194192211631354760253412315610489969939804785213440*Pi^2 + 80070689987217620721425026922786856121470372376765539535563560064932952159673414651547188371916669253795088698501841004356587041117444951586655131202604462252228608000*Pi^4 - 2275567687471226792894719171186706545954095253406228653015265759720402963647418055288225231781622877247154826205029050034428214530244214710383683884784337513946808320000*Pi^6 + 23639949320820401598032201781789929883752663018499120549870772960910867578100249937770596744585966611267508365047153428374451439984793546003546065515497976762466304000000*Pi^8 - 140319062236759867794348192487338923957102913821317550650856674634214276518695553338625502575886334986369437917040096809046744041740144675477763014919767682858352640000000*Pi^10 + 526503871306178659065992060415019852628727441289939624851009677631084831683302051374260613726918784415384953891537582772173041178645339814553048219259585035239424000000000*Pi^12 - 1276288367359978407173895542661967821929883172582408250885938716257471612690479343544171964239386925948496434451576809256973792810955602714078221282356928110919680000000000*Pi^14 + 1942738178834763420788010805447116416380114535943689828861565082314171260465881387249483128936388389054242851394136774790682715247443521458979220077365627453440000000000000*Pi^16 - 1689332284259180167561601284555744468374616057770232730988495602485962479065174682105829823454269623844388712399070799868649285979104706979800688577035548098560000000000000*Pi^18 + 661306269772501271350633535908891797158129163259489785215373503334172673611025143351135223291327902388767272728058618631335054488736661283896631117985606000000000000000000*Pi^20 - 51553404531825500041233953509220704096078440730811283689025321823560569671405911349375187435907340247127529498739786855228185869823785763505434420213215100765228271484375*Pi^22)/(1038526563903774656111662968478336505407295594383009586766352453611246245199743547882793852196267742147906231979574562222006959732206017252192983632505618109218121277688181950322670200422400000000000000000000000000*Pi^23)
(6956360208128269865778007482642975226203838411520608971680063356509789827120361899950390509546786705507409791847547027757564269801523897191741850897686840410288168735731269763072 - 290377919390797333804376050918889955220358795184978343681965690375902009673763614093628862060907158721096577859214587527203590486079198952290157796432763123199482257700266652467200*Pi^2 + 5508413022668123727512042346428797554804859214073906144933883666964711869738680015189432718385820982161979162490321250438820793099989443659448756098036942155293348450525222273024000*Pi^4 - 63036537947684150633135932936879445309990871928460148185965834936503105635909277606649485886949854929044606039772368249038548798464170171990813136294661965854116713290967443046400000*Pi^6 + 486075464479923711151680292991072578067198844255817165055084030643825182242991548943175171204207583675412620206515216220900361147447597880765410532134884255709392987747765977088000000*Pi^8 - 2661309445991733189088508962791066120020665025211394842153003827277669559617494644932370111912225241408414142320741104604174942457394735533487326133960287713494218069496351948800000000*Pi^10 + 10563680134355057220474284540117972941266839764836618034063064715689729987086499234282899840789876449630930294590564804835975475512783356675289600207701187536218213331591233536000000000*Pi^12 - 30298634289221553013379371058775953898801386168283610039173391272833303739576140401660637294004132275705185490396442816857700192110560088637511432068971984139637619244505497600000000000*Pi^14 + 61064464461596438959657280585804140064570794970839396536598274810062698116129278836633001119013198378163722600124825149448811864574208371581488155098090711309757945082806272000000000000*Pi^16 - 81455438804692387568971310139097288375340993647412777724616843517222877662231184958786949466437022086768652169304865317195291631453359906782039553253276932984279057773363200000000000000*Pi^18 + 64202231220028114269486339246120235533605615181397735742792572695585316450207181104382208121811630508580708584811999640203969354891055113250012237404026604668725014609920000000000000000*Pi^20 - 23496723999074961490294024659808263807268031824460559901945376606680962344209167854555120118915295218263226149713981097132516283832113074032800371402525872956789678515625000000000000000*Pi^22 + 1800220516761642266369230285091853416809105785929806146751157841558063932949882454548963776321663432735889219652227048124027615648703994803391829724887730558184417150914669036865234375*Pi^24)/(1226382195884007926294618725627394083244367770562989024063839031531463849918547866072807324899986361262399523162185063519959594206816551780414631428059349083963175979374656334334061272419163422075125760000000000000000000000000000*Pi^24)
(7516324642992986908741472407407120931737004752531704639987595800131524728297198216276889233012956320707419246487550073740576799302909911930343334714417764290964552238211091390267392 - 120454768641286126186566796344199911610695471398027733642139384094613580998309344097278310622986745276983872406911398206259441307052215413226557341084288835702728262969007884206080000*Pi^2 - 1821768967882692794603115316649660479468761598303979925561605974735661803613414298375815724401937955656997554585031919463274757373522902015092018071056204762804674557990692160798720000*Pi^4 + 71608498993636095480377432004139829359920544523410481084751685219537563332044040875967768989008616146529239831556833800428840417474728998754926579936758029179050166109081949962240000000*Pi^6 - 950586951959745206347277573504109889904566782062578370384136601576407716513862254450021807607067858489854667303791723991792003697459316636042649879044436481395824396737944926289920000000*Pi^8 + 7258743851802322802162892250506963511573364463967694449668065185106778909252493269996094870423106537636514583071386313424706614854919211515648879585101399720814766212510101012480000000000*Pi^10 - 35846024894921233976410665966340866403686849753519270445283534975801598264002366525441277318520928904852101152935450123649976581165492886540764224120430710085285906971351381442560000000000*Pi^12 + 118868604012940101545997163887643418787673984569593816453925492234970063327912364231699470369051514610657722108149569630426492986423022061194889164876634362758673651996567797760000000000000*Pi^14 - 264334717455425112933654921227052237714502717948447035005001341653288325585983924290075537808980022931714709135181365638241000165510171780215871734275857301599153423610061783040000000000000*Pi^16 + 378958694616188323754459263322048997767784630662676604359643546437477437661506530534538653152475343663046964903770609320585679015225003020847087239475644489366492319496273920000000000000000*Pi^18 - 316647803742542907057560159531577490070317296596193442003398294215054065273764699987632949003567811612372449482823892005425607926312231186040460749038959078440972083682361344000000000000000*Pi^20 + 121055229754186639244451162079635730950781492500865412585830821048072999739214887996345004855418337297015252435048850354191523491899177759567340096358144930197653653394375000000000000000000*Pi^22 - 9382309639585257946180103616079178702181576619875563110089272116185173923414028139989651953424102344573400287037134589333458070921565626957257793466114954783881957534600794315338134765625*Pi^24)/(826675937117812419855364914820988796266953444111036370605493956408478285910479611568923891392198498749415924728479054740415840310333341788597955015698775078674562392866162573674567610016086851357255925760000000000000000000000000000000*Pi^25)
(-112034764906612721149739350809816802121199192817751242321748942134002840343449624618573166251320643648230111732118618054202486531945962871707003645534159192680908900694524410050073980636758016 + 5591603636535494112712552653078394791364052597238375218081300936296207153697886466145722970658532347549269350611341864763329733425879495289410658666927758077640276597266720679103234991718400000*Pi^2 - 127709534926775637980083588312591536005343761874967108362708757934079752879995151953719236989097846134267850802081926094381696547319662051811405841043673481256496259974091603356703945853501440000*Pi^4 + 1774449084879537184337444850525967021046222631199984726992182964530660445522348082909566727087096496381715443475024592495939498206696888687787410771364069950763554601455664532247265306214400000000*Pi^6 - 16784868175179501141708841150457473548131449348477270793533384653760084094178138011581019124810952899505694494596978515789495402062257826742988143634698209164926446319419028055220201287843840000000*Pi^8 + 114252885133627590278357913926435433360851477166810176516570530415156679956598354372325642893850752492632848242469472043985051730155459621754169420721605390849389320711557492271763108659200000000000*Pi^10 - 574640337055615491678284995375184262538819097591194448912858016115123243452635838973426550537380640737544810566953110032023667786349646194346329347569625169055812207337348061064108043141120000000000*Pi^12 + 2149439413859831557353255892969658520227516412474362401621226788864294573735892473026419813969162105113546330100435611952597695292288918151816308478332145261719966097684246378604344115200000000000000*Pi^14 - 5909612291285121506516176928931669445449386719765500345540735559861300485430195863130428249198925526859503701708701246659831780518537729469195550644015963212867400555875318112752584622080000000000000*Pi^16 + 11554808386253854105136371079486225637978404077553920150539668189054532100534635333908069916544259071848578963898883597351164794538731615555842614881899554500034619584158697013641216000000000000000000*Pi^18 - 15084980108313372727305208329931522752456576694336373362376376734901466465944963405612298688928389377083808585876481349706071883450499228859477736270848535168437760031242156361895641088000000000000000*Pi^20 + 11714035012885854481228473370459030000769075147395052838609287460778093897438444582247088033044510417993161597019280289868065349599429112731214664543838884850818373967729484931814400000000000000000000*Pi^22 - 4246999579561982132396341714529469316217597384426217551630387839945009776177899255501834679603728160495286418637903902427689754565587932506328037965007459084971988330106598973486328125000000000000000*Pi^24 + 324588838787488198497615708173313297180553098685964373492377829145718152324279877312238630170236571811687555962823086340715217434697197976183463874039234911121197624784364815684966742992401123046875*Pi^26)/(978683201657386249156954273767774286624602925910037689680381201304729179584023452868364756124305029110089249514756441605435002973036810474212511075486344829974595458067759658345901167335178342879540278796520679014400000000000000000000000000000000*Pi^26)
(-3755735355995234823715557408489621372634582913447329433350494468172411372859277741950748468060676417071906426899163975583879065965247395199412693656783112251094398090707884528480252152066435600364217565184 + 74106628432592022883229405935710755981168124717643618895906723449780152764395954587027309184025144038389403461252743442853225340674769424135809753507193639863099225066448348797151833385851079512488075591680*Pi^2 + 1170952180598578743100854287775321056850211412573385071120300501631500301783562684757002525421380563707497945701208954707739494837464389870759589298307287176038119175560531401973784444090760000312526766080000*Pi^4 - 58931128093257499770241822386746919965340541452587235517932217049355267561367601448331068232091902459107681210587658627155973460407178064220972370665610675182233618378712777832680625094116837605587602636800000*Pi^6 + 967305350406241311834062075664898269081046312873485200842994590024772972512680399510343899931247268590368712020385369652566328036066696980311993586390627463026022301386843409204588819257492154018084945920000000*Pi^8 - 9216798599147528105752869992543665118971099143404103782891748249794644623745066917317966305724478736515406806034907424417236234034049852086296287650738815639286171636498863854345437043761201851329727692800000000*Pi^10 + 57780396338296852955559333733811648300008026298323116500384987713969708210018528130194957317559962375174564722336623126478745776017803636280305314295172459221857812752573092324538234869613257284680417280000000000*Pi^12 - 249503781280262706645627937527428225335568011792118195753505791224101171177680867501739738337060383879300341155938446679534898048790744972579742971780270914829995513235197827410013770448499202708629094400000000000*Pi^14 + 751402918798037209511953849601719641004117544146763809320269291802949338794854729168782935393717238849956118772454160426187004818510084425551092144423570809110730411218540028292932409955801691586560000000000000000*Pi^16 - 1557948327308121386118382401730646710319348385699384054180426953660157282358090876442343589150172015561345059075469428077126341314362905462064936130655028960226957305522254078753723088537066925562265600000000000000*Pi^18 + 2124720127372314014201588969885484480032821280732962334043238437098308594136131422713958819382652383620231048102216425167063804623839487510279360303643632463211676487768035294782589503188746400432128000000000000000*Pi^20 - 1716351837907457447768928226603146628081974386861945973640465870383254746293194759863114656547592158942872254358336395605355357259713482782907017792430772790720186986132618638843637355755960859893760000000000000000*Pi^22 + 642980097311345544344984758326596049258369106760930467407166989965882432236976685183896562659398402671459366390650115228052853474359375666585200406500396656358932169175169385512542520674943953125000000000000000000*Pi^24 - 49581086216790793384614954733375643863758958720736860554850247982563230743869731864233424298506480050301239808007059969146001633871883526497865917464841243576239280210695556539446270044222262345254421234130859375*Pi^26)/(19032259738275688299647314528292361727070901998672115832733574755903609980001562362374891293804733338364062746555806059546458510127758187257443848357913754744907938970309766453229369868039739975295155209975055034876490516009477734400000000000000000000000000000000*Pi^27)
(134952800434944961410312714826455518626446713015344960399274746876932478598845041799675436344350349214725924230376414636493257422667778113490685948713470643826462686917083250222791044911901522169720824700175470559232 - 7962285306456174225586014266871993439204393387612560112632840865095938816572647972479400584654777178905991276686380414706261426923983899676400163522077027562508789983852409220133531016553883094800771339765506532966400*Pi^2 + 216300346835930804430547140025881794726832780176449032498068601958983376477896484280018874946009637697665181487251384773532575647625225742363422597923938793405685493719633644577645772977512854279035215637651317063680000*Pi^4 - 3600679473032302417645632129241794741433039161586229375483819356447563528361947727601913712331816486577069647274698044842800452160182223244454783489531064786271740484502209198108213185644995111110000133968228253696000000*Pi^6 + 41146259407514318395133755162224528496374150257525856234139103260695610493971230919680849598654763630894993017542744017283492246847007482818096107316875388030998228217338816197339540519619770917607727417705921249280000000*Pi^8 - 341656285052843806247749921286770291478863803957135161669440311466623394928678775751297007209100528413016279103055719823964712426605898131813602540149849262722309704951111870278741203722359313662143249228629016576000000000*Pi^10 + 2122616767988485030483957221111865072289856832729713951469401921773375286279677345900463654450329979306886470657170292172534474920075955873232416684276347694912487563477573848049869891694696656328059477315488317440000000000*Pi^12 - 9987909357233042930035087312657322957594459878904429976273426111783138629182065763910133064318679485354070619400105320848625604153575653886985603955364052908854561578978808995193833079543759888332276141840662528000000000000*Pi^14 + 35544250744152299756751394830855972578438754879352499057917925559880733143906430319202189570730513596735715810180346251706095137463711041439352166163083023076062148809174659135790253507096560061326597082904002560000000000000*Pi^16 - 94134950835054831712359894450986974016145439623289631492034287512398578499109656086824756721402530633593996962733720529829570963329625925580595750195333085975070556925680765133007157752478624029936219840315392000000000000000*Pi^18 + 179034349151403550454350557310110731514838787055362638405023122815311528838840737331255675766645950747356053340259177094767295285095753172855667770518213812484808404310364752826862124470245151188713427305496576000000000000000*Pi^20 - 229129424553799448515899436483393577509576768206917640084787617167062360723594087110722010167046701889512504441518238876591635867996773892776625074500739576006521548095460269693045991091686957723222115824435200000000000000000*Pi^22 + 175498679677098691023554502959027881078998970223869776694148550026811946963691134810749189610027942327845005662984486784077659642601928439889793769676589442324006407563071436887142502735122457336809301760000000000000000000000*Pi^24 - 63081299145392191942106410205966412699391402698471706415634046728128506388148619529899484595978571609402941878774279431211029263551746363649169336865998200047113764158362336354904487244113731731565466308593750000000000000000*Pi^26 + 4810236477862652072834237876842688091078047318019211633917813560340555812306255740191442456156426839109438185422986635917480457418443381078380673965871157968186101335113762776263416384234212759284485946409404277801513671875*Pi^28)/(63822501356760818275407205379105131086990551024222471860965290361155056934761787811129973975035207896099414412716632830018120379355837731995729349776948969540176862641926459604252251588511546664543038922891565534909641039379337209473914634240000000000000000000000000000000000*Pi^28)
(22446932364926739771115222551372040137727587534920457183773197544932904248391193309830425475139717972502274020994672471502143679097802873939550992248552143656370523016463270865743554269365246799588829797448226757935104 - 517609701889655846163446990852217746266087509137073101988951688707001403922233259551463183407076323269293020783580350603843582854786171768152565953202528295424694936328766168843897449596601036833418275124352960901939200*Pi^2 - 9843592950169397802586456040869759560298440049295348286342720468313037067272084917156683049887777139156389498325955494930540003881192906705051336043979059150401856650727240250517218686216164711864566636913463991992320000*Pi^4 + 586309817056556162763810345374975981914386042134116845930014165686729665144745083932381384459343310897164456680805505267213202983133919232237821496411981655827371164703610320232120891171161899681578986555988500283392000000*Pi^6 - 11578494849881780966792700012184967424719074261179288032469397156494589798294259634056483368677408877359979467054138735455187438725872254444461218647808768739384773772064736593135509500405256378845834615912749324042240000000*Pi^8 + 134436287645826211204978390273892494243233508917567336052699504249818383833383754229868081831348398431147897364502690070850066767841769948289645725176822841357114733155484337238908314063758850760605100981343624364032000000000*Pi^10 - 1042335769527393356005590221892708223712947804995353268839028954054191212240221946058480234817974919540227924638689269288817957503740092119756962201392712070253590436882541641624373873081884547767901297318138132561920000000000*Pi^12 + 5671597887497074856258497884498604092666804524507312263193176096920460132511035499559231415069016751359080148112380419412423353519218978072922462767990108567435040424670150895640508341222055989182946196396007489536000000000000*Pi^14 - 22080416289602916572478670100525941309623242492352956036221944740513919448452259245414849091296856599887500221830604780977616161850700841479620773260546846150484240009543152929836118760658749192993329730507851694080000000000000*Pi^16 + 61522667790978920706690046845423799708381406261269861988164590453168589682712121882380563488344656836825772675996060946719976729400397219103570776320897655263300572461396516264881122189888790545671709388978520064000000000000000*Pi^18 - 120343543341719773692779941658729843883535825297475270424141684127786248895876048518691341300589167876550085800441842426051352838323681663876228956465542222323024680495201904403522432283797011120754987657569763328000000000000000*Pi^20 + 157311021668510380638570999240309903502721002892726414033614209344878341922011510301065474538712457996128676967565458402460360670622322652750661721049730407479932114750583464787210973676906263770366481294321254400000000000000000*Pi^22 - 123433021948338873906599992694688774243570306478384305634897024017283633323876449087747955012713287933783624275585370826044071920535200901063156213246383526091372549327039720571515940296225419779478495661578240000000000000000000*Pi^24 + 45432557520682874152527033648816447083840709429573855409138326584500743630658221981874486320249202034831669747485820628193219139828812528687280360462805124849556735736625186315462270255428477510922715430468750000000000000000000*Pi^26 - 3487698778770040091873770878923246014091737460394382241556114481350803614361399018050710923920371048348839077175349087234700798106302935724664222329178889633981706924881143105930122845041702764938973169459961354732513427734375*Pi^28)/(5812075006350800555971480510844107655878461237766709567591535467904085612791474654392575595595797648444401253415088151598669509591669749315150012687709087471729938473252665533569344075950090866123455091658025066297154145215805457214925794233548800000000000000000000000000000000000*Pi^29)
(-96251552858561933119530611130244765300024413501551500602619717781800283066018671820802466098989360747716077793119289576301451528211544861507618363141152685929182110509301738870227543190967936221397133466398174702193670120612484459003904 + 6652230347052952959511255133275127256576790659759059164791869963772244819773660819156365642587979888172130783066891078876482523981157939292843180273583509655220582610743426471448107463170295324847611116741133314310242098011776124715008000*Pi^2 - 212892072794296834438063152318400749289082237166840592963619005672423314530022295300614634483502853184863070815472149299302664541656231007192067097783801162224511523884941346592713693728141168220430760642388941171569724725488448618627072000*Pi^4 + 4203314314982085572373692819042271368289191566979584460707353153958801903900668951828756710041664601211033615011399733696443471795658571361094420341731168832363899606207436140291066714513745996529213614349845919426832121211946501406720000000*Pi^6 - 57387212970352478203622172258504430893202359357837804356826552651894740117794449426245647447718698487557991437042811076593425296787846586295884668209118604864333407922074800937381704706513811087140416602737318344886551002116162364375040000000*Pi^8 + 573654981157302347787959776910257956648423789340035425525158828942949908267676412687435040515882810382454833661202877555657984009143703121470905140935645550584556293837640870981461777426073613402021363636524894026372635882621417553920000000000*Pi^10 - 4326776291732273438735399142082707656990017084618797694789496394466897409688801473296209755224712217157323363900082215034921705379519566356510136956441222378104316042753915694255915613825150568785062964962782765869586077840625012572160000000000*Pi^12 + 24991027363063400729289940202471979882062082989318925936250878179577035280414065814595834896089068190070362675758159419624856347758906166841787115161210920124137543275119821456493785679773870965988433897362480761684705423741482434560000000000000*Pi^14 - 111036370008649679183618868773164822127291797235519956098163864011489493956008710222326807454876522808594687344468596312501301370613185156316779020610384555251355260126848203493411721845957353659973811181593569863732998919947666063360000000000000*Pi^16 + 377541703590953467862306943935272132575201758270475608925082225086552121862978903614793014737387143980867213132815982256684930429416921138541961982257312705706445247296975698861226961027594174565676516655814514982627926994887639040000000000000000*Pi^18 - 965007522272364416273836754134672638227526511717959407454753592392997221001606418578490039096420431147528058205942062214887134186767140480535551867427762846965447032094080528896578223375389789490134717408639458549343545783360684032000000000000000*Pi^20 + 1787196987201957797692219882976521148156775350227798038359358560442628946234261692812771829229171441942128350692049939331936312636370034436805812098020064593411988111458133340881150149760964364878247687998099453500956669110124544000000000000000000*Pi^22 - 2244185854224717935637714991768815320850545637884945261841230966098020640706693771010774092521194280251531406043041220174011101693389821939481812569730409080618426219289171001250437844155888505451184735344648815106224624465084416000000000000000000*Pi^24 + 1696754879071294702838845171259188941210020729688458810714913218784280025946459990927267399105491424627552029424778992292131377839957178948490025368341305458338643924557226109641313916824921824716901915724130649775528764960000000000000000000000000*Pi^26 - 604994588649711524896509691514856709888361964059665751203082307020672101528201242023996361886934038706343758373275734320931437005428287306712145940252691739879154491133957378059930655194813596782113908246323854632559869427490234375000000000000000*Pi^28 + 46035782657368152655403165591665222657600736986638256487989462125827098627982114469261803269908429309443085125363477583395347335861341395658908428663821777379687663211731110514626853257621026388491369503724753534980556360096670687198638916015625*Pi^30)/(2674453469107776626210150926714497022459598054028841365535315601326746088436281928154920216552419963469472851913153593911921162058449265931649592605948420556525103918640029837196004702261712640552591170632984525699092392474535961677062531867221617619866539597496320000000000000000000000000000000000000*Pi^30)
(-1538868335499065918203048845095569722630578226233069687684834997784391717463012787906684547086560450549505811779659505426350185476050449596987386596879894576039251244325350165201139087747907617100135355244284140788450972057796059150155776 + 39809480553140083625551342336197357799537915800306808038921015465572708896910848966461883281275531178085590162845161981676546730493804984073967485912576791249867036095064907848069591771657079722400647504492959461247465203903067859609190400*Pi^2 + 1009641933287060690356416423190318146412807962222598279370047333164447788769531234315854521744339976590007896177846624494768490605435066640679821039398144640565634172328452399897779456021348231180655133817774415923207138444095708605710336000*Pi^4 - 67106608093880121690764190302270843672530524926582256171106658418749944204200511496956706923165268734978769996807804605134284701060663543931813779535861817732715859075581757050784599069829301247899228011765623097938777761846407328694272000000*Pi^6 + 1559970876058254414361396264044001093660155609162910984238293040800531290713553808375667838813018722314038329684846743334938935004280522678502744098294292252425103335830702859027361113644389719139807542128759037968718525598417317737267200000000*Pi^8 - 21658439774345763102251680961242515386319789127828092327129528762457061693409828811806199911476827416783492448243373630395684135655437412636767873748227203199610316522906683169504033239857251578041318744488562826021218631974404640210944000000000*Pi^10 + 203585909959141698327783695994430100352015069970205609484336154573425100913074335956036064186164909454676969746218382565023831468889573973854051219893297819099593667479094383969497703314445687993329566634893309283002068928809980259205120000000000*Pi^12 - 1363553671300380151790551132887536761006744068136040737697629044982430407262345462692709244436270078378705787027687138360100715659312838134800504623423869601749427098906682834193758500205964701812187506839174055044244809732190772396032000000000000*Pi^14 + 6656565990847519299355716094076237161817089186671339286747041461502640061800913015035869642223775357535104442576521189347314596998065266846183061328636189808900654090675967471779655107815365031980051280610641698100328927784198828195840000000000000*Pi^16 - 23846384008499028069160780628139370776671369927531475348715215771185510898459390297946553189916290899559920824007688714416760941708284343467627124374445698326481197627119517861237408823308352317205317196214504278599976092519878361088000000000000000*Pi^18 + 62294041402321837177297250013148800077551754298262982950982799699051098504566658756920718825869346393998193212734845111464090846421553908784786744890883988823197049155372621939016975362666608050764283753795900121884356485554123046912000000000000000*Pi^20 - 115976785987380934041499903812264495451030210410031208011996768535334538938183494430978977163238022000756885636299358146970719920238352213487897902742512344535386936385227232108283233053421175037607085388910986690533693499472923852800000000000000000*Pi^22 + 146160688240821214462612427514623270211686121854192388191534294713960055327713001176017750194778686294930678794202280630102299804475313579024468902320291921682885595696630973960656279181544580473918194940041453757445587567869165568000000000000000000*Pi^24 - 111813233156571765631498355721488172706485348816652178606849904722769999182024424643077894933699443611583586873318662694587894001296269010710219862255402197401445944339256906821447555058208912797052876752600692712221673253432064000000000000000000000*Pi^26 + 40523730642556682098487073134631882646151081910047724568645709457381026889202602092115932590742848384667030824832401148115360526097485497835581872102960033146692157590085269521384855938513836058761442002415153906780945891025390625000000000000000000*Pi^28 - 3098487672507386140440899771694575107134824179243203517508908057208512273864448398607890621250972082067104607057876779788074947437947608535744080772998007789316780910943424817305972564269459022814664705663675938154932209130073897540569305419921875*Pi^30)/(22345407576152313856763142751516150600522436471591929892703936020685136622722757633464117746715019110434854739410734775428959385671655588502314735299995481804622442166835532771925297027140382378683058264269537840632312472915070725372076201037401904990196225277029253120000000000000000000000000000000000000*Pi^31)
(91239108629643617928372031649383818597761421841772121884255160725558342858782099185748860943729868387275281884237360914496190472413725512672753024976012843563421280760523377461154080620010842557761437949084411635794070041605157938948677096483848192 - 7332673143260382154649478732096288410537152049269061117817679070909107210798778678204266500152787555819639848997323890612309873756065408995261780868526229090178858722420935842913987157418338892996702296705553330466524504809723978625743696586761830400*Pi^2 + 274387640263959501214665576703641570981597678822249028489621953310423698422151979608553868211159301608422892033667194075845734870513850630097886260046767902025989181661462842399249177174485296053222397685955014916858932635940635314432760775165607936000*Pi^4 - 6376664906523829547333257682818747439801692849386564825911405073752277177804460435051482203159279392266772567781466679568810829418726051553645871769101275253032044995195420239715814451335273875558449962499272229576005961292782406450679679596835635200000*Pi^6 + 103188621973627750940131746451261708383157003424455458696644035233853340882458614551294383212566986465145378176620698072158765722801610831876619830811456701937450634843918997190733233605372920571069143187565340891659557857109784602517085342526341120000000*Pi^8 - 1230628627491089644883772872734190127815447976250233162883205804966040620796258712327452630189730457547675326206904989324154768285236165186882044413079157703182772278348163111165127614675086976456694168272991810275238853506844832260814600272871424000000000*Pi^10 + 11141346434940075390438872462448504353757778413676590749333280806807788664466488371716650855277726739052583638142821853257175986341906262861193981486421586408664848159405117990079259832734637393192707264594996184327041677497922992405861637166202880000000000*Pi^12 - 77745624165848744702492140534441005791714843773032860695400600630575951336300978718010397665204344031967099032087531331898218775496249885982922823030819028838194913430484097862703809755861173380903412018457430516560613087532292983109996129550336000000000000*Pi^14 + 421136068620597652077574862697698389656635380913145359240295127250740930658931033674278713327848508006254699697539839729472842774839106500094537346598034239270702941716807292891411186651136789049298928060210305007031536202532846286458374198394880000000000000*Pi^16 - 1772886620435800006447390922470248900533876166352230344062019588778750225730617664548418882743818882507114570367692649044635555948883515320179710027777776565601879185853790967148014770948045182977796108752270799324573877857230365707731464093696000000000000000*Pi^18 + 5765138474800186283865093817919257684403619128693590926224366821718492894113138770329839809040958304600457147421614749314644244189665743467897062492556858497110618910288611056424112160314352988702734286432540886665302746252784354349349481742336000000000000000*Pi^20 - 14224361736839121336334764930183798284948752788495959636974143467347938960806116320696021664603517929346423137955600807394921846933658514534222206069317961307698295354741848375170314900003619721018174957427316521567233058776569426462295405363200000000000000000*Pi^22 + 25657076749520624583077235657448052020097846172196861518557193666240671060607434430005527084975082861453507987013700371883425012928901231217409773842072413176912222215251967342576551019555120643347248542895645521149709994602161745641349316608000000000000000000*Pi^24 - 31623502483200710862261898710915340314546426070215617210557551899099798440127867296012443940111026482905844686801863330251500098535354036959951079844057594922556956670780865564711172512296562409144983448294756575841103488378652042750171545600000000000000000000*Pi^26 + 23613840712208836114175942677942084938775876658616330776308654003742440549572428702752303893718378253453427820821129775100947088793367785133910724642137910266699851649330456718202220783857045764823486863968210642831357266992224851704000000000000000000000000000*Pi^28 - 8356111798901076054156201190724034056808103678221295220513540442391392398041223656552832426627115248928565237852776443485483453446537500059510350126960367349438625349287517564880703316164547744181991588761429245138294308220835691593627929687500000000000000000*Pi^30 + 634567251916305490225688426482931750719048936312078746355670488672810390612413660219443873098285486270903296006662081313142984406822796562560910049696850422534991575864540326155510616956477556211683058032925876901035382492168793987730168737471103668212890625*Pi^32)/(160716356070832390692891084385294265661876845344227669544049070943432052041752899580609156712050449403679337094523258617990146943053335857741551028929923916923898313834185742615440994322230156777020054484886232464641639743652867858973600803717876245238780205218730740043613208576000000000000000000000000000000000000000*Pi^32)
(362585224042457446042582115976882085306067136991083006529271467922653923797484000861395609179482233329183781407953842273202584170208049582707446498662226859422548549385158845009523226804942782200990106256946438339118458582326941575781529365330000886389276672 - 10147731283517958038151907042846786666948460418644959384928526681059879695498466539187715175405912410084237899752610466043266902920518272516169580834507957371624842507561507854848143938635232072306325666904496488286683659882393164609598869255066557126331596800*Pi^2 - 366363839599740322344593222820386854397860366270621349423546466422539683288132752082188724464490505588658508510478620874824497586322676950103608119284003558402595562312077391161822898655863947699194438812419482601342110029405085372596705125657909515564089344000*Pi^4 + 26278292059533502449464801985959789604283752489880752322245811840144103370406920592360104057525528950278688403873421769713243954193206142362673021777855489301608328853620651994359515712582495989309012419155654380959233446210470027273831683410976013224090009600000*Pi^6 - 707007722888796548446479342340330517460009208076187643048520602601008196300823409371434027719545721862259232987085407970794111202761533498303373648953761534856854629827927984829740770132685509092463179090606725378723342720938367364577633034754658845725818880000000*Pi^8 + 11558441096194333730230746299445997697545609555386889438961912987892408048250240431057240963742508561239583991450080202866177683651851043012120408348565804325514853317098923548758456929661377030759156933835620216576953149958831030690181100759933694941069312000000000*Pi^10 - 129618431096951931445050292657262044862466143379722292342795520615718732495686852881855681980811259336934594407876128924716274202051850297588713149380143890297447182221700991576650516826872558194981420288182278677824892345339009697691233873480146811061534720000000000*Pi^12 + 1049525630735432473259937483080157404623124550474827308488152359625131042583607373986604714960812589034655584580542280701214016227554382401557166578192323070403362029141162280725143050062838101878354669644969556583675708083338257512432652050239832727748608000000000000*Pi^14 - 6286875555365848455369641624895201542658437384702151936673100536577932874738483382445175949976646087985558763025690952767626129830847713139586999986444975788196058844548119719674917662720378105031749601276318426646984844651126096493094811502311085776568320000000000000*Pi^16 + 28139726061554910709724624503538095121185986731104166280828217104991285897554009061925697853658464961264605099365555770072462811534620396372097797544410806571593036858426431650562557681678307865794412470966402079917127809830987825409257173303238043107328000000000000000*Pi^18 - 94105324833932628143168917263701386782977022989940819908022074952670918231472682611312925016476524922046032755701479402626841239367810331249362079072967265222397255044897435216900755899509568807869994066361232115643324877031373019092737390919188872167424000000000000000*Pi^20 + 232758496555449989585703825611310289064785151157580270008898095877161119254931481894627575671335102552574462790027424535913724190225859046874205690363563754490471534829122590843069201721311884209077083839686668433888071654925615484251208986606127651225600000000000000000*Pi^22 - 415249634600971401152891224642881109686957783528075216043412854142194977103902872106013155962916821396591183953447523040994887168169437221525153615690085144937040735479135840395317131639852023936733384954770978294194533079516254741039563544922299564032000000000000000000*Pi^24 + 506866900827285764748549416519734431616397255543093177512981272420046451607936082746657221084431969571941186254770854713094002141632904285413653027213801480924623274910178049735770176619724095788355453811602319591520889526373463854799022642753752268800000000000000000000*Pi^26 - 379188499294684982014167643891533381161450016514085095203098997141642981453464486866819493895951587072596109211854749880276190543747238757141183867586952900891474959443863560152535548918385263982218078684657233083580044517437043285662279576019392000000000000000000000000*Pi^28 + 135555698075008149498532044861244874747670135925515435305249186962409039794194401243960603303241223872982182272077436840294827799001051601849032848341965207866110325987574519559824340940471418996148720604765016466667921259260611702007499290229492187500000000000000000000*Pi^30 - 10327768134577833616358032557638223639592203336264273670455025049649685003768107952407583408292736491094547870698816903749942614757961563081865576832600191406788808448608612755532587024584294094809372185094937493792455277756026360574113906774242059327661991119384765625*Pi^32)/(321407892348363470898189614820635237931836601338149622624251367828406428120683912605739468908240979552982239348630121433638888018696720958664985274483713839737079539465277916384706392928501664496244276311152639722863154859497184790035201595803824506372250346465950683600335394664761492766720000000000000000000000000000000000000000*Pi^33)

==> anc/Z_Nf11.dat <==
63/1048576
-43400825/549755813888 + 1/(4032*Pi)
14343676047/144115188075855872 - 101767319/(325467588526080*Pi)
-45032807383773/4722366482869645213696 + 5/(119218176*Pi^2) + 566812504001/(34127750210632286208*Pi)
-157152522102897/618970019642690137449562112 + 15478716739/(1876568003220131020800*Pi^2) - 81766498639439/(44731924756079950178549760*Pi)
613874135502012348379/324518553658426726783156020576256 + 23/(4326189170688*Pi^3) - 101075676353766223/(35309717060327240555613388800*Pi^2) - 4558220516076757637569193/(818311797830436733115779693380894720*Pi)
-74189974983254101461285/21267647932558653966460912964485513216 - 1019195629549/(1081984073024650263448780800*Pi^3) + 1100401996873477169/(100977059662499172525935085748224*Pi^2) + 64803461782879687052361483947/(8542773139457855419043232880406105853788160*Pi)
105465115160391386114214219/348449143727040986586495598010130648530944 + 433/(767500568393416704*Pi^4) + 790627446587395693667/(2748429282209657271830101610201088000*Pi^3) - 1848186556263561632501236927589/(1523975186361198504160473049745228295674265600*Pi^2) - 1774615959110822957080451008810933/(2898844120770606609363298731981610489006050508800*Pi)
88590824346348246436995997/11417981541647679048466287755595961091061972992 + 571538708526869/(2495384195553043001192976954163200*Pi^4) - 59577265653610154722209961/(698149234137145775594764621652912838279168000*Pi^3) - 12096615431090394836893436203050163/(49923077684320120533769426453638047211427355374387200*Pi^2) + 64922567391249276635674217422273243889/(1201994907786649797751052112838501961822455828917623193600*Pi)
-104229596547909476941092189506871/1496577676626844588240573268701473812127674924007424 + 89/(1719201273201253416960*Pi^5) - 909995717996596251455299/(31693567236386307023254253320066050293760000*Pi^4) - 4071087541610526264868937909157631/(17519510370839530096379613435120940381948109389824000*Pi^3) + 307291254449574177831093585355984138471343/(2277144138107243979833574739917673651185479800623824319283200*Pi^2) + 7622672050842133794367319614167345280042984169/(38155032270303345820349045312288920386306343437810975861060403200*Pi)
460515629158750010409668556082369925/3138550867693340381917894711603833208051177722232017256448 + 159384951506877443/(12949007741416721893102576922912410828800*Pi^5) + 23728654682437053682114286173/(99391627857249126594895557159049351270036930560000*Pi^4) + 2313483682568002401526392671460213079506251/(60665383918645349190908001440822918529969964326726111634391040000*Pi^3) - 462498687321202641512367591497513564141520173/(746174591174981707311865770776223302020458021068414752942718976000*Pi^2) - 122539966935484209829057832227345503504099828313801/(445025322856725510559694821609283105166922950604376111393189310077337600*Pi)
-5066801139086344054207156414518945601675/411376139330301510538742295639337626245683966408394965837152256 + 17471/(4117500802927187543646535680*Pi^6) + 117252182766735611473108493/(54821250668660014074719533086811209042524897280000*Pi^5) - 176207182044289023042113775627076130279/(6676574555684048203189769682455201831965790287495892607959040*Pi^4) - 15691483133040503410945118607494379292650257767/(908746651541106652474364978840176180292596933055159417616331702272000*Pi^3) + 917100800686003371393117707059014747300707734911291287/(19525840847415603668386191684347059375541806735145384991459787488504682905600*Pi^2) + 9309781181851925460429270614320548768182028832378592371/(353870845312692138461820605925029861306662811555141833080003862786104549703680*Pi)
-2532429967997963641417159366242991003959/6739986666787659948666753771754907668409286105635143120275902562304 + 336392450070794317/(164089826099232699829395854767146070022553600*Pi^6) + 86594058226551498651385403773/(157886156635956566859246889861476841475772036572774400000*Pi^5) - 494519903747327048808702780204171422971326671161/(45191840082573704224785287615657138276042063099927193427890157576519680000*Pi^4) + 1753289609351823713690525609790603263712905261141/(694815573146309598393199804621480838435982380388200821917212335134474240000*Pi^3) + 8372480016597125130543800525405700717837486112349504155232624171/(865497285991849578262950005510755779388814276177037725715674194341451677809460620820480000*Pi^2) - 6503026726474075410426960977621643152294599137983347123/(3585125367097598761156927571772406877772901104243907273079208989611617046474260480*Pi)
21144874032790047181549929687228509661961887807/7067388259113537318333190002971674063309935587502475832486424805170479104 + 7339/(23242468532363388246375964606464*Pi^7) - 30311025072367921540466299553/(189651704553199897650872937054367557989417011044679680000*Pi^6) - 40284271334876281062259280480487516370141913/(12029852034431518052507327013847782660835960940010099301020598272000000*Pi^5) + 41116526263356124902546485759494051465277533317437/(20509151814772118045418860470977248871085643584628046962826771540895334400000*Pi^4) + 106201974898443041364515176972486624953353648121531046700900497/(10074415475437025130485611630919971036972431791346869745381100034671937063828198522880000*Pi^3) - 89662924974502421039232680175800602664420229945800367520476698741683651/(13953422613151416074416010124043611126474231771270432720555596304088898780602519566538380410880000*Pi^2) - 49962288364958791181299039851361719283790142496224282260062647949882547/(5911241178907381673767304662716653666794032495371426882105324570451188494033179922340612407296000*Pi)
-6256380779450748089106737474428969372190205451151/926336713898529563388567880069503262826159877325124512315660672063305037119488 + 1610733238483881397/(13406311518440047610482514382744009864074231808000*Pi^7) + 1081466688155468279652832872917767/(431210693598315600758386427852072548503480336753081974784000000*Pi^6) - 10357637472061407813281188990687639482649379764127311/(11074025414666256837021665846721180317425072143909039128098658085306749681664000000*Pi^5) - 3307551199238212846194404334410669534857304450296278983/(175125541534480600741380309411610129122902689925914895417011453598290505052979200000*Pi^4) - 2666605702366178191293969701829095680479724136266367214443070182267/(1523488309104686597041606691378925863279525978947445182502303424020295275565667524688006348800000*Pi^3) + 27087089896341636091961541578554057904757149141163403559237934260775992299/(836069946857591957808390984675951633174505374502380872022245997151789778729661003257288501583937536000*Pi^2) + 138365823079203119910041450686458675454797059989688471457525668985917731027/(11833117598590210725206349279084370419101967019492787112014240176532036448090804733060261281376763904000*Pi)
4238226408122774978180460724813075957561168784142441/7588550360256754183279148073529370729071901715047420004889892225542594864082845696 + 297611/(13744666191298413273376890429678551040*Pi^8) + 2504953143300699803349652930651/(255146782810420163105216000628471067935714239306893539409920000*Pi^7) - 1250964189909159054090096621483995693417384339/(4624082644402924635094976386890866090302770009964842009723501646184448000000*Pi^6) - 19704215400478299209892193301080774152377520042755183693269/(110313594095486306826799887725469329538980968259529863821459195754356798364904849408000000*Pi^5) + 24279862383672217027165245109520533368311470943586584673411442169131/(19655419930923142238484476435812561783656638100924388736115778270141759147978626344856374476800000*Pi^4) + 176794832441936770142527026640102164876688469375508529842145876940285904739/(188304520050864221193533536334030712218922909453181361468168225272776418244483412889539705165368524800000*Pi^3) - 6427220812802205497338418275055948421415820220348245905275670604621426879133894224831/(3107802274195045919875505285747665876703157427000332105802610812219000061344830733889117411754736987178249748480000*Pi^2) - 32723562748041450210923163330038558967578760659917101983678939502693929884845077/(26635674962247359160325728495574570936658967083713315559220779587772110943273539331566891224991045007620177920*Pi)
(1260984674975159183254162201967600479153271531418869003543187525977743577857538260433799512530263802623152962269969279380518567149568000 + 3020222784464010127239143904008389532692930664938345195178729382398165624841532694403350999651831291640638289155377778070849791478202368*Pi - 15876402242979059780952812948059233742975535954646920403917435605068535622986118317996673350504742698844891833912124696489356444091547648*Pi^2 - 13907801497393315885063038893398163284648927258610498682998953919355727548601710467924503198701781849328426771638577453139348021596651520*Pi^3 + 63792075504515313902247466456994038921895861098498538247969070420385209059434586421047264007822595114395310257900064086658953706785996800*Pi^4 - 4442618752872125531225115929188393687776321929346041146823842062576694277372019732611571321416328457361791718520911093709854196577075200*Pi^5 - 53998378539314408650365861305025245204831585495438307627610821849316790056276960767258632844929885387581797149776801727338590498717696000*Pi^6 + 8155818005084820848985431895710882649679750135768788041492527388604273003320310816939863803015194778869262063257129139547461134581760000*Pi^7 + 2424323641689332641916476831814127557284010606498605724984967561612231560093848500779256899648514707529352861105800355977674612879296875*Pi^8)/(121911066434665987799571144151021358863387486079868685996339057337180734880544031740789158949294303167717414274879137640009144755118899329098351751883628030814322688000000*Pi^8)
-72584975201744885559686433819464770505173114239264522784625/521481209941628438084722096232800809229175908778479680162851955034721612739414196782949728256 + 2067073/(1496299340249510462592901799736525780418560*Pi^9) - 143054579700257425987199997660163/(235378418313121305540084833245378135145763797188178319006102454272000*Pi^8) - 22698328913815026426117563845593529769868064672817/(839832548555467112437424148153116222167959125198628955178476370822389951365120000000*Pi^7) + 52818804358829325216761647536105327718650193121491931950776293/(3604236346987949727881575083694678235068491142795045809887560577571628104529124778961797120000000*Pi^6) + 16407855321053723193182900808291526785186592415827628442531228542668320997/(88696934765064969548085754693663496024573071231995935286116940994958866314635656886911129091290693632000000*Pi^5) - 210061090823113061943007630957527350525217373664080869164143512225121026686181047/(1792400887983780057018889474645682784301379420956175383912152022140169557951239093287355980983291255692722176000000*Pi^4) - 486649129742069305066080681921915900226257411251893120668280364849963266193900253255511828864813/(969359810582681317124258533324177215562367492511295498134072536911001926297869404801007515964411128703637495942781564595732480000*Pi^3) + 14298210185875982432456951968086413763468811822065492494703000769042253745979222209086802837793543/(45161475925697165220059433796711310048664296620181723207438479630471403499718034137353681630461747383249317963198900009393192960000*Pi^2) + 913639730710231845661743518144238281461879615042445476112307726154535840263005278387690657/(2347311580964806623581438692612278402282798099222744869701494576557636644552900902519256760216609289886651512645476155392000*Pi)

==> anc/Z_Nf12.dat <==
1/(11088*Pi)
693/33554432 - 16273/(79833600*Pi^2)
82213/(563305881600*Pi^3) - 7212773/(487759571582976*Pi)
3308781/4503599627370496 + 247449547/(18927077621760000*Pi^4) - 512503948445603/(59761473333318018662400*Pi^2)
-(46849464614143353795117056 - 68677052986946459366850560*Pi^2 + 6477484525334706620912175*Pi^4)/(6596479507430257852551541114798080000*Pi^5)
2371339509/75557863725914323419136 - 152382416819/(320518703277932544000000*Pi^6) + 17071644097628354191/(20992283653012220448620937216000*Pi^4) - 9257358219093029966045011/(23904210428833938023925973392556032000*Pi^2)
(12630644280581795903447676406958869983526912 - 76945975504117559917600984563939334632243200*Pi^2 + 66116122113628098652754278345429099524096000*Pi^4 - 5922175640863061291007430567807912841428125*Pi^6)/(106169081700325358524546950399420210968740834679193600000000*Pi^7)
7448898846045/5070602400912917605986812821504 + 84227292008753/(7237055905053094497484800000000*Pi^8) - 1450324735357770491425039/(37326631470824865326338271915016192000000*Pi^6) + 247896860285896560262746880295111/(5583858942220910800358299420677918577341235200000*Pi^4) - 69996593850191196238080105276919076561/(3761193444310086894707781915412568891447268612243456000*Pi^2)
(68014860150137224119522524426752464823502352132425327312896 + 14250992227322716820428136988795494651678148670034392016486400*Pi^2 - 38213012797528286908280106110668439421865690814814955241472000*Pi^4 + 25346967378441460213563751357368933154178500488990608179200000*Pi^6 - 2190721126433810403317581298739680314476840378604681085390625*Pi^8)/(709720836384286561361791622893522663887039340345061190783463177385410560000000000*Pi^9)
49426822959108441/680564733841876926926749214863536422912 - 92015558612777533/(437697141137611155207880704000000000000*Pi^10) + 34660956902190216550497557359/(29498191705711707971175998822823676084224000000000*Pi^8) - 2129705885637014860484749620296878972477/(858125655405648061107607340313967910031856276340736000000000*Pi^6) + 20815076988900651276392989575258566585516980480741/(8737566486270057439124287360022533300500657119800777184391462912000000*Pi^4) - 47836195530947517277698520105586748173575289879/(51222731334054038841079562330858834573167467637962234730119168000000*Pi^2)
-(50264057535176537693661040128776254769683059198966499404853684673347630288338944 + 285136625805753279103700954795326649493061110358097348399097960193423935379865600*Pi^2 - 2248913536212812830194947360713789936831796263429851947357204887495792080086630400*Pi^4 + 4074943086752001595268147433500699092566270804401212325661809342849736926822400000*Pi^6 - 2310137676659920236323978164095212528271775641120949942964158581260792578867200000*Pi^8 + 194541236181330880972821017881392371127507126867453984806131889108851015252734375*Pi^10)/(1140803263059896554506566662903127866688117573742570292848419376838134982319466826403188781875200000000000*Pi^11)
170044232032835294603/45671926166590716193865151022383844364247891968 + 29693195526028297723/(9983696710492455405829675705958400000000000000*Pi^12) - 2334476541198693770219415185987/(92506329189111916197607932308375048200126464000000000000*Pi^10) + 6168422939446400721617075395918744667876561/(71804401194571655775631524851781181573767718928789589196800000000000*Pi^8) - 39537169496319729039270939363905477660163576810226308571/(268557284317741364165247992343261542082056965192141020289716203009605632000000000*Pi^6) + 10733029377733518519407198790020223738393827853272756587330844848301/(83577806273651251500012439697814855578358557403382806839963720340228007325143872307200000000*Pi^4) - 6806215708358251805838039788619810990229789829179414964411177/(140818698572466598636672558702041001310771644675105187488759169712373673068855296000000*Pi^2)
(22779420854178211187492371765774633055573985863291819997290974869007357366669727989858241068662784 - 6979130665439120612466543402744577009396630111861498275587474819200841864479563582930784616448000*Pi^2 - 846487861710571264657714526499379558007066315092937276616814045554320442563318313155974005784576000*Pi^4 + 3340112810155791094941585258307135022611718026287204043216644368417242534362708433461451948032000000*Pi^6 - 4783381626275813903777147469495579176666532634754618683247645760179073538697427893884639248384000000*Pi^8 + 2437497982906726336974539532828584036539973450145343865849116304709360555510338523693474048000000000*Pi^10 - 201249064956267084210651648692035298392017518809971529637246924146447285274871410695353309814453125*Pi^12)/(21263825152182214147033314129029703475802710967761863636965953130252074143286535786853112624147965687355991811686400000000000000*Pi^13)
(-123961576920243044270165752688355407835682878185806004247743137206415700031776282691155384691115864106820370956288 + 1491899675027529987733704944879593490371421705554206688675122787367983715364906202314516978838778610182650855424000*Pi^2 - 7497231918938007082984165170003144427061302197472270673415741122350494578421920615521230086742922575319618551808000*Pi^4 + 20161550588620971278126619916340501297581173892601740678121039330237256448849161520161764245044035331821666304000000*Pi^6 - 30670614392970749598639392969999601810190041426629403076350011291844012041448427356370251568905493409056161792000000*Pi^8 + 25210298831438214799037713070937162985778877700380574817612823732646815994712139314330683457471760329342976000000000*Pi^10 - 9233300808621881964837334150303676414979851507898957219573595673843409178091591982998120700179934076860480000000000*Pi^12 + 706576501142593067836740342040910836113997053746043403790151723385103539744648837120686449554572288902435302734375*Pi^14)/(3607632215409027541715680569908278116995099221480245963178762985939921435002539019132222401620442438860739696277990879629756334080000000000000000*Pi^14)
(-5317857497149690457782143120829368624399692385744860972311741598440577027966647695093977552990412496671387495594243129344 + 23758265164063596350003031124774477894731825724888181521979232877863488988695137459212440171523933254282827782602883072000*Pi^2 + 153335349959089276100084970542691389548636690942513792927897716021627737409156044538515342686941057495972618308413292544000*Pi^4 - 1340727203822843859390989867216101336157777177433755272385192968423602475870423392476340760644432529080086832063971328000000*Pi^6 + 3714419369816969701234288163577719170233922655277497343200426578741951114430240983187662651282653252111677711871639552000000*Pi^8 - 4539756787825648971532202379262845006359297220528397161949460790832863234957760934748041835108267243145010696159232000000000*Pi^10 + 2140567416628563019931735034740269645969016686186791028655778713987832672205233066616477269701855657021071900193472000000000*Pi^12 - 174003720333304761133841186801174154539936280118294267633140790066636763603490575924277911825176493386585932756317138671875*Pi^14)/(329262737834822777962495469409099696584414446297485430916176651230163046068177014155877690825384431740829928870913107660208397442902654976000000000000000000*Pi^15)
(39979048158670494739076846506697171058836532121364429168761738356693765727665058719008441945468686036383402512058206097108827459551232 - 649536374884494219325285846865851541342284874191719278425258828030803867809318567827209590971878564021000272245720604186535907242803200*Pi^2 + 4532350310268439523524212091707560095457980934086828780024117749899150186785774073420986108722019121379127617701076913650391884759040000*Pi^4 - 17619498376432528719365194347187130253990407020881494288741994621524506174656296185999294512190766897563773862986719806201714127667200000*Pi^6 + 41249895895463757538485767182017433958451782487780928781902244043656132547932133507328971779836100177680405686126878785780209156096000000*Pi^8 - 58168297194190170154746538853016332144010130076205586511823964033667847729071961905541482306886378071823068052370424695293267148800000000*Pi^10 + 45936338522968089137595427076602708444315972510554525521395749692673630380928676112078960878731475392008856186782162107961966592000000000*Pi^12 - 16498050744942860550622235738937003586527407271233533199939280754680326047427398677829093257320774845363808261005204995903168000000000000*Pi^14 + 1256360785142652568409820036977569262596308438297564976556971232165639231734749561206834035990732422415595227393021786769840240478515625*Pi^16)/(119615253197030305300797327056970113443979065929129410030712933616346959105799800912113669711559100569950826533475323727866271205623632128269765041979392000000000000000000*Pi^16)
(6079907887114140813052752841834457357710160312748851698722682330108136401025257397579810965374041365618754610712569025681758361157300649984 - 51606269767111411834908987520678803603436473697146710999439512246256342330958511562696737563082466029765964276411926566071633954045794713600*Pi^2 - 74606720537737261257496225598095317591532128897670384841276896540767190178357445050035543086164102285791257520033850172613296681463578624000*Pi^4 + 2393873920347029611861045168483708168179162968390343808377983955935160474622709845646720208394484448030070674982904299302959361117755801600000*Pi^6 - 11435870926729258117818344597991915371189416762077052423515087663779232178024507905496807528828651799522104120223109419588343360191987712000000*Pi^8 + 25372157807133849218315617088028339797028019272834598357216580089251224840450768365491693673217891646660465799335605883926706343693516800000000*Pi^10 - 27649553667743816343439553442472071787882942962129593607341320985192861191713681905130143977186619121045964584169127930594832471293952000000000*Pi^12 + 12286655227511190782725496479876243948391409670019728765411668058941616654130710197433214106567598485418507437068678586157325702668800000000000*Pi^14 - 986260009628008642218753428054153959117235520043439721155706718912525850595752166715093284347565489742041405463178131362113904764556884765625*Pi^16)/(33220648578208669066946201005670664030705550797244367744301878482921147874886494067480599798055539754011987092480874878681317208920886852078659229296902956646400000000000000000000*Pi^17)
(-294846932480896226473610051399939538890824641517007027168345999499155969978855041799759787840941983726972502167971916853767471784757060887806527725736296448 + 6230226182797090165696661402937133764645267310304488514818772500963647334449226841829554620804802512554124660710671477101520887008350986392340924741976064000*Pi^2 - 57720880762834576857455036367597486531898328482848745351442144089214366709122212574137055964192094295542255883881483388215189162313060677446278963162775552000*Pi^4 + 306398128534937437477562513554750219390686505632639040383166951636473615834868448200347652694130282760412356214156968927044972928810943555798207962284032000000*Pi^6 - 1020306403490663023340944514099689233679750300398395187063059412601859467314885292930021351823202319303968130916683304624109047234100901174317019683618816000000*Pi^8 + 2182306448347328895986144369180639543538342999950417463854506086278217626695741182292169402776120939301573134028876828680535686634204867582212643487744000000000*Pi^10 - 2921796507211181531714268834383587985358680234364425311364019572583212180356924398200378877420062295032000260400220923705664966058090097426570806296576000000000*Pi^12 + 2242067228309917778630407327189355164302453202591460817451861382318295110684443712059251461963699841010089737426396741372201942425065814196823785472000000000000*Pi^14 - 793336443147093515750779057941033081544635281996437311351569540679885694809598229827173541008808051830428485066087940955296803660297549498138146000000000000000*Pi^16 + 60184480967149790603952096108483814905068686614015387975838566225242843991378234981340199218437983490223097526814310708841582572735950368378795146942138671875*Pi^18)/(105265510971852106436393333145904066543040955549485044325256552896398570839442289445756402700955763490402925500053027668042777299540149897515936221778218576897948199009778243993600000000000000000000*Pi^18)
-(4877495614637680992501048485825211095671960928734202137495105516103563347114230059999347969725266979087570665204111384263923788803359580645208926155981193216 - 61704251923702022980304979459318572910653145218667739170251422011214813075666697712959553235517528330168388631296085665031658645351109310184153426115428352000*Pi^2 + 76052520241383958933767156334921877693777639891085483210351231675006424167709274507053447401059983817886654358579509780161678603074898819799452783040528384000*Pi^4 + 2802992235655969842962576373269495180767473284512749602628444883975846761114598172213183414921754515902119463686655490736066537860637435956320096458113024000000*Pi^6 - 21752742916907492184218202822966074674001737699599473638649754597070742543083209426706401681684051437602992132137026472788487087629341756742107045033934848000000*Pi^8 + 76206262409773673565163278622672989005142539281175726905427067697654428783958839821319322381665137157899679511763376310855317678014227738646022998458368000000000*Pi^10 - 144858396254940582037699065518987233678680752302620286335751152108814507577065185898235770410416469233400675422534298928421334054762227563377148116860928000000000*Pi^12 + 144679018424466995585592478685837123669046492849460559530301151211362604405549561999849788418145948075287895388311114171855485639074341710658361360384000000000000*Pi^14 - 61344518066173247775568251960946775673113186450166291152953703763382957252561610381943604151702507329396519516293674374433838063688783447946377619280000000000000*Pi^16 + 4873100901236396292063824677929587830347577002840229158918367699807610652188331118699767325132315900558080906821977329764477218457125592196462379016876220703125*Pi^18)/(2905328102823118137644455994826952236587930373165787223377080859940600555168607188702876714546379072335120743801463563637980653467308137171439839721078832722383370292669879534223360000000000000000000000*Pi^19)
(7572038260824349426587221597192072671731732023647202235932466040475397399617329014808479286034452746946365110409357823694358440846780179572398965479948094157434775953293180928 - 202182092806669942820779594191665162894028072554106170169912847596994594299362767986279059444994541515573344482897765678312526828834112579974708830445612080728526738425905152000*Pi^2 + 2404389245642479574089122840264312779788820555788021558063046651929808969317385679375622153500472682805876850278467668866975024703230805085279190923829807947521728157241573376000*Pi^4 - 16718657350930950368669275580555509733134668673384380577066577497335193649738498068474572905220221870869728677757932994948717190515925749217545974452182493324501697804894208000000*Pi^6 + 75000002888371884519462496047950282199779200436071451454641122690699562661785256495606183278030940484490818787599137276718074351197174942085445458869183415671269800303132672000000*Pi^8 - 225274504443157762633110402879791508826330391282331304929804087031499411235336216700587475288639684022415512945318183180006189017268614791473508402680680110517525407596544000000000*Pi^10 + 452412193008316273108498282253612088549776986494496003044291031685620018649670945257093518555866367034073761551798846153786183744865793433552852265750555463279284903215104000000000*Pi^12 - 583386091447775446076530821240299907938571517667127327188782371127317972998109016447711915835050725333836802013796844770337235503984252683073182585833638810909476388864000000000000*Pi^14 + 438042705811448308839677348237630394408166948502527817190392394487884533972933832320035799362567513528674197288294149838636307218322847721640337977310514007151107637248000000000000*Pi^16 - 153167723798958296506542075104991727839959554682442886961163526197856538821332886729859634458834466872342612996459603218840666230684341159717735604842429263728804000000000000000000*Pi^18 + 11583658469766359212992317706629668792282917143593183687789609071188958109163280066349154311926969591550078869514103666480132984474718088775756942360107531083391249179840087890625*Pi^20)/(367801681123396929325280761012781770922766461688920095896759252554555051649263198096455758375536564856915651470684559248574313218184993204226331890207453550009360246622312465529367020333209711804416000000000000000000000000*Pi^20)
(1655875479314555034254956524905567647258470681756093543914436440345102664384758817648015503427948835980377392012697657367750909336719695798447419846823827353872546379554698493620649984 - 28119019328013396272622583455605339524885797042436993751636616071966674296326172720566121452902583510111784493821584339658514724815724377464944362517627134382551006770974792082889113600*Pi^2 + 91539585860201360375912810325027146031529251516605826849109938255681348128028501289215183292569736982019000987566090465944560974618347088634857280465663646566288939095123721977856000000*Pi^4 + 1379136672877212197436651742872667718378191379456578816087033514611681016122302195234406585350252108577404812194494128340579820036512884211303502093878475027181870386893043663477145600000*Pi^6 - 16474956200651368527935345845457328993093809537624665217559471943092487348026387453079863627944789226946994766707551962878061791615957490560981213017857099420620820168548812698157056000000*Pi^8 + 83263097513893271110845234862791988485937597082394271794160501455130136350326004218261313405505931051380438708457581795112085055781185141305152585693173377282123921087759945354444800000000*Pi^10 - 239247834420761623177120358642983821045672306915196306279788884747737387162936321892687965679929552780458219530769802050294186912544076913843553025892737049143228829744675384459264000000000*Pi^12 + 405507454239137428045167958395373433014071644098206777572497710365854951641714576970468891813246754086171456481511432406439646867296960672203601274690205665548745679875781479628800000000000*Pi^14 - 378099767556218730081946126189351382100790573480404725087496763742216367212582880302384925002961358488209285005127550057888620965707205570757653259385361830217273764356913364992000000000000*Pi^16 + 154316166108783279256274691780451139476801998312461737424183459820311018237027730216739941118948162302495053342536995337752310311259119759458693246087648570514606076938794016000000000000000*Pi^18 - 12151381343047653625520913763369996965658091353748032696202890230677379459828527480322688261000697998144430937607469713224049267167139557238960567287698013524167872403482783794403076171875*Pi^20)/(127574181497471802239461460344128999848361182829224941685062872613700484217563682003089954918037352065975794069100449096193600538494096001349918270345504550397257523124919537282318727041839120359875892937228288000000000000000000000000*Pi^21)
(-3282067601881164576962501969439802758694108316961117926101815742482352578014257384885789433332735165889159503383077675166593459579189821925332389595680668619914322053859982777110709856406675128320 + 108246112326487330917646766964116282019521832505782034100587035145392839600332742123111737461596065639018131408894174771470047019199303066479257301373978853713546223854963590210672626303309631717376*Pi^2 - 1609778561413544762006498875214259972892510235497984438907159786680024797439280091672116911890833436876666309138076281092927008745051072738119296113719469022754402724651953820650425054303074281062400*Pi^4 + 14212479018713648544240218676734600047896911799335836219810116958069379143984225083953715252494173670635954237392898634481046757974012386003496154617783015598152995233068824474360583505736946941952000*Pi^6 - 82585698754423814926674098541531821417765889288648969320612743230967024998762057293662896756771532867656031125984410136726812481067325526024761766416125428144490806248512451480386767767664695705600000*Pi^8 + 330475794800653385667948313211373806204774748400133764022316405117537604957058419348555833199582516687043552706633212581289690392256647846416602797103056811445436997136428097952556082027942641664000000*Pi^10 - 922438156955794102249391709496131929320310261431770321243210605656539308973828743426521579690003959365928009255191830475977721907460884610051762683995558775000466942947874466567115158070283468800000000*Pi^12 + 1768563551475210800933053038852326385797443031139883011551831107624571218387521511269873284029124685528435118846551343201323701084000499827150669711229587379072165699660568067472607521577893888000000000*Pi^14 - 2216211505144145458309406998977017009973412905777725493389086928755016995651514461054630878144814306683513021333049918309149650251173590640281452505549582071417051893468948598914724775382220800000000000*Pi^16 + 1635598879372834651697971847079835691953706756055821367337173404664945819885096513382033664872359995087630674105622131860641480609108131529675510267971715698501497449695392461993503082151936000000000000*Pi^18 - 566300255033724553750025373277849140769477219365443580312476265028536423141483510038731015357372208737356766355864229308982117393346125471025209236507267699415872542697005167037835580375000000000000000*Pi^20 + 42715512680343167511190003189549375763164332806608996449911336640188232227188422230682007659402792053510071693336711183031188042732644620891239564287919643786128691915464386945723288238048553466796875*Pi^22)/(24384376479914499441996865282263719159148380945759089971532870386941890811967065938902605943537424242428256693119315990746079871510300246787789769178462577446554509735293164600712886763635869674652220320417409148971225448448000000000000000000000000*Pi^22)
-(66515992354283158716813302155205792563431077359201421433626823342378219765014334925618054065183571794865979965457509532775388548541491600582351964679695301985543747976884994432023190551497216730369909325824 - 1423982578766880420773639386595283403696254368413326565220655108272827863970766456241120975520867513847845050116223074764572815802430338919711451506990106219087888493948041597121891770277226675071519345868800*Pi^2 + 6898112042925603193561930133603064774436891090335518995006707601301326015645047587694461855096460956345633531721517969485909243907674402619532769758355235405020998483945045462851281506920408036349835214848000*Pi^4 + 86776068467550080882512831263446836341009588084661939100348716501122953459484193301480541240937250997790850399701483068221402022390064624709203931824057687686799306439371176041336706611195788177808189030400000*Pi^6 - 1460767585123295219003505084210127426581065583419384709761297301765642330391744285450024403930056732518757851601718067516029423594666784551777320267530314955847466726671356885453331778749853361055113150464000000*Pi^8 + 9929122353915906623209053153158038209602259180547235854157599967013722674991519475335936400080185989423733656083506149181596303782211179761882513127804462412225231747504828399559434388785348962910260428800000000*Pi^10 - 39462482102568006356938270774989317118501801539620625790071188784870252827729835750186118054016484858664198648133487504021286226226357368899430832768276847171028062702402855368992628677483746852694130688000000000*Pi^12 + 98529922013339827326890141552511505764730952481207378740768483018399832373013983217078479867260579892151035137074918273463671097677940065865112543988022438841669924755199646081395138056908229628762521600000000000*Pi^14 - 152792851202193763621189444380920009012983825100024064632477737114419186553400256666892751696353647903585965098087530313706201875887882278281237470420012827787840288760709313746901802606039414641524736000000000000*Pi^16 + 134743317334043945211878020106366498551531862057435249901562053844614173824400236279550392438251565469713279246778721665366740692674053481227272972850541478588370972684966609817644969941726340526899200000000000000*Pi^18 - 53278426437726891533232485715114944060672882237624965857818483845965887499402809062061785508772144646559441371391446153795210340079511451102947077376767561818950810420482024576542775489666838009875000000000000000*Pi^20 + 4163916662619455335389844114501285150333867022445199948733842984437643030326094557197577264489043901302877665162156211299421119040599019606694421890174120695274754193066893754186768128823523517191410064697265625*Pi^22)/(766288143391079943156953564161284579318426058616054299175468265663604556034098773496063544308431953395652149899599842438315386546348192294737358784475739841422862462702228403891834613835036858188623876192877039389388475881547916273254400000000000000000000000000*Pi^23)
(54562962849423338851364657921487802293929035840611430176388389527279769551982292847315159529308463107459436189398846666809791418704294282419848699066959594275329997509556554441866655586896447614821425914704261138817744896 - 2182415781487988262427178135058754432946312939291706746946643317548092042171141660293037883179194306684047207720616007958508833131228105372633888960934400956952360699943965819241507945937277825190752107597733875973252710400*Pi^2 + 39759846439099197163063289368742438015066360442412604758730857338443966130205582524703572932907205618947847476460969165719279048571607213041870593215630448623051975613288781683304940257779724854790518629094429071404695552000*Pi^4 - 435188256374103755792150315626103886668044875324630599046126363381931561874702738990476525684436049721472002523327595806601696810344881022018217076615050163660405174471499198279801017010341181509848611080806470104435916800000*Pi^6 + 3181641818258638397812043655155167205667714564183513243077140828679563530917412550826653488541294044418994724803567884338103305093449396537314953135263492999004116679036083440235841093780916421509125922307052648492171264000000*Pi^8 - 16335935689795006152065351830600415513342659559408427953413543147089257655577415421601684384715044323593565834934940594244716955159625971643351379778395801676228728466090965612882537257000556140447309563738762426030489600000000*Pi^10 + 60178503582213916732655577890157727141988694604562822817022307980697385523004200420568986060517547277084669685866338424936690637921845316147872498435045806531074122528679829421850880040235672883519542571038378387570688000000000*Pi^12 - 158977467943450287722939852839560585614518373347071550374014056067622547042690723869392439666012460294217841236812161807988954965728067857260524805567460565777748790911715768257904700637801099954575684104719556621107200000000000*Pi^14 + 294048316436502034557559974856638530945253742555148660835548883087244531886456212364362593235907749508910490138491605290612882972239881410458475021091916112656034683717220001937252708731516516908873794705012855668736000000000000*Pi^16 - 360127343214329904654611569734594928866594700853371969869623066749271776731704174829790438240766043930495793607586432707549688808465870200382273629866744626831684146666696590807236038117318126929889517340193089126400000000000000*Pi^18 + 262001529539249512243077824848388359855952356776006997917035357271487381807916150565447611106328730690980501092871935605742909974791651193850091005314829374691894067749143843535724131375770330325640197778812764160000000000000000*Pi^20 - 89949699340332858501508304110967305331509646466812377376020194168677721823967469444018480136764769023377629642738481362619881249422731177086964588459693907743924773379071775927523445262606667466784878682963437500000000000000000*Pi^22 + 6769341925594116289569113879408628249537565508870804533589047490355759359432876090045206962813508944547504956276223678009043869229637864619144025562371724117165370760119160376229532945581344137325828339859284460544586181640625*Pi^24)/(68918545681092704900835985857346122177064362895595488281740643376296806815871014036240860185629475239845783318264127391367807914299416181711811994149233254448663597643178943897641463535501306647530600587958833564519692150386031470630121876764512747520000000000000000000000000000*Pi^24)
(6929020368618737220111878554774603279758775008291313929921202105525425122572110535817255039752780421142694495312889286536099241124212715295265590528370732842593400337997390212483840499819391092986446033604554635749572032331776 - 178742199061158203750709038592827754252478330932737648119121257003740894074781431710525022493068081976022229749522522309621360857532777976552665575982777583742492281726591314316938375976523103174027969860196646499555297198080000*Pi^2 + 1053970356577818905203026523998799176873811199632483038970300650451809391178686636060227707033818658325886504888342777694352531039200716374940755342622568846977410949813978933841085469577564724364191705959039997318000793354240000*Pi^4 + 16252445471093287763418245602716873597964416118572834759490791353713295737981347128323351050784170023424283121883040982665991125583726386709642454244506832132031164713327695460106230002296789100368873740642736372366903869440000000*Pi^6 - 341434443587649762182702702469334146668701875895171807121285559380967642278599065978802390224429570709979157742410479871749962563844643058199667924924544729930469112063182479794609482795148210557760551531590679448295267368960000000*Pi^8 + 2948073227549048932211525290288836036918958930286664823982846528117826820096425500284447266667194180332832363849499747828409877869692172525265598633512121078263788448427270752583122213121317128120179904858383862463757025280000000000*Pi^10 - 15268923445330352345864661163216522411787653690144083528284212802178143779926742958823032804404991817618971015509406428555828422830190453817609374945493664487413586443331476107893436206825365743115079717809797173077952430080000000000*Pi^12 + 51670148632048564617719359221812982454464987420181029097775666738138292165241709589125379381189037421589498586289235312111876100062108015900088548422043855232841670362493377229249971227930620831182114330341199694696284160000000000000*Pi^14 - 116037173513102957611632561640156539925946114359697326387816690540353828788992009790260191304603434795715253418164429520024989051918623982064209976798082769271400595004288262960051287640723350396409179951326390455810129920000000000000*Pi^16 + 167567599359578387317994529648235908316114897973450615118104953406859388356326013935936949117889275421478186238124728972747407908073101992490720126972607555721895374744770837883443479010133352043779112224569520627384320000000000000000*Pi^18 - 141101065567144520273966006711862847701263339015845546663587375057896397884087342534313031996725745244294012322505661341077569657163363412643884119294123964278291973618573765160812188158524474107901039815934432823672832000000000000000*Pi^20 + 54317606685573303093158614563415851209344934150231755556024427457308394781150965011449237815991870432065115554065713968629039331386009312916323131525930425294106811971259774559898078675234996800210220798542090212187500000000000000000*Pi^22 - 4217586872316744447938215652600754201832682629527091924361313896784805785206827566647699940524629230801033116657402647980756675921413036484748350292337081816064028708444097674472863517154583466860341077606273356108367443084716796875*Pi^24)/(13549523917994187968914156491525962312255207873999864187166773969066704813613873101553025594215126091104160691937363973397693771567093820156905661673727556291116160623844266728164107014006627889517811136793882596451700516150194559188823221215656735187927040000000000000000000000000000000*Pi^25)
(-4776010034841645638430695315930220242119450599950987374164194372181258094739615883328441978439044217378387445240269150171548498229482911836615579792410844775448431226483056219259608320543662532564574154563364765916112216487909259810439168 + 228225317555856724935964233228339957828786770572217189274018329894591798311990295871662370928903339474870429725035988257252638504712597763043012955973764565724803258132215066979083410032402898815522512112359932337695279080333170790367232000*Pi^2 - 5010210635119640714345472855518768928689021445112707178032149383674158261576149034684458720682654994234196493947932988376243728300121561594359229789429048539627021399949023746684038009639151664147254303273345599512734964768465282148597760000*Pi^4 + 66729461697670597754452122882010985904454092093343189858758601937707955091782630730517548296696629709819666603828215492515962340103273213396934963745891074995153557040497370492794557391213093465185118040021227965820986371171861097611264000000*Pi^6 - 600469086114700322689158927047847920873504339650778287358978539122459156390725076175921955262468246965858876044710396061210467716177643411774999029444825636445516604523490758651802229992929955947795493583277113216710112815041237064089600000000*Pi^8 + 3848958977948631646165286606586997997256227201371531995517949938284876854547924539968533287688834194764492585755427442222012075035464357602519559109206279492891364293367561662386685331909221021845595406257243805521019042893283310174208000000000*Pi^10 - 18043486124348858453518528069871513079207384638741416669849655587050189307567582582010127253779515974847344358309627348603771469192516397575604746629360278987104168438352363828184021160177070992762917867591836821229178357323836130590720000000000*Pi^12 + 62391276817793878740358286476547590320643111488096421112220578275227218948173122264102237603606852581527862624010905390538530853923923214666554183033706239626447132903269304112789598821973994425173902155889432115006174286908024160256000000000000*Pi^14 - 157797995438457041781316103100781272913566580485973303852963094676123813447481221655264629439578961021370258445161625228450421061955120733358948351612360484547949367572047491368843298462159763960949741836096036952346800947900616540160000000000000*Pi^16 + 283434162472864633274180975429342694730608685185323722785952116495230469707451617763996820345966407498851056643066721518101412983962203243758127402255994789803092392388791760885166793887220231909046671672565652624515960906262249472000000000000000*Pi^18 - 340508595199408728883535593800892134322397584547235674485211329262215791642219645813307158716426591405066997910905831543778590516681616831055419101753348225870527822484729804720567472128999955970102724761572078711808429427171262464000000000000000*Pi^20 + 244686800983500681399599564199857994308145186160835371934748978543706483927631283094114763095248371581635994286176354278097700027146977667350783613115073639352399436836763470611619521912929131687633246301688061894170621375774720000000000000000000*Pi^22 - 83380333424778010920762193766093568800260026497932269563065311184728194311148164322788370330703584613934497816461002422938379635711571731491103617184921849417087703226722878982121897680061130389471629624268343019633137478398437500000000000000000*Pi^24 + 6262175846494635460218158068730499901367066449139085689758494777330345489880144639549599118660856596991087917485375247630197131019127957723963042176738549383856892276439159266300253579743139943034225550255738562480232731266878545284271240234375*Pi^26)/(1129357957883195026085586434153051833238009875320525122026020963481470852836477148257193276588199863187307440189262412765599046660861955883228633331756888358304939781708462721744216700457096544600684204936345211947954115156925678866062885450893229282594037990263766384640000000000000000000000000000000*Pi^26)
-(174934493821459398829610345343563334379909679401496421521238115824844445721579615259229795716994577514587424777650247270013120276946178978456077042589217507103163320929595419532027142854954571783959648509230705901805741605715319644751759510338879356928 - 5239146548279990319928600778932124570838474539044179089703337445905970561768632933293835028376270050701377396412794029919425092402320657364067500172741800488501826583163672261750479145734286836908425665979266657108866904932776225308508573630288258662400*Pi^2 + 32014211815580988385923158964326658730809464104076640675673024747059619183694767130806114504939605437895629945688456798754552827087838509299672603090084949579768601943688124851046917038038194149143949411407355165674842998029883470111275666882082897920000*Pi^4 + 830154549134074524495015056929242754426585318761079182047176665803502578586744467860648433805330541750760723232420657869620993160998030595832022842615526662359952650430219795673448167100118323158848202637591326485448920318351455555465973815924752384000000*Pi^6 - 19688654796153112415191313678182456421858551555096969596177967271993370974315570360986601270725383373122039933159601455206104950896146191735961076830273612370501042674036572843968872772293285994973961616436013198374582375634919317951678923644841492480000000*Pi^8 + 206898548362243727540237199775537286668876532892309609813686698716665197875522291792616931656383006860351822628437224123065744419181978542804498774396085581654122057433598609520287406644189396368828914262908525623708550041678817895296829618990874624000000000*Pi^10 - 1341340279618938839781050811630467868404120038163222057297205824038781549353206109767089916710255574581229951608838032989019687505904310686981549473284022337244169597708491331772357428207478133516012400889545187528058427845667067463748762616662589440000000000*Pi^12 + 5844265341277295018213287281301634480620740981091691257861888717887233124483586432390198438393681525177892032898206599097085781737939739035805560154786861692034679426903908097600164642749407973274064704845812464940772241870857655107145105546412032000000000000*Pi^14 - 17580461512674659173008698135897046816913580199693850362818430448778864951032788356112868874750579444993552897654319432693228343132899938291029253226746965739453818788623082845091001378356539778012856337475599055427691236977180966989051407273820160000000000000*Pi^16 + 36320949426283016732087800311465338994383793322018495008854810032509593533563144940188637875303066025761482857480605898276952093287292004533143843394591858070541133490766322542733916780443176092663472051956998991848470521438031946039850159833088000000000000000*Pi^18 - 49467049249559612891525471052131183895396945776119032425051111886099807949709225021506103245917603972342049340301020966271990741652841729353658229370494986691896811795552819322532913595297849161374008785268506290651631408363272399134662114410496000000000000000*Pi^20 + 40060669526664064535699452908934903655550449522381981928270274518225445748885203111283823900775119170949525342235589898252750094861220821871957290335350328959634789776978943028174856690049364269386715929398043740939267388393414687339812375756800000000000000000*Pi^22 - 15071212884513128612781880198759599695995471847615273999442114219848765244038802824289109405818474907375745922948290884207129478646725584161116312576544677764683511246705711171393192287036257252192866897035129755340490567497871166422428445312500000000000000000*Pi^24 + 1163578396377107108995949566741404201353717557616555814225120682893670563066606963981973993199487635651012483693576443465978480272168942045533077724948770984934648230852186155716361209314353903022808857929084727597247899743427862288168942146003246307373046875*Pi^26)/(65017418185108413690663757394438764136872575634999156584425833785744395708767316049090480254503181021496363688420762878814722053162260551666620156015143897054596137539554133161547263711906375111747320851022514417739746581866376010609632248230563676212560749604845675159328989426745344000000000000000000000000000000000*Pi^27)
(92201616957341550915482346215231388901677240393993977418393824830218964627128850743980987406568987382858861011891557266479292527198074771819692697228933186366685519500476060420800054264438768284911594346402343226820359576469576404737320189030679293681470210225469390848 - 5198539502142782294908216709729085974046448924842812259550425039598415246747382832369518010626734645274537273734399476000708158986264840703522171540384089617676947903164653920546349477595947805747331712509285151848881475970489316099695453547748637724800433525971799244800*Pi^2 + 135679914307854458283184822650858613528825479788908944690457443265756443470822634382769451948995952614850539366021106543257886702960246289869888092129611565295423653196590470938866350486157653090934183291436769181983635342486872947864650200751317640102300501938609848320000*Pi^4 - 2166605601792742588067015644651567665560719134162223273966982734137904088996026119744818942269300582366813263385684202760483922906482419016257285192165019050141117423403665411061352127243320864003969278026601802642142385722494799574527758846673494488548642192749494272000000*Pi^6 + 23596040224976455735579934876743213110654192717114204876789594129051971699180085603541225742375548890342696317756656595887534713955745551987144714281578029150993053096057730839679627146360748044482018413366222486963291744892674325775171202245425655137084723246420459520000000*Pi^8 - 185043706687876270212271685791689507282968716037101869852844274099166139898446808119804387313658508592922891060610642871217352475489700606366551193971817895255822570855333233503359241423668326628661113742772207976872609604352707037996077120258580023022969181523935232000000000*Pi^10 + 1075612739194729351541242593672832665229607547631902020894567923641689132487540779042635606164910979141139942760410278552198861281795415261123147457557060591562044995351465509209319320138355924702525464635034809014660106583970373271738191202898968279375801371443855360000000000*Pi^12 - 4697818261808460593555856280889119310506913122056119133100102866199846387458166582882162150244732910845462664454629991648550335307865116855052564564140968456160539526763878208260412105289364420533804985312146602208711053950518749857174113746291130910236189441130496000000000000*Pi^14 + 15433245145918094925004968810976581025049952730521446461939469444987771290476975074288880071841229990635682646883135457822311195925267301928420237258150826741685760799084746943837768316931502827697509081105974034737048102937594231498800028200732611707022482855690240000000000000*Pi^16 - 37636011378335518801852751884835196099905663750504204329703580844742629566150536831127899506763536588540899589904596671402260007327058759410250889925665616762789116164933714580586022729959052024579740430398214425865092544494135694105915566770819412136971881938944000000000000000*Pi^18 + 65917335185656230628757507554713438043575529733070827898711312867549937377981734239546742160521415766191605039442512130820494640130759342140629952240060686793841833986334859084967133772576179518378067298738812501432773997963677406801713006948530530966813135601664000000000000000*Pi^20 - 77862227078142506694212601217411054730106644830166686419976230158208056533418560687636209739467239449308125947854151924033611384308946312097540960393607804711614006919687599819687564855874938764065524546186855090491313123681673401361883723257795335356108138086400000000000000000*Pi^22 + 55337382850986921268020555685794955954126410976507894647068438155765239293655223916429843522642790388806293792188812367197000763604681729727257468966595703237946403398481203067417467097867194893851457276046664747166369344923228622111139767971556360838287360000000000000000000000*Pi^24 - 18730209775180608780714901122999073566408439640418095731710125671409628534972398014112621044674505849563353481023622049811293365619389954449194748439385151777992495253050383411457886866304014673106835471450677571373312226653880811026291217879713098235366210937500000000000000000*Pi^26 + 1404102362285711810859227153825152764702789957922462920263386083949582360100635301713671017599807358330900216983555083768944008717674801078741562901393721102016044631186488825686104183414411645903757709318311313761073591204215629249695423725597766299559152685105800628662109375*Pi^28)/(4459682082425582441542145105478292209866447278355434518513426076887147439946231801571801497656206998120415767186303931201233264418252983330894946543555676628943771861539785621962440958224241482455263781438199355707017376661568351910161220255656220322337650177531104958446484244861001103116533394156027904000000000000000000000000000000000*Pi^28)
(15165522050917228001518712194222434636739550217339003344793864553698291777404688308746251596385509202442286711797883040934192184934976217535040998488389677113555022858041443386164545441408880014354843320863592339649598627391214322641718515383244110114763112380014582567010304 - 509535963597681875236120902594996441286211717347737546455432130071392524667179859400415188945963684289364077512881798049351624197958315787496389843932080717051648733060165396760751390637277489295729818929839452511877443705624501705305857615654157315355909610188084343105126400*Pi^2 + 2513285731420304473149196723849527733326956930930041409154577147305973105952792866242407232464447134547185845631179631388008298090515737884929218260402298384909696881058063075105295963173064401446522213004682734480984967083954542722006893036373557373388812565876836317265920000*Pi^4 + 153060111104254555512668059644061652967977325048089273793637011927346433260166618939876719393498417377075190492451222815833352900356817371346256164570026306117748029906492810507012583018918723994995628341578034469359729435063441371862723844206495116718191763462282631184384000000*Pi^6 - 3912630392600939066413419124458905321300352351917104862200243977035167684294665520126485065164602314388537320212518253139006504946745275666705703081649120791205247995548695445429619998224354282172605502623218014589034806010449221208708678690165093290537436408419465392291840000000*Pi^8 + 48638315390428807183143184290684680737876232413857051848432639553554814759435728937224185680056659147006864436388891971181908812558935081680780926091639183964439457795383585697109808655763391685714286766153344881110349872871917707425239174598513430649544950398042960297984000000000*Pi^10 - 384157655690780321931026707043273703078212092773603853662131544920058975793499474976224698295645869649707216890321577975836422278398864207688295866191513285042656726947290041366005633839840036091307718530338928401673969271806783006153644368861948459171938469101125207326720000000000*Pi^12 + 2086520535644714764763858664848413739137063523062962903029115628346458745516593155036880116141978721027567124648875328816270312933238390701839905962534187543063993116002800237330228069354014068108537582042741373746089598605173207156990031198816779508261027076232542420992000000000000*Pi^14 - 8032803839175168000424225175014858597720032564899676540156493932509341014503548328406709534899901057526204108465839241674481246711030450445149348087705383022048625872625017673558354444183945186289747585700381731513047223162985596175558829559443539395959198293306722222080000000000000*Pi^16 + 22060222072385725695770260692984427637073825583025175518346198176178716821030142352681173669542830667844883532944547940072719814877463645989244624781956087376262195362501081173964520782916608143828765244394656609281831570822121575599012491639267815277471384950221570048000000000000000*Pi^18 - 42590288395695328533962048497536267465301030785073479593419109502733606228430807512466655680479736888267135407699925470566173852882282659403908402058324891099571765550216135771912410096760632595838371139115310899005687534277224196549079078651603400912344313638711984128000000000000000*Pi^20 + 55224173105254434936132340409047079642665253276724333993403496401921963013529723520153632146568613147156560736594600031594671429834910090221165969508556277133405046581373253748757559774906928769797798913648603385784303643889160687320716863148135996875592502665333964800000000000000000*Pi^22 - 43252715064459029028599015810686535306074136485343271422525378045875087607493283490469727796452148953765828866739543639039348835512594028578461246861181250652370538153922125053503263513756896979831754259395796530170477312922860415543280783289967352566033240947589120000000000000000000*Pi^24 + 15950527052793525656345081096175473712180087711391168038443524344007245183082792354915324987339107612637336916506039108064298382792590115390400366516342013547340827477427300770032264991770815444925952640037958105241454209495064264104613169945910716870417662906445312500000000000000000*Pi^26 - 1225275224223979398987488259006602624600473217136563024815302302428767693942097505501251837943213493329241847403202460718205334700777113814774439718777322045893825691260572070725205747446671836078377055471788379883128410191489329874423258355242518782546719431894831359386444091796875*Pi^28)/(1186887302306913719361190180365697349515668652609135947540511378509730135654458282221274849542029493100172715114814806598888857539133477875331054567251585822132534400668986234029342541787116600264493028053374349569669624976055148785984958707423630639170039672827631186547063666771421222780345471227181629492428800000000000000000000000000000000000*Pi^29)
(-120714990687906173559480292418612280933173763812802144037801669050819793071802207002730417135949359028918402553585152722843935774100192710338928389270735884900499227736250003259987410336597177228274126864172921690434374832593578579025364630502895587120735835012706528947484641479385125786484736 + 7946666158952626317373698128775745534393664406301330822377397679825460450070133410855610420127526419308164524942040091655438830110261049413118743413098587360364711910262090521177196860277839099094392537395605298802558559826871206478223782786806876659653861440914934391746279876370582433746124800*Pi^2 - 243850696453466379441333472236391532785954913411822387776540655627275893770569601433699547463225156842559730984203395944786386165932763327466953833610580746194686761540158888946076061692470070190181775466172371667842491496734695256393995013515806131672507721600642736229827021304825221681774592000*Pi^4 + 4613235428513814200597680796293869823554412923684326126307039121854645061165501792435079930389288826574123287667431915689699900353460072584803493887882674436560973407079839397227122449670344316101951080943583184201050743026103767138499491380460337251545062271650076268665366697350481494147072000000*Pi^6 - 60014179161876975966014858688048947172428336113997972069085311015560539907088488985324061311324057907673405437252367978087646796653148038858404123013508735099810570757769088559926227555199061307245513860696290343639421654152460498289415408351963337126331532685935034625723898254794968237342720000000*Pi^8 + 567178554349763172643198884862983663072824689682456015680367655332683373256586250500090357002694853256972833307615460057226601205514713065751287186559557358734646215656649364960173000695515512019624892918366728442289065370680349037093836073276228505044963153772001700749366102503784796127232000000000*Pi^10 - 4012733810165404357639264990887256033464782285107844229900815569416885812185260250919866482676725185193171054077183553485882181454148820936554612628943925555422478108853401279239000414965080406216561969389298690074725734274344342411969479044626373239763277820950370402460452806882040270028800000000000*Pi^12 + 21596376129975323666579627142307851025746404155466918960991753801780772755355001156243872029900885469622910654647219782600324217334957811837203241445931617733223663200023248932532617906818696335247765137764219862552739036282312104172432388036739824639125780158345346672389606544483492560896000000000000*Pi^14 - 88977516390942306962588718935773990563079802695810254621153315135554885145642340226177874797585439805993147921973846034003116491447382781862274743133144786627174575223188314649644416231040226517965391368371673061574655625220131449104907346463267428420635754778896428926220859419387672657920000000000000*Pi^16 + 279739110084143701059282598154158360780269513909277403819097607410864679238121208677324872969257436247376484610939836580704040833496232940456844117914434213254092841437028131204163632987287409867134389464416535748482470608817172630564962839817446548048308584891796250940850000364090425344000000000000000*Pi^18 - 660511756935450357584860514981205654118217082972845307014979485198187450666814150660812251397023348577066885751215138813891125606593117631441181242243666293539878450257858431733043560086558398564500682877524764526048441398674050210026814755257728481112458799629668981392253600646203179008000000000000000*Pi^20 + 1130760170581339113425390979300881650026720139775573413950260225689127261465428815467855491570660250943307154787575700181615034812298913089004909960723561625759252443863385567965309138962550271130889546792678553942198732538216808838574501320845560587694161041765000857856396419238618726400000000000000000*Pi^22 - 1315153770385587565144080454966291997521426486314309296823705434702372808947144263339375393459785155163778659642936509401586457221616928620881211616842068021700920247005064502016965897782572620693867525967270188641782251456745500425975517954539661943344689750336866610758974885211406336000000000000000000*Pi^24 + 925265336785097102178947772116332175049542522647523578853121224780054795018011693584392192040499912756364971752724395096868386669110541389921919110870341890452470609062212928788700922678209593937020948916339636686772433621778486422110476984452545988988692811308819595118790739328000000000000000000000000*Pi^26 - 311239233910364091945078901123463079709915600114652515980929965034039810754516444559900625689180879200609617670423298893918845451311325941279644738199406754428242863621377408375251562087806247834129449495788221110352470200101751976667013423627221477887136257092175177954382536773681640625000000000000000*Pi^28 + 23291931061345864399096840517010291679979028578315725200034668349008661220909444994706351749862666389393025113470160767790588511164632328823913266963526808415303383762815409347954979351504842008085633524146171945919029698640494654617976712132956483950715617275406650283021966504747979342937469482421875*Pi^30)/(1296384171760898653824102110438991588680144060376402833336843610409253802101711771898689153582164039238023266283900250050507870245449775464156453159610561257718579486126634984321074888890883357828993291365639109051657378867463812601316583539214779403825554611070866868708453605213309198260320725230207342465253501347363379652591616000000000000000000000000000000000000*Pi^30)
-(252762585754034866719032096155023227735369999122524643879521108622537316594986759816832890454667709211188076947823432174567985184207154300668407216835862692398598605881460126395842741079277931699878146254660587490576082430546228917586851610317486668803125327557123767234963402780980663637562621952 - 9195799049680006580182748551177075080332693065665989011301499198024600496948771392888261752099856997750851593136746677077267362481956923339945039320400163697826112159556606931861471380152796463881972839766834659007403457242030889931717510955962095874185300549734264270252254364119332771227238400000*Pi^2 + 12611663611260503873856732366189779576599222392671401767152184094955284676705914124236662755386251996952880040362068432648300238655626258056512575421675604577968850110297095866606674623376753169286034982874052707204105031406294320347068820179855128177601852607314106646861259003211983206351896576000*Pi^4 + 5403476997531809976077073868956604831196702787046806377016332023248268635707443305697838141034546205326969888780938157800799151880978107504799312396218847456228421918963955967955694557829668646620288075667429211463225249412051722240579364038429917032338377437872055299741627935721419324365209600000000*Pi^6 - 147617236178633167110087668232499603841558989201144359970422857254518267327825587944524541747964783403286672756146396061387082856165419918423821915028413407762577184347728310279401906015690878430767872957760772124032329651486934645503262924715076634760365893701424749671079201897574711363402465280000000*Pi^8 + 2132787280991308464038292722932968768849517373546742413225796845468267150114583157516852682112860078736326482968368880800034684913251937768210125860940404027467758571995322536950931567591156488278926436822769988578520911205526776493622296563637593232164398361724829697954924376032613901700956160000000000*Pi^10 - 20138273427638881480154073924947681705027808812580488599798223265650612752056528635143998358655889871551892482285423522538239602376051402962562672478855151642118070942024323569073875877477943367257994555852010940512103450776761100545738048067018738288468189832345700846718838853821621519641477120000000000*Pi^12 + 133416283766944623595110086564591532111928256557721176335545377922146458128926181179346050842468804480975660613354394841577142092326024777456049509431097535985552769766539043025365024385548521117411085862151804413440631653450178500579239180692183128239571057448430575943615261961577154761195520000000000000*Pi^14 - 639159909584586073945258714356952357652460949398083774479233102193881174662340525927632948300637633976157150486755169931900820659573306772343609833234204495821326680571761431693991572063132405415913555247691042202731450124641588087942728584070815808722226078053985357336420883305063483829125120000000000000*Pi^16 + 2238346163401986262603845243376872949747443328996891425957308655190670268113386668424338747871652697427203448577294027921940519260354440392097871372943072899008247211582772998525421313651216569761055606817397629947089992659242905501531588099807616887798807919639285304936975210535887872983040000000000000000*Pi^18 - 5713211628449334446555513164883325544462829012513160601472527121566026558208595335678830222600995822389366367965663201894559428496933121054538457158724035844144655616813146812410702236345931555031225666936279358996794922952944321023866694907464095907767916258169635321017164633621348413865984000000000000000*Pi^20 + 10425450850505395135093965575578430838333609965110679357431579045180018577543928707849614012735976377560256910386242333202740499319805294752659100427726647695208265343624206441720881080510969796865871099155219957567837314431052524745794041970541585477051014479593108395862119460721949409280000000000000000000*Pi^22 - 12962908101143446300375242528337705729778530414276301585852164344555438724454636935092321096699402007780769059982961536004780019621912837692946964632192735809237579437793115299443684961647421187635801346217744087426850895067119742215454572089371558978923694086364721282989526943037204201472000000000000000000*Pi^24 + 9862369879338749598041753655616800333604919810570777984994311234388856830476526076983439290115082133839042245922972135471139771459096338578494430960342412247238578158340973626888665246099608050841428714759392110652932411835032907872097337508874675763704260827754870961528983116684456960000000000000000000000*Pi^26 - 3573829872780709591881327140718698712849493518913655719195824901596906736307647362688314133086000662659514453276605443732074626926841212433367414758796271009964965546987215842876804737269271837330337638383638170947352097300579142202464827166948109125376728144592674551277989081884752197265625000000000000000*Pi^28 + 273301188045640267256475934594471008585061859291026113245718962429278333281873128729494515662803475598086695676697028741301545954876923982237485888289807806318529120457055173141514757351390229568201439719299793861456095773578052613809546163766427202163268813349403027366852520104125258512794971466064453125*Pi^30)/(4575821283381008760429856737174299830732530887029381552772390154789334960202370007035365131615892766017665962536957034598276619447959163460323749588414205860144115640591460971458411613820373170461841040667469050437454017040909670062615118586695622566094983599604617369142854521249313210915488857430558252552755978635761573892159575162880000000000000000000000000000000000000*Pi^31)
(592432135021357283613397305052214962230183402028102506758310834919443720308288883594246804634383147608169003601163862428041751663221132739231435982249700999023905579984098606780888996049723641813791853074914729217354454221456391910677409555320778470478864200849526336781900822005368408534600521376851635994624 - 45128146301888051665239196237296357979513261015825400207471113544041267209689316229559553083959444576670855012200885690279091777509589895085460101910854843894561268598841363814763371613735172785971112624093528672463095649016618453809644267627681098241979241664981215591194655750973652567714709269542607414886400*Pi^2 + 1612967836767955194589235016427368916943648123364737631632909777422972260208707402283484695569135467750683629303424372252654433852973119232666230807543138942806891237179561100338402117399078587427180943252163073980358060741821224775993719680880282342449605112239538990607432834759271687161213950976747898929152000*Pi^4 - 35798582346154634463251910688722704933994493237702419714787499248033904109453633442257944617538084104685594843323848038612814667016374425193600058999219912244743595070794216861546173168515104426344902071598103863757171232630833381891847021631403205862258573193381817899034987898045809604298962691355858645811200000*Pi^6 + 550521750403518652810092342133311423390254317470705038595359641433529598088183657707471539658808703342937993706882609253513987960409678390866347023843112985046877130879418529516683627293640449270522200092186081202638766447701610498924886107758400829092352358194391836593546652962045810839429754608587678679040000000*Pi^8 - 6198525794400629458974811562844163873315693250127730232510902208709625478372405652011817997011512534977478523570418450300057833854072989173292088242907329123685441182324703402702713259125142841886586946307495689055690682588922480074925391221188622029747776477916098731903847126265230458829508470656995426304000000000*Pi^10 + 52665643233507974949158641689990719560628920091188657315815703155772837693443669049920363091671182922251837945000906240209452128059767238255964365481503732038757980191825969288120664872860605463598649926680707588387096241273364183122612188374894209987307217544652336760862158333410591782604849726566967541760000000000*Pi^12 - 343379948974959520729314273695240593162319935764057175002649304024041346400920314624835695505085104889193554936597100421433455319389079268910765514030200272131849716707198637499133384951099781901691652746498471226152525771758518067429270576137074506461876816533662745819463210991656281445478783315446071296000000000000*Pi^14 + 1732860485059197303217970504422690225569684198608677901979425575952001705750818578651635099098527727990209280701824095140296053735774506248705447164753672644664348270834161388598429503424584280853318978590454178831148809485133725384317720201478102574848148807724741718324750821097462634129435460169692610560000000000000*Pi^16 - 6783745724633031913707930272873724156796012367520520634718219227438890368892680269999646479042711800606422119162211089712392744332390477345481069036037432766404831371994101284173200690855066775705194257871702341553533387172589199849541628521721964681584348803866902531767698043314495174218593631045943296000000000000000*Pi^18 + 20492307394414861785230422941451707002923016078436309144382395622656278294411913252936403994333832871942726166142912878832914103630026802038557614236029885155844535229183668398148012810989792057756846200441950253005571027229610618487603353993115082614463465566341999041667140898978661223132757136236347392000000000000000*Pi^20 - 46951722999176529328674293988928680301376346821169604529421130800638309241501543418225494962828581196002059762587267623494395560502384269779932830302533914559585527528181215994632880889772172688138978256128112297361038600732148464740766212566832842164591400166469502321545118247301084634224849753158451200000000000000000*Pi^22 + 78667266954198793643796584676383799201252541856873642926511480387141661467233533026955011449376661415063014742409401725656403480649426815572374615345061848702408584219872755452160194640689464586056713168445651925240447985897556182908901810678658695839948186967267263110332116153727377020151702755475456000000000000000000*Pi^24 - 90167110522046646331561573731843140144762464974181335650951955474544526599211013767330910315404274399484252866912066430666532351898408693247898195220349896911907500410231028488342503357448583986124880761103563005157759121206018384279871702778541240795031540273090809447646032295847306578472335939993600000000000000000000*Pi^26 + 62834528228378681449553805360648433705549709338182105171579175703043033311051876869594963780595512929127015462309364742904271129634671492480005106180746630350359693154275343309296780443795902115765907188482800162541497219685415865871020309455734318906496361503384287483495526171666946869291200000000000000000000000000000*Pi^28 - 21013914242159907087098779652212365373106833736645293827064556832085453192603926188357036263980294800294640286999123795024699055298161168923916197383913278015818655224762811130835221935563255652512971122649852990964091345240809267806505342634604022246304760212856881865051592724202089163757673339843750000000000000000000*Pi^30 + 1570074009682684560114218992153062586263304930298042241173602466816485942535397849453974712212311005976604968956719323314291405684684458286346829667704590025420357018695269372808622133023105013706251781572549808264310875319195914102829039693085904015873637840251274955662633210331510410017961476114578545093536376953125*Pi^32)/(1524660378233753583323162947657410115475036859818206390368384766381041981650120812231480260990588580049695486617278061330324974355468534608445761739516035827247864301245587802082636857018282443527283824876838053064827955618125765970659959632335012501487437669257782799201848385285346572032346722241893829538871173125581241279199196876088106201120768000000000000000000000000000000000000000*Pi^32)
(1390725280802666952191690102345820233424719499101991223493111345426234199643508022920671292516978829429205895576185628349778133560693391204572360532641474336324967115520707948637867272536562070391812269744534889056163573997974873956208196708341024681516898786587396066694432351873347026907423505756154834407336269840384 - 52583043350109321272100402089426975042813945863486793464356879341480826506150610557895800464643478595679148646969732069956744553613504113967006452196080764671376347325982659082237468150424383483700146273801226444975333411803724449858186688565478037150594448641198778373997342471817623665808504933020195886963907939532800*Pi^2 - 339470282398140152841955052340156854493797628717582621521467550888127090457384481846605924092590649519781151340970754355560584756940939541046048179687186213931919563245413618889704275316945306536024033457016839967569842259710426578122801983575688703612581299354662911876570205644587070414974443704022975900388528488448000*Pi^4 + 61166268789293514802563758340538444674477435748735005967009209521049754487283458969577884641895526984028323314272420363421132615935204735837363831409022608111099728577058658858778118357965942552369911617015243804640269310792655537008543464556139396952527611466144246944756961586433959595076088491249319937666541263257600000*Pi^6 - 1795732238564293108953330811582730544121029456613164415762832204925785477604775757442694769930131816462518523812842678952150617129295436457959541078463013719401746019582464071894672910314707336304312284495164995362833912638974425420427172171740249772976272764630976373722917259899125379401534413827593387207511569858560000000*Pi^8 + 29813673177394148454085166497429777799936768465765601323429793213912827858792877348055630387900037350605035991375675165488306950714800146521687000037179158619271095702653453164856270295159357888104055007647576006785475178206021529872405515877625655898585960513466212775943356867638389192409406768626090764301806600192000000000*Pi^10 - 331775005309368304494344032206949839190408050613491486091920873071971724488640799458089789633591760422860676424211392146505408282944735115220625146151760695081415799246746897536648666241909773667488674363576985708994427379459269464280968743846328398583938929131313714294339669025597392083468067695358394920355275735040000000000*Pi^12 + 2637524660090160726054625601390210205745928537455214673825588181977300240153484784468301016882450151947499612016853024886400170254978784400734658542200548044868943557482905667419556091278133925903216403181663888526738260616755940928057154727599671409045125885981401729280749287432586910677030220482891416638123409408000000000000*Pi^14 - 15420526451861750776649167849705579666600985719873654235475587207588125587835138052198455734292833141488329751708315189709589651394185579598655511510331981189211000665985455996396332704753679585007307635087211826881773066705773967199380929336651762677776265069678491849774189916832103991482543382492690257933909360640000000000000*Pi^16 + 67128367740562918190077741524510630989437551197747602403518316994593611694924862635358858078824859692282645546483208879230119028348041757478328026146630765250539390688103400046531245970435965637852418495364062941636545985604321781253379181956810502645438598143972634047518390742309167705689353351572678752451166208000000000000000*Pi^18 - 217951705156745685252722620813698939569514209400190550456577818617677793617450392379860367280205393856888125022931746726355120895429818091253934192515214421075902208442492155428114690520882835637059601107494279975784925410976442536761378310219631153531524814856603707656876719848248615482560184566334295683448700928000000000000000*Pi^20 + 523645146269569870254799263924289417548793612899358708107101269528735709273365345893543368463416079043154828750497156397675406745739664979975405741258503198495696129695991129733335760145473277285726358887861344361134302495862979176402165009950293856381362344791380528167854026700730000749949551396258731416721817600000000000000000*Pi^22 - 910909692378385407856242769892933365914160721214586175789993598385965686578514361487224448503070621772674174067932114486698342107512053974443291716445693915834313377325156673159651558807186212869266996339493363829553348532930116299637735881084248540407461499908855895637362679593417429651524704320043003668332544000000000000000000*Pi^24 + 1092242062045392156083160302198867061331696407368893227787034074259959929053226111381067860343577055277377690423847485299671912749044232319294984551741047594367697191399072643595838304177672989197952478359522598594354995914905639412265449332421287973488642811347326856605924390435038091550506418503618441039052800000000000000000000*Pi^26 - 810085744302185998886437801183778436427712453038572477516159454855367292311201575093557602326596434526613748501735309094681644438027082017952169252212110493112633484420066276579092969427959443204800866524976499536763706552100075026131070495404916698333523524942985229298540062575810241540546286277813189120000000000000000000000000*Pi^28 + 289029755811685977196131342382147917581344931076056423117096285033601018901894492177829122827316929780860314869469246267695212570889769020702973514436208780474732903466198428781079719159760155683285848095999205464936693894071476502849737820196731327410892254414900926321576495335898492975754554538628454589843750000000000000000000*Pi^30 - 22013981083912068968394457697752547272693942045271698581724334167279578254621289647094501867480712005448412965251747492135907247351765710259906422037293654854795124811922506075606488763639074562131928446023912115027946532675285412164587031232589748671085529957520167680739846168636313985306981403198865635204128921031951904296875*Pi^32)/(6353477119409561299166362701213532715558483391741621463536277367124128484127060798221812614057815266726273914830815780009345417027262442151129328604777022196133936607642358413508810089420262479160338183258314604161075105657804822284450615004855157275812820185425229730941210143485118824945881486149978975656406656209912822549876100622077194187457239967361662976000000000000000000000000000000000000000*Pi^33)

==> anc/Z_Nf14.dat <==
1/(48048*Pi)
3003/536870912 - 551461/(9989179200*Pi^2)
20064167/(1329120227635200*Pi^3) - 122507849/(80095255965204480*Pi)
58291191/1152921504606846976 + 43343635523/(44658439648542720000*Pi^4) - 928147274801389/(1553798306666268485222400*Pi^2)
-522770036491/(3376178037429829632000000*Pi^5) + 966812685981568333/(3536379522885830597903646720000*Pi^3) - 1078729216376361749/(41313747882292558456229462016000*Pi)
168044467591/309485009821345068724781056 - 37713401983/(3946182121671229440000000*Pi^6) + 2962879778449733069888903/(193704198179804962967604836066918400000*Pi^4) - 17268427998875015736443023973449/(2535487090460232592042115458424604438036480000*Pi^2)
12822970721789/(66702474249893658073497600000000*Pi^7) - 8133660768836401655797/(1903058789134925951962433477148672000000*Pi^5) + 10153491537638174229275261463928739/(2436501674448665111648791270927707880775535820800000*Pi^3) - 55541880067156365455217121357/(146721507829117485291877187276724838525304832000*Pi)
8465187578899975/1329227995784915872903807060280344576 + 3741584277293431/(59765416927904717633853849600000000*Pi^8) - 2929418315957054480180662003/(14884199595464504585636680786608239149056000000*Pi^6) + 241215914751287887323264891904200089329/(1149405045911111074429647389312520626508574370247475200000*Pi^4) - 105661389915707053911839328487482230376793/(1286003190840461326482358662713606914922744821379164117401600*Pi^2)
(636498476619378199231230042529736445062221293833765059504406364438921216 + 2413866633044948377783796443233074939056631540664573264309181301192130560*Pi^2 - 9763615611288624150708870998673064385124630608291163400480540625731584000*Pi^4 + 7094843932384034932011630171490981932517783166864691842788074675240960000*Pi^6 - 621202772276866206870394770296622677683150712993158346403835801134609375*Pi^8)/(116947604821434411449015052215100890694499944562080009945080777545526564336749856686080000000000*Pi^9)
56222836559076507957/713623846352979940529142984724747568191373312 - 105601589556594023/(351420651536079739687060635648000000000000*Pi^10) + 149534148573350339345666682174473/(94100529461655399743202167988755730950422265856000000000*Pi^8) - 593486318020406262237292060012618512621691/(188134304983730618861923158584464917165150704939644747776000000000*Pi^6) + 135247463109433962928820190053784537053459440945925419/(47947415510221354130655502719873340425460245946367031023297451377295360000000*Pi^4) - 3176841407686868131573416255447641291377401949320068089099/(3076503974399637416697893305843418151602796384448619493322221366013618814976000000*Pi^2)
(-86353509364695861716416956326988005882045468650517221570468147610652353340530982484780175371272192 + 59983784415033574389366064791097043317959400909566443309800022768892557591904860415829856170803200*Pi^2 + 1134497763441944745362003067489740887890543648574205642712099264957200047321490118027755982422016000*Pi^4 - 2570760393166813297884917021128966398495362341864560019514104612157020058363486210136135539097600000*Pi^6 + 1560883175752270413376616606232015487865357409450259013273078296206763396941731885643255545856000000*Pi^8 - 132944610790055109896125525646204241362024334752673933197160499534262582951189564219114511240234375*Pi^10)/(1793718000395573943808939630068221946483402849668065451379134651406155395905886184652582905998033090260305109319680000000000000*Pi^11)
1547852501198947203813917/1532495540865888858358347027150309183618739122183602176 + 850715084562320591/(755694969063185872223055190897459200000000000000*Pi^12) - 27066704555410952675988911917081103/(2987880011466482252646155237978971969137807785459712000000000000*Pi^10) + 823726117420550857947093587283002379996258557503749253/(28260081580734509013614853935104548093911253569213815705527780228936499200000000000*Pi^8) - 392131046116154567624698796461782869291227447205703909951449/(8369277801827709791995458955149492318211098611555794949838678354347685889179648000000000*Pi^6) + 22289011616620410227542118330804687532897474496048814180416828529911452341/(586167499738500659359249991102565100574751430895386527920688883304347120764133085035721203384320000000*Pi^4) - 3046154208292374507421452597985333883828253475868157078334757514567106217/(227841482894468823400639422511030423685444573637757814343877952694786106911379917641364220674048000000*Pi^2)
(285447688342797632597960213641584902377578623420651782160793746079515533997879729854982286170948033856891913304732073984 - 1156526095045928646705744763773233078074907414085125835434543187821602211793869888491397779697189013614428315621965955072*Pi^2 - 2184274676523998061200431973736685685845593208618303573273117921545775828680949310091455559446882901188310738340832870400*Pi^4 + 17207471254617609160503783016565804636095011442349933306622421280960146391632623421937845253916059453529397711337422848000*Pi^6 - 28398265716711306888433964640652172972987919913261035253915389713359053653044730736264220476167407961150661273531187200000*Pi^8 + 15258363901317206219893139548154306860809633976864755724307243540959643963776663775489278214169247617457561383862272000000*Pi^10 - 1272115705231193498722318089746609983686154195510514919552172635325215211246874086356603240381309220795929244905615234375*Pi^12)/(1227551600791218811665089596278067628948704649763925815670674416205177155200647710664905642106646482397361240499461467426582953111756566691840000000000000*Pi^13)
2732048926151457498168466559/205688069665150755269371147819668813122841983204197482918576128 - 71366530857825513257/(20757006221044914154134435072664506728448000000000000000*Pi^14) + 57956317739631640218998279224766018410397/(1475436375561750394246594254800826960977118239446513691394048000000000000000*Pi^12) - 320002750318886184688133993025765682882910310521769727019/(1709344139077721352399053246236551142502275039602364436275817119689778051153920000000000000*Pi^10) + 3205888488854538941175860963418130984907680444282029236758785132482575519/(6748424359711866294097840325916548223517379145563121792606202435507854125957232406677185101824000000000000*Pi^8) - 3475942835064319860817909768575614419322410279576773797969427502610887086268725691/(5138054002081116288014636434728492144067081196433304501784032974035072616098137944984501957869530628751360000000000*Pi^6) + 551616231358396086374375245677731377508715735998706848133691155888107828412859828424779589/(1067028359501232148979345124761299291430220876986047216976714021602891996543919520786058095716242268062366367219712000000000*Pi^4) - 459120954635217722373194327722819539471971890466531976796810849892322367612754181189418573/(2593871933229774486731546877533615237004166308026890866842261775895793767346969955456177306556575435319725260934217728000000*Pi^2)
-2571890117546584664041/(3218932657048195918056540085114741966503936000000000000000000*Pi^15) + 45176732818791557543171643650935240785337/(7436199332831221987002835044196167883324675926810429004626001920000000000000000*Pi^13) - 319491474785694312571358201407115184355010018798394258121787/(59099548002128769126385826556681013821330658129227988965574611423002262251816091648000000000000000*Pi^11) - 11375225294503440833491434758693463775619877886479974288307203858169553661/(156894335630049557273619209022405633408175661219040423818294910300620020182577307746463898276986880000000000000*Pi^9) + 46976108175007140347547745056949909434558637319473269695586965107124358164306819920057/(175055555072504464379173869185773618745223083194961257697582717038564538059509999040799975505398056333810335744000000000000*Pi^7) - 81183972535354120629129369608212680151884553236636567733893894809916524943918867192276617289491/(224747296835782422661259831625657540802448856130967584322466602226145665491088058282323383251425893478218384693060366342553600000000*Pi^5) + 630950562154822918879737327918812831601496062334290094946713201607561342516945795376354651386896093027/(3553558960935050877013880172770746971124152587229510288467902103140192773789558814035135132655253756240411414552608139258798014464000000000*Pi^3) - 26031225069546518907544461114630940243949604004944023818445044911201907/(1788699240544611206988076917406686163854417722391098992927354591260845545953117271139784351167357053304832000*Pi)
39321194651684317219923312059193/220855883097298041197912187592864814478435487109452369765200775161577472 + 3311891734163537459011549/(374941275892973860535225789114165144258378465280000000000000000000*Pi^16) - 248275520753145989832138028428350439483967/(1821868836543649386815694585828061131414545602068555106133370470400000000000000000*Pi^14) + 39868323178998569067546737402745432045880852964563677657253423/(44127662508256147614368083828988490319926891403156898427629043195841689148022681763840000000000000000*Pi^12) - 74767881247893814990764974421090601160335996542740470759697023882905085292051/(22470406748935697592727743116188934816718918199790969499256197053254799290548722015448559511230060953600000000000000*Pi^10) + 2754072478099256427865380936834667248435975113824420674652056074733592850782834661479288019/(375450630075086653243925824423843428508537310147284281309400572693744386782966321977537105030387923145491457339555840000000000000*Pi^8) - 664470638397636891871572536072782374388928785806839889796144242557392834108254925869818220462830141/(68741457929411118220087000167503199493771232079391224193741104364224720075621405826296188138373625363573962051535769272162713600000000000*Pi^6) + 4859325282714867019807645225219926883904901150162394944952502237092276619589482595664153613375923466367447558707/(684956448555164683559173633748706829870756698530554674291791006171254518174889062404356915030754066834072076679652164027530652432673034731520000000000*Pi^4) - 6713534299819142097781772346792108637119291919708368618705740726216784585090872392396182975634042181/(2816021899738502074258135211148904251893666536461897330146652938688949538849322091250688490154655503197509432808276443262877400720998400000*Pi^2)
(956899508593839358453311432425666966983688020848804409227317663641872317491065105753343810799948036390649498182830632035993308114725348453673836591416731247491506241536 - 11038782946180424269812592815978202546322874917698873908890671433093494688951223194186195396439208416530507102362663938171559328011447438912257600411386691360039265894400*Pi^2 + 33069031109870862527628779661129107657140730857285339091889510537160391522249961667439961305679136382072797501676443976710587971281372644799094289284858955078372950016000*Pi^4 + 88874034851349869002871440432517412758777007266738243940421582142170759036968671215830167100003310934028519227999808778719158934457224790903506214149461202587929804800000*Pi^6 - 815750454611253015299325001226888202463378388881208122378301008351454393396143320322215293363355352027171583105763958213930651489307765695959461456002946780161376256000000*Pi^8 + 2117110403879337542639409592822008972880790085498914320399457043596197387074827078209146130806903909306226443692480407923206347775541545921981240744930962971820032000000000*Pi^10 - 2469555559772719623593807006961825707696069653940665291187921034437940391971378084983229123513233734451675337164242006239001229046933328689867840501212861775740928000000000*Pi^12 + 1134133490955620195188398370939199390269047745018734191126246972202982481796896840284605778881818624355667071066809560459033014303042999984477577284997644598272000000000000*Pi^14 - 91676482176237766786442194311154937376338808262328239702341654922996293837096115552813347311779412800781634866197013104762682850782226565376481128074212377757110595703125*Pi^16)/(446373828496159894674793286852301048708973392426435955858630005384544040513637127475809448025788823022650684350277217219421661798180470175843714283272411324696351315954697183652170315007734579200000000000000000000*Pi^17)
2297535520332249773165877873022947965/948568795032094272909893509191171341133987714380927500611236528192824358010355712 - 23909517935014948157083/(1223808324514666680786976975668635030859347310673920000000000000000000*Pi^18) + 172026185929594696737801563231038799644397849/(438787635563587927837748599384842217583309952621080740825670384269393920000000000000000000*Pi^16) - 121983376447870341526401411823446960253859961449949097270688849/(35308766807046159816095668022998672124885630126992553539626749964770005908466008022409281536000000000000000*Pi^14) + 90737883638222590300060355125072451779425059077069475295639609621274435715593460377/(5209466620129242762911844861449047068879969186896993122956339924037377688840224118103861006210017907798012067840000000000000000*Pi^12) - 20002178006498537722951536108638311378205454390703325334370817874236901740477508836244855401269/(364677282519451076552770430937097599763946734427061178121463764748263863470627469021709410901636473669927287801873034704322560000000000000*Pi^10) + 47608874087440891754172908270657998682239219398274149602427958697516173599390704949577397852313239049527653921/(431910403179813666735629656329142541647349813096857172002651223583910618739999996185173883153255122826922550710616088957831515343416239063040000000000000*Pi^8) - 474995275327947282204288192443850356817287865101254728291408290864803390193841992780933012952926272999870893447740847855023/(3448976312079304777437960590432620701717809432563216256647016772991471799209245087326884070840103837297668169328396828968735062787595258800343815836978380800000000000*Pi^6) + 60408365083725974004944750637260563172281250524399842558351182387882367826254540601522892082528610852587306717628366731137231/(615024167218420012785491096698846915098276196932378009024899008302799036721594052931473379138532825491112982422084724260820596187270453321104763530047955927040000000000*Pi^4) - 88504870679095131589991115282334924899521631535500709562895259131971462948062895977793551610969279772733887875711/(2718848012325781722166178566676209060234333448858962498616866810470650556107526823675229651326595439222099870231956291068677320385399305502242322461491200000*Pi^2)
-(4714333227317264187988988101887195687980486593242988821375251144447961955569759625232723981036371485041561847170374445110868345344229627688916814711893470462864633861374038677109876780705064681472 - 74703025006973817042222856456756621190064662045261272717350664215507476477091727467066079852882181635403366581288011680465673925738326217768723981798636368334303211894569522662978924227318186508288*Pi^2 + 373622397622145653740473738821933057424359905246547618209267472078156499779376357698879711430235860254253241311693285665717438763006016542030548051740551883864053337943327833058994607907036725248000*Pi^4 + 127205201365745163243184420137442008553999495223096984407815902190204168862191806288751836729005163968277310619656413290558647378361971457515644471838152941322867244604379894717839430471563345920000*Pi^6 - 8664805198074448384153299263726318480991281832120508788487646774187794022319589989203119322290061259306958601514006985892599921254532207694398423548573770162710775110283668768726883668928233472000000*Pi^8 + 38290660195521887208851093466848506102109267246289511286847956148378296796029038590109575141136751866737461642638467598886433077867463652359631034348407579509060449600885367046810239250408144896000000*Pi^10 - 79850649924026214983474333973201591430700625749323133988634379403372060268601483345221629917965588946898677383878161061923106444636756873017928504550508683441827409640242724484574386220695552000000000*Pi^12 + 83717671623308521246305532518473827118687463031746819687650662713809705932229526904381834275568056297045938284564048814996359720990554253331826119979786007444671366958061999987795224021696512000000000*Pi^14 - 36436404562036542713439648080290006538791504500577226296843320930437204162680908337853118978557411366590771991017315810528447221534993443935352015330297439712970571505537335767602111352832000000000000*Pi^16 + 2911449956050464483274147980539898254949835291219844380512689942252284126786214498044032269088599575427527613171606113003876847335909796623039127398919284053261739400346838618833317523447418212890625*Pi^18)/(999680743895144329879192453911784750384941824739997658133255665790706477331916184379338594112777368154679141949871422463037509128096338028485211573429577242381218084970484916317387227493845997439699386802324373243707801993216000000000000000000000*Pi^19)
33960789852458864537856787104831984001447/1018517988167243043134222844204689080525734196832968125318070224677190649881668353091698688 + 27059074189025501164953828089/(714610073037242615178510113958751506851488831560109522944000000000000000000000000*Pi^20) - 401509882849937729440238007767734995697778674087/(418143554885592243008838203280984160930450385970164134131304244030287474851840000000000000000000000*Pi^18) + 150946334603184609222828733233433538469603503132380874321061322986881/(13887471033690793288018617613207789468606371441039701388266057061756414690340492635592747445649408000000000000000000000*Pi^16) - 10568159415955931867316402650221408316061536635413577646793006165097422982021096127143/(146961297431774609400164090182341011248764371364475454703328238141984779164879453545176179109925741802080664192811008000000000000000000*Pi^14) + 9871516780346806534491980701641070491683016378155469932388917057273892477409194111474544031872790728207243/(32260873478865579906205008758709794240709275070380182763548735600011160300394575352174692187007428014245590072055459280923134820417011712000000000000000000*Pi^12) - 729620230590158721293302795857067558983846297576377761861389258071828600126920858132326943749358931982198021932417189/(841313931062944665228100314071712711017473895181647583348242659758395134438463943129138568885656664621047288996039133725569448783722198677195598069760000000000000000*Pi^10) + 545173916590494763295759509474003869781878793487640892266549788479960320175451641337942464395858406677827881006801213852928980526822741/(333810341189005667754828074842070796868291620047481761011753905383089081191862773029810337824960669072645860496166231152779207505475331626217553926409784095132344123392000000000000000*Pi^8) - 6118255875318551601933640509040852060025844550321448402634813017595907284540069408406463893444387044175074473117019577149492764386613552813/(3116053243451698421871593537953891262886207114842035565838321657553523057347694177685124843366405371102871823709653148441726781282255940505402293344843463789656249799823851520000000000000*Pi^6) + 594821159037527335934910483864644896903564113097959423066372186794008238721681412662263487442894545028563368762641729972929265849409973295739927/(433936884635915488809159157214483618432069521481009830271303942820185907644524097900853657404086572682074377060158735738709057865267471719965794909026400024840318456470728335163392000000000000*Pi^4) - 12848114131158532950984260382321785787351913374844546130265168720980913431375533149087406786561010239608480832480024251468378523/(28587844844593852712730977467328052035348263446968041253274074210140014428893683851414352836670538808403597757386672360074814196616241070177007880139046564156126319869952000000*Pi^2)
(13479336509766048183519486528863789498359852243534279831004801003413446494219356161782146434776248488142036287802241331473421026210347262991801008908002360263452773524606041484059938999138882772447549770940221496019044968431616 - 275598414293292113574113144574791614838168979764223634897843324699726855864932714587524917068958006419854808637038215414392472561910592743340091129686324722474083526711841270542048975957288154221990906725769746712986479545548800*Pi^2 + 1914445332470492164259919223855628529670718239554078789233258426401584018957950557371122863867193134284360844525244142095854191051148340656823758889763821523193102705735970245245872065083166062872119381790506415034972036399104000*Pi^4 - 1735403992381887726707022765988270910783087886149946557296760776348018236743958581858308822927761353253955872929261171348927878081205847667189628515728930037315226998734051900791207452680948177313266039089813093825296465920000000*Pi^6 - 51605091780371841251042187922096627590971222056709190081628661773589961716228446744920155500821950875103645600800683037765759236615253167866704365136964519735104737492356406756250797652681809603039554899021595078722414706688000000*Pi^8 + 349914834582524765289179581756667971969157237786183866862967264113062361443067812896817545067763011692036825669310628367062039998629038915839394991623239112007796155115295704261200868251896411152887772236961196366085331353600000000*Pi^10 - 1118589401685858749100597595482594736866016011685952912816642307564755302603288424256609942623714110050845162971682536992227839719847971666238956919957456800539830389651958635925473944403088889448642141708852986335123734528000000000*Pi^12 + 2004625717808580775382282353986578257259819759428835324371887473682648212675664716619533495994346263154775956607214763684615437263406937443006941796632445766858741057495128350396935673400891378556916930484541612591625011200000000000*Pi^14 - 1934600227704421874020421844257768875145230315684426070556840278755005336513457825643150359085870004548620029258601925725959396878888385525298821599339415505355285097869521600999157388899870229832572591733576737038008320000000000000*Pi^16 + 806058263593954973068306028835961288117658163382459095488214287438173710660847506195264523330016529692857901139260277759221703578966786422347568997917774727930284657834600666369551938825547225994724411653044934458240000000000000000*Pi^18 - 63781132095028068741628795548012931143165081688300051147943620821670271271307333778512254971704269513138368144168799702193624069553818743305968811592420609037389298402936295212854644759281420506610427558893259109997272491455078125*Pi^20)/(1537479585443546742442297945068863120243771843519072983478018305361660099610396222294317308656773011747524128248577750539313652288319247221697450772461432579019922448362218948993856421846527881538729842588689487910556183236999087221877467173215120670526013440000000000000000000000000*Pi^21)
253431130738497540248523048583103720778669873/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456 - 38358603705206499449550387919/(588267012124258120814949525810844240440145606140282159287500800000000000000000000000000*Pi^22) + 9770205320073183938535559789456977710265493464499/(4783615790266200615828214176824478767016951513148081875471289358649724589101830635520000000000000000000000*Pi^20) - 237246700275439385298749126655447781755618792574515960276126965599497281/(8201762632868551273749708924055071400453724811523602331732163495142948034007058592275341054233236052377600000000000000000000000*Pi^18) + 450229851394342619159475162735264378407403970305687292504260017751252519952263358754860343/(1850323011805739021892999853965581956093994420095015400183708291991732243311925244583524210635496931618508964275580389713510400000000000000000000*Pi^16) - 91642529351152522490465447951493025230588232386039723474762733634450784828168837047580228933591507680967440029/(68170309800347549891250216705991127886948110030410054524850673581946942781658455440548792491719773304219093700664073962497840127229977613775667200000000000000000000*Pi^14) + 1175151397719740321234986109488645688528147239073883596633974626543756065567486109452368966235068598571557163809214482058290849/(230741202005898375535217839974897148558426489545923266438596876763738942354730649829199437169461003921550136765725585005562724282288518638357420590242105080676352000000000000000000*Pi^12) - 4061393788638154738640325477394810595426466170269123830482769215411633420658487535704841239988887233084377623006472142991963790025934103396393/(303438709842460800336696176735749576899378904936647311572496459112608454824586880765936918995692402424988715995730891033609801444362204260228025356447956082322401817981293586022400000000000000000*Pi^10) + 1968149403951074541874089750352958790004083275729363363323942795184203765001699708547514361428893447462447263029865028317443056277756671123777859992941/(81918287485533501715396633389626643135477010334215067713956938783470277227335363335229543340362613845143561713213458852584233879695218038639943821320842908610912782976613229538783111675904000000000000000*Pi^8) - 3533948534154920664998897666369526856015026210165787940331568882883012362885346464109625936267333789807409739958024478637701898529757243318427523107522516656247/(125955014760281299411118675323420460833348532898077294824541512926312947171585207022696193787810068899106160538585483896392114303228209803781358990359814509912350861119458156688115170777194764540313600000000000000*Pi^6) + 80782901746716959315768237448357160104722749422437916553069949910719738509209675147828596531273794890485133298560619404484819079356644240209261835931337893925163582181/(4193077328784876449668719424241469306849677500326712743973732677013115789553992483223156631924842699551338213017387644004496881909106584865170836512255675534132009473806396100925355837279749388920641376223232000000000000*Pi^4) - 5551316111003462966175464410341288457360002353676184376196857960464601082786135599069497800973518394602146561455226219541281282828615738252913733/(886523693753272974893118467870626139645406076384630156165116220421589031433456723362136269481036432536924313978574565969585610449063752081870042606032721284341190780302490121456378712833392640000000*Pi^2)
(-4187245498085677730393698661019101848378548329336819755211314918565587352334037113162486903371398331192553217441576574534925235931485925245580268054236973891609153727541180539163150221255795985188276898455142859820073387647935974667917332871281436000256 + 105380582277894114179108612687292630008571228734583826336414752458545116910170592839382096994858154743054640436690476945799276663984501986712297949264165077457998978279179921735953111121459230018783733410182815273495862126400105569207332019576314469023744*Pi^2 - 916789146398033842720707973112206346001175719879766500482502051161162585803724003343503609831603269695866503010645549232613730834490878923116408081215436624904990486225042499987759972926129569551863776623756662777528902182584252545603208128815752124825600*Pi^4 + 1235623295688751830628691035647892049108702109032701642058332488669278031297559461899467137116563454364122177193025978771373366556934730870520446464857945033125870068083189168200664326025131320934291737067805192876911831618744554525060107135270757859328000*Pi^6 + 37192069073134731655977945179386334421561454671473794619670291344126239527137871235967127991984064455502059301675173502710011620647281332656678513562556186034368820549132302058463326669155603885229933132357461662337126034161555905586182384007975115161600000*Pi^8 - 336706488302625083796409383037474321495956765957878884504880291771144234856853077350329650912141443593984260898909978412099927957170304095232449117803734833022765855833700927903615942599033256030394518231494690387992256568336282414720048343092469694464000000*Pi^10 + 1476491345340126944281355209013941895746303040747061183841262213269781650028940155716824243903249041768917704647127316568265542215098895544429493768873091831028574336118599150834700213500336330314325041943458050199317239897768999688354342925945851084800000000*Pi^12 - 3875225836369747363465330819019062183918335662491825201516212039205044657483787514709854600760878568252326249633852095870691898762807299311443905000626298499850552983415559333551458762623372922085011556330064710673577895648112888813402640504122769408000000000*Pi^14 + 6206161265356199825938286221809375313291962206158788263702741338987501808232865009365858894593684582727745134266725370185421906506108176756772667028601625091735045317360511684945981179120492532220286906896106087815299026176522432752217399881419980800000000000*Pi^16 - 5604743081945710842854413995312328548332207867968456028949778936039447824951663412041407293651316703500565751513121679423105165810937998233075556181155346055259652768211503779735159093148681857402807012117386348220457084690604969326740363748048896000000000000*Pi^18 + 2252233957057919254931223373034653430781233914144102983326922852390532929046466318031077740062881712471929842310563905829748097405826071003891647580525937880006105498612795620319259575038159490661369955105940840107973773829549682235775425646400000000000000000*Pi^20 - 176723221805737767487533612295826429512915765388485135549127674395456102269969904312264478772850929367339519194187109549981195121029319816682864732253955079608699248914604887898651449683143851245017990455852248842923416465252844313995295042884349822998046875*Pi^22)/(297849476992329914256720115397874553106310051541530955330816200205954384053997072447904691228586315264200400321727827356190493127221446069549962516356985974850715815716743754804767906396235410863869822085999662801107209959309221331482581092768763222277767956366250606690400282304331582013440000000000000000000000000*Pi^23)
3812954873752939924993466060704915335450523128873/587135645693458306972370149197334256843920637227079967676822742883052256278652110865924749596192175757983744 + 1853834050829718291082129198613/(18375925772245962473059422054937078393754052355713753709030963937280000000000000000000000000000*Pi^24) - 46761897178363388253289579959332275166383999032563/(12204150367398149835588179474262120622959776298419941115355264669546859344262273695744000000000000000000000000000*Pi^22) + 13360016440196799749634706426505169742527446798651718097558290587588500704913/(200913488756122071446386970056871056025690789646981574144275608974460976176814753154021649604783814379714358804480000000000000000000000000*Pi^20) - 4107322103449546910032068245339665885087165828052389156232996330571519895730846526049314293809/(5917110952993336703331186372999455225753862876133447847939477072794520706242339501148760402707042927684197446677593016657040637952000000000000000000000000*Pi^18) + 1089079521527177137737847585117704685851473388356314730269478938888039391131938083178502854308316303458360595315681913/(225284320571375393256958699693521697737329148157585772965267123037203721028541652305258236461866849927540318582752751774835713536328813739966843564781993984000000000000000000000*Pi^16) - 220202821447675328560819975990848552695821683177688305477368296833250912811537852817964163413214845674557670420335395377653271683/(9344250874298587825176433437349342372374907597707381640153337831972855502161653090039145555776567846963244829475707918832698850118802968031455140239316860957188664852480000000000000000000*Pi^14) + 36117520793152960251838926544060670293539262556713223768921480271064454788005542377196491044184079995489653551136339502923971330338963160627343612497/(440327945938427624234698176698578408133086378428959140446388654492554761507494722301375726713266110307501651722640771746526901555904876691226644800123386672301637711841109449791123037880320000000000000000000*Pi^12) - 6596841838923633331133776282858548316966938339347100673776288877427987532361285275069674300314014079119829407478427979512902846231775895539122401660602831306971/(32392265109822665953705153986674999531848676508859926735259045269585105326105807499724825466094114478969594370794917410154541340202091463477892451273987947955242327780103457290179754389796044908003328000000000000000000*Pi^10) + 816920963096424711540478972251069745440169850108928369518049243566765499227124395035236719549229410067660538853504490766857815817811738497272094443941159724114258048107741943/(2318672269460235350963451898338015717724453075350125135511476086231177892776852063569380849293100651951039425922445452815919592328709860353753369656570864038229333594845677160353929182252772433668244391544438359326720000000000000000*Pi^8) - 349609529518490582296421076779849234191044074749764783387774677153496116525967506383500077195473511375198020505147539020366967069613269188812647287760781266691114127904782861286286567/(869348146400241509081072713996149923474870487958972826295188701251628986274975751287390587473263412972761933351372997213108968825596796689583130873683395327549114016110918473392280875986183987010805560422885646817707325128704000000000000000*Pi^6) + 33903989545737460920739733902609905641570165050542592702266866956554493259684098992235106523854782635953477462025529449600478830241331719799833769448151514489814603368930224823539127/(124430117782319176407438018083963361673967022635255116482784762774794208212090957650494989436089722246399378044066492439857537836667128463373762148019535352536512122767852520868306076728552069809281928196910378838978615073308672000000000000*Pi^4) - 44529625536059058844440139052859740186353349453116493448868049307586520156603659985823081098645299878657288302944983290931768272725991188217327246628048468691/(506481161666597557766972424680917690165468614359267025877357465497714322886452781454040801403161746772879352255633137408120180831776355434009016603279894903052768678440491487280726694629170723482742836732887040000000*Pi^2)
(23853953242178876498777555252251844801763778845379897140502055985316209134034256740817264358435315598717812330845975284728728094590838139956891107586051668082876650736452951994716625456085346068282135446288854294054315060777530785517286926292531631453915845974445596172221734191104 - 709053492756099028175787838824059913278706077303175695952150838205126019534678144176071559958135125673522117652466680770048438678484029595240784182051524470711963358018429318022825583967048441288839285503085199894731476699654986173554454094948966023926446661537627940885800943616000*Pi^2 + 7056880801740905139073621795569544381502710457723837727562276564719105168844951435540389220234064880585317861996454356446075584148786159666028251768926455550908023243456438255175627724007750480259909664924042049369095637785657904106090440657426573812516315489370258718058516316160000*Pi^4 - 2225882347733791309115955833270866584788655142476112264418862085305780968861752292372529587930934036393435886901890866447085337899995656025064204594890013785624627693029288935518341061353196054822043535365994507368145306618899645933519454765133728860660723125901827189824815104000000*Pi^6 - 579253965397718586307587613952796221136989738765140408902887417447144674487851708850199714723765080491634561307373717019129174288758907983452340300810330604424544438860032974097407426235440083345848733401059816577647139922297690150385620340503883805234558002756883502396698787840000000*Pi^8 + 6110152341595592447491702631485373691852520858051780053544296219154271923562036909293241878768820604568434515468950162200180706777391594963946748643011409810245121772662454220294449440321187863744420993577278111394422720957701086756234540970512102184819490395389776984914526208000000000*Pi^10 - 33840979208195047026416271489600365269836377137785298571380035168809551094322928515030373732827422289266442683079713641523311622941560514781146892722453490724850938466108700268112948146571949085873577985621560917280781166587315511081853977839358394640058433739879727127194501120000000000*Pi^12 + 118122248584906547698914317086394663035814737215575770213357584684706516553885838208735961091397606964221899161706302405809092219323740953434748354204114111625736637823333669212622830592190164983347503891821727746093206066909682924762843241369522886065952233241941930672128000000000000000*Pi^14 - 270381101241352178166990127408777664736151039498631871493596798549452913025610440537655632710436713974329704785637957335594759879660423414205911051394462032806886622413015644696342705505523674644294048124456414346873882371694080710095644556908670255815209958755277277631610880000000000000*Pi^16 + 396798719551568619743690429457098712635759317244113484777673541504566177498590925717715822963834075631390897808935274921216956344254498658483875078586139662885216435127089127355525612466455574159475243265193789142522152717782876973930418760916678738206403651489917290151936000000000000000*Pi^18 - 339342749589512337295046251775398845276429182422301900311500859727653406697241668453830569841075043665510565444350345189912488962507399249184199525035077322977451692637657191104579747411901881996468560227375307649988545695558318122231095857308678421202215809378264891260928000000000000000*Pi^20 + 132258785384347049661887559626348277162198327962624472760115172287727251685374107659896757886111623804072312433771089763151511301573052564508683227861714620280150430292010672546317776002676881158313021688754289725593892545356987276111699909154821063315542777842189430000000000000000000000*Pi^22 - 10302394599234522228493156629131368079534740692576559033595179350079678540260951633982832221947789646394632841780190210935315781121497334122660730880717354843054391013331747616820622647730094666208051565572164115675744388507418373814245630854226485058855425703132623092830181121826171875*Pi^24)/(1209522596468580149909158933768883032898741717784855646145872844705189299020192253954820428696246820598324746253240435346523315401402690144700696393816879116367637987945770123266100771906632369221708612993510187824408064898666444625749253910513491763821970941579200501281910682105965670814534083141873593721383697776640000000000000000000000000000000*Pi^25)
(-48123051908507857431648335964408523247784834806519046318712034445522096897558557903065041766152894325441677479665543394951117363620030854542295218240115826379376133596451220397807801453164304341073718613735965671442789326148566921176528412959923048651760128295214683486672525461528634771896270848 + 2182609022625065633485126516200270765798168847654887284150694431509664002176916565792068366499440805370314695985727772294235815222504507678432958168924871540630273583732455145297024123590096944685928697861648658737257544040795755073248454075059816431598341669141849582949519733325196394548428800000*Pi^2 - 45637229730798447679781704225433267436726672985900771170859013297191230468265086474093842753295261128101317987080863654808539658814021960882029399402342622897156339610676091598301315930905145784659811073431682895590435266363336891718274974782559319887641989813498477883678446094141334131530792960000*Pi^4 + 579986273701038997991426616563610937429769007016820762852427327840735652509718555084524941892120430932730503771661544193193821190700871987916243516108924296975361086344406307144114930252602183575392752904417433545305232083577030448968885834771100922809856505951374427085490008324030722679504896000000*Pi^6 - 4978422345473109222507960289384778648281711482831131574866822324964025326264406848996481451888543550476635320767608759686598476277367891673464098833098379701288307536683841671120132197872094653190409428362768928683657895761077533472900591027728120965837174511065478169785500319660527136119193600000000*Pi^8 + 30368472175297006199946911472794967724835771398512784868509328017159656957876551256621745504172256165892176366972647252346584950939757386238542398556984190655391067491095802430146956155858982223646761229530019450174118595701872663098825450056419016049642468265055878219859357989748942720466944000000000*Pi^10 - 134946261580218895455268030827266383765766793778117824689485132588696318578831303749000965041065338545852169656480345397080673266268139630520557116641286334509211315074809094832365998398251627122093328058349834425819613473884185734062703733957562959914514048956699410266774650073156213559787520000000000*Pi^12 + 440178580293548464940175470775077121950234439177421077100926370163446982863538403261264484217074443008368715554502117307664784564012472795027906393873425841502128144083402328674077609862385328120605628845953280598375293439661688030025414546515331837534534728483329793499993565670480770236416000000000000*Pi^14 - 1045170293288418773364723140319162635099202074428718065277048238644598860724005890395784534591718229745646984909504603230026909119659339421629641243554777222565350396678205534991581158549926523037564665359224200885985612131890130805075136496677863730423904095243105174767097133554964008796160000000000000*Pi^16 + 1755427771797440238165256353554159452326567346734418331594840919288376530214700170935465582569395083805939262105388891162632733754877011632462798342761222483817354713188374681227480427674125551692017850414584708596250308317013478814276400807323134207897329726112320342992499731426552315904000000000000000*Pi^18 - 1966636335964228677527421173282764698943420665264208885297867295694059080368145717764832569786133295501886572574702655136729303108176022875527712421262787838360462311125012017471338606652585153905229307876254145600248087043021503044962639606259462770427502326277847869224129240344563810304000000000000000*Pi^20 + 1317655645876084416822206387978524076705744200847886235107718171985150458010284917067275807778892315592550167962426046735527420846236606809116605979674145490254268448575727119727871821919076615356014334897565524783121494041736540858807689008134802910171738906390126938073059753669427200000000000000000000*Pi^22 - 422514916469362164939525056382381441154648064394018967889989348446367961234227535868048566967906254996045906565941228260014788566335067840436923638240466868236027810907046960945430357935612609893582303712572714526386406299974322046716328010755986099925275577380240643700797378990000000000000000000000000*Pi^24 + 31153994929810141099755279253657702846798956451732877556632168446890617223643302372556834957526620120175436314798235881125228752081600623615305870772572101938427313133328818026905308086578577193501032611126962453478131427724960646255458405923155707276310826561443597275883159350999630987644195556640625*Pi^26)/(340049831518403950407509063196724677534748553547474714092916278603140083416613177104712901025022352418348916604873903159037969196688626885850896754235724972292573997407749339716790270058181869873931508481197564083164037454787581691389486391129295787105131951011246702666407812502301342389964820757551341484063280804217886547494358220800000000000000000000000000000000*Pi^26)
-(25629395724050255580833168063182073644212152701755218814024267893433265516965618698622812283091588939414142051190425767027200010346103155945693783249438508847070395081719356558379662601036026663932248440224546195707931396915758644615069833321583526627320464628637695412689369925504357518764355948517582176256 - 862293146026143886183786991068546738708615736298971425933987201918428442839867627778460029932989461340487530020906994821424159397684073122956837991696572461881528721386547361544911502995439538153636897229683533654025964782291677330597630465686781141462781491900087872961621220849076840892481223467403418009600*Pi^2 + 8675429827213296502336152949112889273813151120399598822086670299849017477538603360666120679716267075038943888798996116223270213755310126187122999151922830121941884246935653239016643407735846578912227664571448932515575594692678540697029973450832768095144585979906011563011232469561898158777429773991762984960000*Pi^4 + 41103951371435393369607105873431457540992038179006196421292039333990868809487862796722951907944642683729318416357815358272610042356490184222694777846416628234075384218142177249792887854146596355192662486020609088359882235191011906338649738453417162218004344172834042805893918930898740309298667122451283968000000*Pi^6 - 1867958683129142187011370119930786612199847345488268705120544237955137769866242013369079173031125784273300824765650524881821018394747887571285691365560075714513252313449568140029062417521098787989460834142304613557396617953209382077606523946938063401743329671150726802677780559161129064959867886526131077120000000*Pi^8 + 21570776348401114197896969591511581430062132890692371490325099224336477017408361294642444319865894119798403825529757338675796282151054512711766668572156362109729464549239208152200991417940786462275388110318789769967082107226038093236886682768094005315235933843560782118567207250475515666782908610139652096000000000*Pi^10 - 143684352221898400405585789818668448577679687323349866054951654451309095107638809783562272782917861654627545178547102978395192265950647685245766641267204280010002780511909659972188355625773883822463679744404779387376215954677694473026689169378709068268839178066494771569336038329536029094601871400464547840000000000*Pi^12 + 630050688799973414128489604173051763684844907307608180515324061108186829116104914252996072703272531080498388676460330326553554359258131289923952732605236901755047003455464794816200249778276891033315827197475997588807163898573551620224872749411728512675465792508093076690153796624342882676800962873524224000000000000*Pi^14 - 1895052277630199469228733742933712949054612949655479705461405427233921395430883721220228112876369941474783328193725587770244946549911041816554567992348391104392232052818528011224690863522607474999724834372140354532332900998232214995447927284092445986694980911512693358123305344450095639937525882028032000000000000000*Pi^16 + 3916600083337014870446442712347211667727254774684261324169162893947858271585586677611774032626171648529917936142589388422732139124156036078135586227725285543481998077972936621446793822836784410535451616755303813348966580648091463220609303970799643204771885546274027185007180365402580544591741658857472000000000000000*Pi^18 - 5358522181782031836205652474548832295659076014250806450870395791350677079302095845788760651218905619752007825508961860899165971758356023506315156843556216117894528334839600980647258646271095161787948884798605047399038024145987157562471013908921626568893528270934658383357083935543310597921400770527232000000000000000*Pi^20 + 4378234393022062742834818131731149622236322937965192871159195797264878108873354178231318659435670546008031636995439585886721555728973323479543004464553057257195414036768326752475176838611523679932621894596343106681267268075499002940366158590397132867525819268864491220506643980415416965297792561971200000000000000000*Pi^22 - 1662314513533087842845506759135550604716623673987235312437082506437876950413274165874547418546286912526784234447905612376976266622677930277789258418054311551160698622504566863166249857881690478105692354804900083336956444650580157354629919862551008716054466159692175828039262094058807011530009300000000000000000000000*Pi^24 + 128661323558492329846390088040594528334492025931973653253688160957014891959398624599668368906980282755527820926858948217893032667714604111936314497374985471942224350027385785225998246845000312950460080579356697779410300777804783241364392645593050781654926671841034498796384715145858308329169311039149761199951171875*Pi^26)/(1048664257145193675868502597822064631377137366373826733769701801726901943865262607416792808341205579634386293510151811318143071184349294908222305588934544651932868733119291603121544220476857098516022831857244788386703545632014525553306618773048309966025755811131885002301148882639117535825739623261743973001042998881187599066445604318513675058020352000000000000000000000000000000000*Pi^27)
(246815409424700878871518275739833717435361717721011035574753024893729121764779302515209685111262046103001095476547064774881411781030430655204065510930308243535181861440120987758775812870847440268272284731427329133755318927063295735059174285779474487253804381068775082336785084993466222203052172776268768661207599916238503936 - 13196239696960762320380153670145702601992048760887760816475594646322673668835349169191863368417911554194115584708074231323285825785574518448607905461872592458100992641904883524300710020990936551798970215190640426815662732608179708749212450649623604109301841834536878334634523317304028074198277288143731947319756769533372661760*Pi^2 + 327823147264681866108606047543553942388222709376743796975630015116611755908128835490197142378098063231669562672205791344343333539645614488857751282615645815250864016846636407074552814419121844774930629526730247789963719145223367163939239373893197449744402186598777190758777989450135941195096075882928098207265886842755481600000*Pi^4 - 4994192208746728783454248392295741848316174410777150754223108426583116724968143491009606748532950531714699064526676769731067534445329797149510867349788007296969903798034311222605258034741015021229421851391538260479323296973643544511616698606024535763847055909892597715397258237818280652580954887329468407553188789987206758400000*Pi^6 + 51915466216812443178114109832102127468413256050279179439802219948899803578847516385505616569032619648755915948420920254438028679001529315223853063749978148679784357878779472900222171313275541979346416130901356396690543412027713016652560640114914140563483713036344757546583080058404503585801423278019353111844769153742274560000000*Pi^8 - 388091405286731737262204115954172852233464110553462674458375631181759154013065961950182682551375911738737188057136602656996130568391730660225281186948002475144572987742641743109709740483706282904204423263949038333788464736507841625904469396946330585802304585874586117411127027338761179698348345519557645332085510733456998400000000*Pi^10 + 2144288465646412471384199872230250726964984017459393518463155490269082562276757592592952605505668223081615211297879634665027375430213616326175211004257801701961086322573212589932719589261652278957071545985085967507110965991357608918939153608809298289139725766539381220784649544704195259564897535018623087295152802234368000000000000*Pi^12 - 8867019288799699521041554842326017674885923083570151448463786348707350190377406482883842193869281886501476948074928382504123355940229164421461508376744008589087058948702517507166277954410738376260607669290822329689879205785241637895091092958766144062750219253048583048138310026480306175632322421806167987071567961207603200000000000*Pi^14 + 27457785796460538314412588661566904855312444999087389629812295169116831476039771053352003264531015855580559600830790546608890831145988847136309143061383649079534278153377882944030619064248021276591648851364283196609212716756659375914082499287668002666302409635088295096835092575970871381563169744651286550421912000921600000000000000*Pi^16 - 62852210999139774235554450216341765912340707508454951014690520418176195836600258161320586961761313951308018132710713186130343389859790222327540670550445468585349817840647402889050466756575008832547232530230539526614955538496316575493875670890530890610101756469433866153473052186954796202142182367111324623066071092428800000000000000*Pi^18 + 102986667248435807312925654272735771069965065027765295942912242934138266736124102320577622661844530537795416054380278009929329439355906361017228003116463731216211284270998924658606118179768912861438015030890020591839708931852302120812737902784010009067594169311831615969403587445687873418342398820787106955073335328768000000000000000*Pi^20 - 113562408039341582062299863219959267359737359538936405823183381624608807233981425854673855545042439372032398186342995053104650407103511927569748630831192853957772639559984347168710892303171676348758481928789464796501108899334626836399454905929229570400052581568394759431276097006368152853680250798145412561104462151680000000000000000*Pi^22 + 75354502266108393146672071517214604901168583493123894911885200042860422313933200923794193970494662402301171037279534441345201759346259798002566234760081159240030897475793858554060741049408170978441827964652734435787937486519806654350320238753466650695112605920724916565649967449316456951670542246389026410987520000000000000000000000*Pi^24 - 24029501149987396005128338858273263593476587506926720567263811144185662105062268963952499870835427094118171672078288186331663559303801507449721872171887952095398873256491059324108843407705287414912345077899321152130592821855637667640274689678721167925245599969070720877676252165705532669145683130108750823875000000000000000000000000*Pi^26 + 1769021346776640683199345214707403787854599194102483863573570379648436700672414063880373493155048882128390420257012118170398158902923062968917284544141187064886126668582484773699155674068109698844666745788424293539677625683298156360567179281007576431799851414211519656929341009357331206758027622177502552046789787709712982177734375*Pi^28)/(1360799859142142927937335603400417936467693762982105131355059768126634140591012940408535741867500587543606707556883660628886855681415079601017293817363812758402504231748068817782606625489585197204852950517925512707330780363734611215785611997489968223653454982075859828816865106012771878599675334246075569351532522017823813535401797476279063805397795034988456372600832000000000000000000000000000000000*Pi^28)
(28714261103031822800788838966516867153936754511495238760020994845664145425734489655717186812524027002794072353344893621144125090885185483077081226631368527084673353278800702119515423494472666418905727464201312436453284860878198262648554777472245807160743285154373729456420002352695912079052216257522869752575522582430295886135296 - 1036813724699965078290215213320592415553166341148220919329373579721524971567099147956492754501039714657187783147670913517621986709992391473914599408688136794065415325354473330527000557274178132523468599045083419801017059036249074549729416827855831447070751077376291572433632171164395870570392708636378998929458726201859076930928640*Pi^2 + 7834866853373427273538537161823631708806457032616058159320302170241055788943695215595627923974025789991473081328413749261674571255148016373140228911771233138414158308077688798671047788532971068990329714836730325419161797965168887088315371745876067374155716665217369698910441432707354072656429806901397167723415775163088549969920000*Pi^4 + 220769453990896601068476393056802778711507004761529136024568303600923917674127848899050494488079426485856866621591906397100279837743107373918009312030722705934119611554412209734984434066476168150146105207032012688815667998767085846055369192434391310343179757850223950641126463335310005956469550921462421443045543070299677576396800000*Pi^6 - 6334123502676773695623181323624505680657539596634837104948783101200435436261265987427101101607449526449149473576766650510697188033890747105241127210561169873696647785318360557423437516072050948859457075669701083352155678180726099673408318955897013409586547556084110806215917199279898317582303055084034515566598502041167100641280000000*Pi^8 + 79870835171209794492609890529201665782057430318227589396534904785489694019861637213819657946125335446698553767182393881374023016388010338877275326162603679034223393327396068388774073236827528247319196695933005040317026886749026971386548144571123822013052166700116622378609280149209045229587104950214089041394356363755252822835200000000*Pi^10 - 626285885982002641888514443612817301711777771685487402770875012232375896431771563725943658702792864581025369398095663176658748315098048906251517696539169103460659598903531370913449780221549002013002694567706860793787330002039546714595477074484896802072323696671564118218250041200359345709429439895816905437970087604573815439360000000000*Pi^12 + 3349619184927577332146297465474026950148414687915915516202952219059846294434455778312306094069548914557651052439396432773718164568658650245549378814009593607717452564425367219351123258806268149921299918302201028379096164647126188557454333512257092925332077969081451041547190039190003801574760695991881588253971524300105895116800000000000*Pi^14 - 12664160994020307651478970713997657579989967919669034606770192391575889386597631235654065085380160044817695000980399843672675594371112449101863196914494382548377160127874683836321709747493826775856223698789962442778473946011750559518787212875324289502084381983854005543545208944725430148819178389660097649670978191545430179840000000000000*Pi^16 + 34198770640482975115193458011633759296475560313717442810470487313285833414146659909173329848429083415459535537874714273325959706626850629160518697285094292454928180496116752660197717249503614289457642569866624507767452504778744096350817708856500585584381168140311557601020552812176538080177732388173634492656311764326023168000000000000000*Pi^18 - 65249553899977963900554274397763631462060137602957244744271508980446886621468521980117314536295476993950385213922257499465298906408431730270395084983707854033135276044542097553453609039700274457655865768405315314700851032419000570298084150883266318215981323372092907660893016162842852818720478429487017236626202092887867392000000000000000*Pi^20 + 84260995074862747259576145175416753872630762163007471381280313762383093121053047988104651485608652961614529928803641251375948522992515258141361532820834426869224016796474148146604119822429654399497502978881558029825002915394604447440555717940168430775701032451368690807533547630652000670757120634079222339522721120916602880000000000000000*Pi^22 - 66224331103065383968505684026681434308238383578455881691360503237545068124689221384000125607123628840929006267871176276045015597802820958092839101339459608842901775964677015114395229400160072967613471423282760291106541948984275539944766492995170967425542746920463001322302115854921772856183274858569522442878278361415680000000000000000000*Pi^24 + 24579146536929411457990905613697387490553595064398277569319345933413807012647338169982484743077964986469085159479634376591138999750848498028154382405156037161885468395375135802411848742946930288999745532747106733024084200894778236591741332202466627369623778758757218378885048696336214436242256648382101884892318528750000000000000000000000*Pi^26 - 1891650619385579371317065787218831454444242900476169731543458055583738713132566107476769869612283731508624347544292063915238899796804639152476018398108890393347430916577007957333379707886517678302438484006345022064590981350565246682996546028218270519301576401023752140112173209273693679806479965259177971188778731423430144786834716796875*Pi^28)/(1067137616579437513516945055383883665276441687698051265482480244093184741090503638652845238529603719750991327738059098404780317561138887725022240590824121128563933735531757469222538776580982124145809037972616565554473549164304245633885617985697236093027171012797910786726391035897088491871611077505371366194788581927351013185885847098741070301316384389083905501245925333401600000000000000000000000000000000000*Pi^29)
(-3981196439094811496440040014949679232029552202939487364845030762657223625320696151879976650598764467021704955563020581372205187758090193986165872799428229237474850920071848171170996167776526933244177914722933347663957702790373258894726232082362193474293751371794568948686064797513723418446990123988359332653236588089332100102000537006590984306552487943340032 + 248164047165163516628110345864559208930322764756161709404666714252585805130317468452834231439508523107816546510668425633768735476566196343747048127178723628531296929589224078105545975598841743134086064402980918200585661154815536524821711118353760131791058295589563961299528544343842771264590382624329648444608778200343295661284623673943116945113992686206976000*Pi^2 - 7238159266431679723720206859270666850023640089182190243246470543550701202473073758211654739615679732690140426278342585928514173991045336672617818403383852506846632471633170002932029490433564653207335154860689062206748236956322609597089630754318678746614691332096685760158239969497592571783524842230221898253465465683682966869976348786612117450611830739173376000*Pi^4 + 130501659468569501615702462072155376649250624909110455626569249112405833359952354260221564141269619047524017051321471914348132691386035066485069174302754933390121685393603605782750642694261169987679122463715694375139570749708873504371346379588201115192315400003178583462223289718814788880011156167574499207216894786336676064183737855092092512596871245463552000000*Pi^6 - 1619837997870968287178212932366097187832210339955848013608830314478634893770765213529315819875525212591136333330372046676588460935547894193738093378309630301657623218525338515432648106407831431954965324591855398843141331405746521227527917427434427948912365073031673454348003225522633809627334302094893445287471813354436008356405564098752829024556316486533120000000*Pi^8 + 14602219872983145338021677681622453687200403499033605971205395574715344771210265928031468378923837263675632501733106099924713848916506796563863104896934430913700211912487534524137579135090385075836899085757304163261067241324305295813605395606848485350648289540788521254918550620234676637937281944059942117554051286422244543081736502037867582208234408116224000000000*Pi^10 - 98390561232698949191267574480329621289559851038646715898426918328922613468407106405009807875382438765204492753737622793282113437093935586666046274391954292525803094537990749890256002426716957707810017338256372449462431121264299523499484022621786053304579330903981844677034221833723952331986602592214288476552588396767783015750018258088917774356776988180480000000000*Pi^12 + 503012934497877173001885867853854892387366705402014897175153143280640392880998762413948768610791059877449248306204870775905913009451027094869095344016000022425511983811952246028658605891574361338092909758238387310193089692391733670594988811446477092163902614280524732746777408259496018422679599871210633316272186199539023261254870926294697607184995319808000000000000*Pi^14 - 1961869153406448397602261976086108433561541723651938663770564495607098975635356201353558356357765610116157744730490099312830507517563176946799906696136772803869765464828486834855148828875941703857102832960584645692981707328706437078247781184267584216580654050537473563981693857969216836760689530894826773605296345027572552324667409644279304275346776391680000000000000*Pi^16 + 5816388913892811449262873031497468772183826895554132577036679184287185425340731041719059228886361920143502054194954668575476336950072660428783541863007615044838648675347929406585283423058260990987566535446972622307309549853361567435983833975827445854824119979898710881337551986910060644795110250347383274313434027539654668663079494019952564967273660416000000000000000*Pi^18 - 12902977808656726880328117268428330908659951497460967905908457728410043650318342171940811125966316656601063831846078685813062602998342212580206861239616107322125534027119507420009599742346255731848344128168558272847497599175283411110392666844304184515195537380228269668162770952225586200154182313620658961898219133804838840000576384015366223009421459456000000000000000*Pi^20 + 20692136579450872007830087115013901586453120590015882360362462366256524642751178660264391340432002711863906772712309388115805675549344861637315386524253887431178502290998404626588527280393312666786417221893608071163538401405975624366379014096151256156153795103624991668976834770886686477863537176468039842861334834912630878635117596339499246163066880000000000000000000*Pi^22 - 22500324135923657620198590407893604197620922405580529244722525876512917680727396509596831582787392404776301847944846398032921553008142222471948546718099201624298188969322143350755420245605061586037966351444662367434561144608048232010763634651273239033044760278752937753547936549293205725252225582900042609367712104861841369518425295239960918415638528000000000000000000*Pi^24 + 14801803978975722727402824496708125262089385991160007794407942843189160829289525665214050279812820429201640279611940164606509149318461035183934244954895112967156678236867555785138904745271091828404205490588630841913168639909654616200337003529928518098564818618880446927317539002119300432838059996308744606983787163523227388275222718423483514880000000000000000000000000*Pi^26 - 4696529202988920290826798285754857156061659511100811007507448412637380111463054604093926678748602959713578548502191388780320892706682754380824837823536842094325890353341704570263480671174338603040546474216835194966580788468913463657304695934984248928910179358309952478127925628356530476850536945564985622576192412512157784714244203667376413671875000000000000000000000*Pi^28 + 345257757024822227502389784666497420068451419838439041612208545263416612277949333010245285236880555185874023511151063127978103269465875723804451730509622361975730270127403508246075848128408843981916868749257507605568572430942625737842894207541021861225840863058164477769169646805727768199704051791233276294627961772919528487118860861978692628326825797557830810546875*Pi^30)/(18623359572948640194998567732664601499672030948310811634013505645820253973741152810222046700749101253267120486982200042546980696473724792181246346296928364791152777586739643124770895700223711642558985523956968567430781390672532963627709884157509428527927037266666406899789107611943581204991222344033064799496090618944896410907390428068591291427970825020387622920025541458962319773041071669145833800990720000000000000000000000000000000000000*Pi^30)

==> anc/Z_Nf16.dat <==
1/(205920*Pi)
6435/4294967296 - 1365523/(92344412160*Pi^2)
3955825561/(2567100782518272000*Pi^3) - 507846401/(3252654324685209600*Pi)
31724145/9223372036854775808 + 112434546516913/(1593984754687505596416000*Pi^4) - 16955790605227705291/(412612335564694262611181568000*Pi^2)
-637355578422109/(210405987618750738726912000000*Pi^5) + 524411330683471665221/(73636447854217596882641907351552000*Pi^3) - 12962577835815705433/(18773440279775985822867954597888000*Pi)
735961836675/79228162514264337593543950336 - 49758429559994286401/(267232436754822938242276392960000000*Pi^6) + 93508759326767213267858563/(331859992450816625785730377606338969600000*Pi^4) - 988042319421858863967444460912018009/(8350727904549800259952184845269970878938040238080000*Pi^2)
-(660046056567468014748905536438589770884815482213500951986176 + 4538199982498616841506481910330285561421920906157941315338240*Pi^2 - 5281368893408773541278316952477688458726988052347866945945600*Pi^4 + 487838912564818666933288225479620339912456648719771776425625*Pi^6)/(190462832308232893022403425567813719555355076590312115413260299156018167808000000*Pi^7)
4646433162302091/170141183460469231731687303715884105728 + 74474036158124888833/(229862652799028498558476462168473600000000*Pi^8) - 56688909190213740761729432741501/(58642462567350226520017102773190012417270087680000000*Pi^6) + 307454809714336712065150914533230431520402069/(316168654376041556724786876690087567099499258847648859291648000000*Pi^4) - 14546258259692478704214821185016179259569213962451/(40578336767683081384667408438306502820224787917454451868203829166080000*Pi^2)
(23846650762734589921426944009103062545059925230106057458956346415175441168999871676416 + 9837202955581237688346720419812851329417750572620103677991089597023747253148235857920*Pi^2 - 153218240492742659753980142559743109956976423032236301236972112845836495409725308928000*Pi^4 + 125717387567571217970300825734794997774650718701076796186796156751847961504462274560000*Pi^6 - 11177644262159278183733835113050937104991599318814852727211352353372846768659439453125*Pi^8)/(1224859827911047298816608495232294823217059889021332908482560872751408281764767778207469207426338652160000000000*Pi^9)
61797104019068652695/730750818665451459101842416358141509827966271488 - 90753243386056134019012111/(220709632298644527279557237513626822115328000000000000*Pi^10) + 564981315521099609741587207785684459074749/(273306213806278072500820807833387865908056961781173961359360000000000*Pi^8) - 230038375592594143808639661651629863714981506294293929/(59122727276841882515550521534187799337523825959499671141498121829220352000000000*Pi^6) + 10714552534247778170627112800116041360486473483422970484003623659/(3269551952633548516221185445056047755818582221286691404243605070364072201640413757440000000*Pi^4) - 18941818454522439300296141082782977673610048883779949430436577933/(16779914059166974871055400231703385626022326481461800018831812254343286043995438841856000000*Pi^2)
(-931005876920428216604079016557254467141409819959198896252477212488338505798261211069369658313119518210054422528 + 2266678983576098342174344315101148076317960402293284350025554836899474072844242708286490475402473257089315635200*Pi^2 + 4374497295981780568381785564927216976881653744531590567852026684652591081418727097140824305536445028593827840000*Pi^4 - 15143338606436075837943374102595765168867170493917093341951458482940610531888980266231841986352056556217958400000*Pi^6 + 10047628124314792316878759183967322813789252637804576011756335680634807131251731858200070616983462522683392000000*Pi^8 - 867355457140701268841265475481377522165416643921079134358297968615144777320836005640085262198258440665244140625*Pi^10)/(26947070373342996605467507495836926005838968862707526321388603827864497586230020088731613936912474763371129894839061037755316305920000000000000*Pi^11)
425571642644702148791625/1569275433846670190958947355801916604025588861116008628224 + 65616104743755817818259572877/(161463680518960766135358752383472920837767812874240000000000000*Pi^12) - 601971789332085742873860834219483015522401/(193571299965930999628867631302601073402671324715419449023686246400000000000*Pi^10) + 1121879341113207854762556244381883390325679553755792121891107/(117928515506600762398791971348889463333941782985641534144339141228569814037442854912000000000*Pi^8) - 5448868804022690771314682401852100495301218091398597099227422312072623/(376244816930685251256125125406553005682773688941185708939265412501834160864411702869659442216960000000*Pi^6) + 863931659275134992948238268360424432932449674756270781813464113403118434188078054445551/(78128783776916217572773254806140655266875699654535630039396998601511752184159561670360086107897857305049972080640000000*Pi^4) - 140343940910869599910320899958175444189724299929261179243867137663239471443939/(38368163254150489511643065584036395911813744947223274930849132870049541337947452591528383993254791190937600000*Pi^2)
(2366013635445268585062363743056584124175674802074313013227677924096726303165728028217847819064668868078723702433199818196269778356666368 - 13029810059026579119397018989597683956053851754708414058332308369757010108337964971815282205872178712810616936407801602621820149233090560*Pi^2 + 7783177827048612007788401120547424200826641992802359809148750341635548395234235215842827089033509666946827615146091952175655690436608000*Pi^4 + 69321216459017892955724705009832759008611134434432863976271966229965002028869906761025662983664181524612969609971841815885647802531840000*Pi^6 - 143546734104553087194991672408346648467640833426987901050760368191553638008692923870077112300677315947573373768495264666088961474560000000*Pi^8 + 82501903247354606533371808424304850626870713471441633140892596652462494745494819748647260976754283379865098489236042197778321653760000000*Pi^10 - 6958331219459526963056662138593055613261964582127820894293591570477164646287706147860349455674299246758040785275848457644591014404296875*Pi^12)/(61334866613591648873391226457043317196713943552379594572733598227943619223026619615546099972773847104131739345177610427763026048132331075096113537641774841856000000000000000*Pi^13)
24042020840108203520750205411/26959946667150639794667015087019630673637144422540572481103610249216 - 4493136691399112743461434925853/(13741562771039402123496240365309898225755863309388611584000000000000000*Pi^14) + 203748267138088573023230643237284349179816541551437/(57356981292671783085975490229829295770632528324915207343291248777957788876800000000000000*Pi^12) - 21258695728121033634353068847114694504257731332740582747207159793239/(1319370163087663454273133449164361278662722782124414428914409028983047075986375249972636418048000000000000*Pi^10) + 195437252666759589925392467941982899817033648020695723951336278723240643701706109/(5029999047089061809246984205984637379748961329242242337757499522097736489284393594901303038026178497609728000000000000*Pi^8) - 198243869779153155959356528962236575804013525663883320173462219169583772106373773526534703051543/(3787747220593913161897414323922550623670843312303074112725760575280596042458350662698651669759425232233160772385834281205760000000000*Pi^6) + 7579869227057746492245710874715892027435609166214299303928755050049014037450502981960756015957294802473/(201617073925915746933490761851703647930064505050737157015870180793796425435993532072816656152609877323041998807860964879406771208192000000000*Pi^4) - 29969248281732244848583318909707099151395833550360425415923150315811365445467214743918690298308285251/(2474331742470426993470465972882057227188795377130461057421338849204474948808278858987116180680323524415975695477780009595482364549529600000*Pi^2)
-(1467827549986075467025020504489285317681840116174856259448738546816998287602852549252100602052152236909734599817727230473947857619580137307351955908127091658427358974574592 - 13349583205852236003693951561772114511888547546668932071434461509175489497063433780788487133154770023590071694866596959211861177555878895418206786268570494866232888315084800*Pi^2 + 33004272081757963137605930741871164901307270856107574211790351450517588960586780143319575226343218577182668473052584926756433795442260256212821363065268311631466434920448000*Pi^4 + 34469693604295129568223979557304453603322734370141235337680217874761456402741482177733533635386867591233152454610483355602969811258056242949990855371727937610245052825600000*Pi^6 - 280382140088964400595345929558586044532369038179105183048102865017957159099528219969604472822402085222600792236783225638437566451793115789218863583838426061681350148096000000*Pi^8 + 434911797990271440139143140191267234017337982013389004979368696584128250717521118493374111058693808198297355490155356352016252882917047034917105379502673585770929848320000000*Pi^10 - 225277293858191382380897083759207853944936820194789557640107935687150850864881387164974810586919579942841621757610941350065659669565208124862105894136008807068286976000000000*Pi^12 + 18648237039997893159018213384570567100741608910540314907885586677073951214915983263396528771560638062293097509293135153439650900910861798630159878328235671348770013427734375*Pi^14)/(46518598626177713469115414280670918892910840066402969402101954223074782632992602377192871213506333470234371040253331059966496916975744149022730131921235262119271279275287222512494474796897618886656000000000000000000*Pi^15)
173012880495149537929478038097127/57896044618658097711785492504343953926634992332820282019728792003956564819968 + 1238995865108818016766402566846945396377/(5606480696528799008981530869865805609391001401124532029285459820544000000000000000000*Pi^16) - 11905560543640560795676599738246964606298500244201403691/(3671536921929907544396521831807520235407194063375378649745394402094594876230965657600000000000000000*Pi^14) + 3287334893893327471423527304971888131393215795346494341406024995739327292963/(160586224496169065827508706603381244497748227547787065861375708554874516849517291558366100597714588794880000000000000000*Pi^12) - 845380912725234371933135111083414370299971285400008645541653261777947162106234995650609/(11779771648161302237170860301714042380623321026184839310611425859743085329138574207817588197847637831894451049044377600000000000000*Pi^10) + 72661213040732630892360788280805206677353643761660345127133108412134070202660603342836674806871789138197/(483716399296266915181435516080628120626783672615745562329818101201655533886586331125464130458683502800620048137922900831639508531281920000000000000*Pi^8) - 717562723085316309752856580930340672489560208229652457996504854423794670075523614736700949633352134745543962163129/(3836811422416964943158812285530695757794788814934804753750043474992287214314167200015355329147297179543443843962083184150117804137735399443267584000000000000*Pi^6) + 78118831099831812302423916362878612483927864648312093252256272404710156438326774532793659290333682722933845394536958710343239802117/(605815283483893644219964386813644828645335083889960878364466064094141867402675192133235426500512527581890617074542974034660594929512608525790299324285501278812897280000000000*Pi^4) - 4105580926464406079752038199511273569067733749825893094324765873489703346184279118627186341386455821699886313483/(100656978068264423599319227485972058841464653686184770675239646959471962635743909341987571629686806431088702052080937781518779060443596023433061728256000000*Pi^2)
(229855383408699537890956650544787803942892843637917820194000896082543879307313417567372047103021937293696130894198540888163568206278310990412063830794135631638460747318876080260799862860152832 - 3044749114822905130409610000074887884846746309769946359011179732753959301768890353958864581041920714955464907935193588332223875424759210554571974122410112999353912291153372359781924883084083200*Pi^2 + 13409228909911175628317875956495706592386940216097223982155080967626532903095463724661695569309153278354370080187951938975624871982692742286462882648862365841891999724767649052588792519799603200*Pi^4 - 10920800936838643692877836560344858057058289779547979861526930644554328993374146476595699201756002549448338199053706391104644216797304457636824749847336670379225236446089159274627132481863680000*Pi^6 - 92973101034985822963590765290716842352769330815348110880751952164387494387628376011812547727602591470414397464828490253522933894472493467807350015570197788167821538327422283272105125478400000000*Pi^8 + 322456700463758167826466958752119993226425401741905878809393560875523615806886797598513366393528057350264043771784013384790526983268163960006807410940164077334719260071530256823814759383040000000*Pi^10 - 413656452408542832442573139764027828983820420990152559444280635749756785584404597822637518455913053030506908824236216038294247583252502259272146452835977496539456576148128367287922275123200000000*Pi^12 + 197998056757468366427424475471747510753157319232867870313521154911635771467666371794009356549749258965339518319065457647571215204833311038959073885152909968693697408793547341717663815680000000000*Pi^14 - 16140313796027542213963174855498310952446357038703712844586393126957529138227714217073054795795467547225349665744594864819113720069011664966057584478857322290958769949986383436372377044677734375*Pi^16)/(11353040441971876311127608563241295984504024158076074691150948218703989646114607630726623982533497801932118515930812879300157225162800790614301973527360317144632708604309146891389880497287007751545080902741232012321320075264000000000000000000*Pi^17)
2526969364375906966565638306438623325/248661618204893321077691124073410420050228075398673858720231988446579748506266687766528 - 153486571262780780164362832102359478711123/(1195570795573373331067293494937143314591412266787004206181065735811366912000000000000000000000*Pi^18) + 10451795674351547414908337889565798614860089888199689719593/(4263447418335759519073951495444201417678600261496503694142747906022677083797417017055641600000000000000000000*Pi^16) - 51715190011937387011137592403438214148700907962580799996744106357517058481983379/(2512754576739723095794811819580372596464144848156766646225541858231340324758094234881379282020830649618926665728000000000000000000*Pi^14) + 9016999217405441327156759890777330822293644570210573344142892920752685642656290583687113902059/(91193857555588582339037672046735202226520934992990186702427418643638263067338829245086287228496742890807242879837176044139315200000000000000000*Pi^12) - 81122390241654835288938411987597181722782690443181274035560858081576185571637005925999755164028146405960370019/(273798653075848980083771154055896438958307980410298523031105158930675840389775895717372151949892336166165891671593487923225892456247259125776384000000000000000*Pi^10) + 1673161746510503189434801695294509025234964562216146754448766292338107611143517867379272489341145039690475152283171726719429/(2962659873845856859504769105834749962577621791292476984526597548970394438071633689929203328636102802141132017969516910403824476916888054601521701287959409459200000000000000*Pi^8) - 13027283882744648550059589661364315780267270366320647408172789109490649290045716276236919231072834021785532184300550645506815466283090628048888569/(19561479846360039817956702997999026045536396963487934043618494018101609383877231567384934136545560275066216975099576958309094534940907207350996562382166345722298804005402153655992320000000000000*Pi^6) + 319517295066100768609688692909759089929311287834659225824077246182271371872718698092948014359631694955844743090270266889278829491643982020483/(716331459571925351306719128207361909504789130931754995188182577347606735592993046153495521082029663655509752179145139489616077056873439467730856811470684201216815750177591446732800000000000*Pi^4) - 357100633829118936139622560559942129243377792817589229686599894208656098141637931848136699518054480808278092099321121645178323/(2565154736170473227095920657396967904366612333649131458962207256217756349835244380509490988676435065413971719728744383412043874949136520658116171230307372082483301449728000000*Pi^2)
(-97641325242390402868683137256341659042082726263263025176597208644746387123488690230968718131037158798444815472615387084375111253837551939798096319810420555813941938860009800029847009616941645317573764107731330412838912 + 1750762445423681858982609809241234820459755573236900953031819521526718219464172548739227582008447141419672898109832699524308343531293198794077251542512102778589075704867227047672744489476092160062520768981577085568942080*Pi^2 - 11318985450380858110148090705583796234486940944147948868490528824812363016508638755619222201046341470152001843771078635489346714926474644752468881613971884380990449875551178760829717982700237164204083826912194121957376000*Pi^4 + 24929732640492520334519714249520430268911690183453691514797050083039983100453651080125177883092896293053625815150794902614026648164578774186759764911421412172967517305756475388652368492816010847409515371005978754416640000*Pi^6 + 59644513699495060207094147472589190667036276077998558909217504876025729049709965737506888837197763252015489768294183044659485915331668630491963200803829115388218525918557758402195556932008350321062374805779739836416000000*Pi^8 - 477209548814009381120588423564827847076558303880400123069066533852276819206358791476913334294745374305765256385986941121990451614409554943668266648956962337796412899795926318590464518864491072328531825565403636039680000000*Pi^10 + 1151798438755365611422718398381482101888317786031952139956061928888421187897744558550261934721223023544473187882234711298903801515697885471495383611357611493815514035003425292441316156031962396068925949547185700864000000000*Pi^12 - 1289891564561924809814682006167928810370864926374471238067666304220239154253908885447547585732897333280740280043624341146004529598007372412601268327996842428670517486581506622837947358658975126335036486025855631360000000000*Pi^14 + 580206555973572211857381335672887076609010249231126457658270956239178894867068009667824518328141803866923585557278908618433821629567209557850742038131141728608264107658077175488017817439077702890769723424089600000000000000*Pi^16 - 46693636807431016811855009467976238182644676830132350379207824136990388023219838957563795476733698927609379036175328616385799988736087379395681403132453181878910281583334320029013706947273083020156151907320270538330078125*Pi^18)/(9225409644772590780897056877481391819531503217854086128958903307810204017011352888284220402232290298112376498670256477281323727370819018601271599015798270879001257141418309468479145860540544244106725834259773850488611119011960354257206825575888160030720000000000000000000000*Pi^19)
(194759735525131076310479826993563070723938019096197413866407580218655161023449034194885124515373371613614676906159215284420609601065405613530088656635786436713630444106842563805768331915661555914812986985414241052515194857822419849359115943936 - 4703637234819334289817126088613118807007234280322763534482566935321369751184731730298181201341463428212513932066532025000091200283722129364940576678565337794364580580318574949198747236283110393163494213558727897574760897427850102630942926438400*Pi^2 + 50761445027586550911223231903251248911151885424744754041286947730222560293506932040870388996339977551367161298353163921850127514638276363165060413701736571582006641658076559616316664912905546407926493347334170318131113345812038740681248735232000*Pi^4 - 320331629501232010903188450287000093303255448406547864051079466902257558177159677309667600987250955231968758789818877169360679751075057631594886791363415009350183086613939680445430963126332635141089288947558356936920545396481915777559455334400000*Pi^6 + 1299082090946274149974761432633113396594925466231382566370311563478727387250285972812145030585301413737015548150779400606209337209050792005859945518015460986952209221962994190694781021151456932770923686753396234067941079100498188387372498944000000*Pi^8 - 3501101993707564931128294646843986026753593254913261172470061651720467073820965957090326324812510426826884612592265305957935106503871072783443341008931129271582975929538357886729787515990575648929656142995591578796838324763007753435763179520000000*Pi^10 + 6246714737852759009918272897865981202181930098177898248156026850182918541630701104713631389004502842122781854290623766316964337252554654212010832609607830808802581366853137950131797861613466388125651742751068799233460559634993643914264576000000000*Pi^12 - 7082180162779455676349299047675859087648299568000756282978107149109056679734237734723958001837786528614786558169017927772623482858231582261283663655267594850773731910066379272505486470286968764920851388895260531038409971300773850890895360000000000*Pi^14 + 4642807976397776727898398300999899234403234418694307077731594404970499881739636942953200335546370536535397141781785607563930660141978606824575675869921124653160342567881646614129752188087599790374464370339769005294786982392342926852096000000000000*Pi^16 - 1434322879134733948941228979961139079943726022287122115463137985827673870962616992895658482069064273929409078178490627571385821028849200926492471452847672063086509823293858970388140966114497836123931740636384779246072969706390256800000000000000000*Pi^18 + 104408589559434785917612180795153891633108687721091011250303089933590254867215973984110404172509197795299318079369061205437975367169098532836562730299132981196524375461300189247293228198084156956154796508998036366509880099092737019062042236328125*Pi^20)/(2985900239493959301026758075927665559568821856851499778915120581621836442681624083089783710900640442754828951721245617647114467611002352936031761711991859216485693547124435221348131785140114224218295218383810593874494283463417273489397384529274237018313448168403659723097767936000000000000000000000000*Pi^20)
(456315650786293154262227948083609994073171882572521477002231243505874654511711667514928457428927950810116976931385668831593738823428272300485705710038431421642610767832879511166057243796398351681272097749103445638852439587136787593194943214371666982875430912 - 10511980612149170981336700275223693154879148864191074634003647815063004810555840902949359445304675868813602439472586338381184421240217335209449197345477596267696345587141666396165693143692371958259318201891186044725671150387162514983185380143761760890073907200*Pi^2 + 90177118281831610136158341422307788579047547844501174013470854677660739010953478979488440976745185847624471957388504416440182422666743480513919158814008636849600626764925317874415603936134930465911168264687610428276147988489037190060415096577707332891312128000*Pi^4 - 302573415563114786378649433905640284115952765314649208110555468586562967653826981818935513012386955824159519282816598360407193023400272272451102692155045750092758662947389541687932829913209386627846894298408154178476375219591080007886614503771803143163084800000*Pi^6 - 381066384438584490975252445048847065987889712335486366691059987341873445249248805590178244823336583536000397899924600464436655717407829017933764442443543396792210346296312538269483893029519670352712910481775016252291073541795931543294860811290103708123136000000*Pi^8 + 6999287952778511698405693978078375208104527826644671795652917877027727024735582954593934261367368716206180579629755718941753375816930455050019453967378529161917673990161708952088730224369363675967822706480507311827050350696396240651230650501535932811837440000000*Pi^10 - 26796586832253624309207391023372992313880726408004343937975531005126452063960732657669137956046608562928841864000440414603143770351395974784773404183739403955224623371335745483267145376584888838344171951744192711146604992382117985976632200043942935265280000000000*Pi^12 + 52059425813819729553316861157915497697074221507480655671209155160098144880828109723560602708921311415073158214946472093198210038072116970951950261335813567502497151658501598260290752311786203938827453018577847040676056371128943668646984988827761225236480000000000*Pi^14 - 52616543624310815322383717112779301920107055939181637803529492745112068772179700774532730599048770525143296740908079964219905475224734220116651322851513019933206217337753716397180931082361634720401861378866718908136796127034821468132977923377793597440000000000000*Pi^16 + 22506859604188814536790512602094485489994436540477694102111580751989363670696990010353987037446024258875436756998909165490514576381975649738941996503573735342026117782597963563568002026200459095660676648050943697777376679508325757087808030184033760000000000000000*Pi^18 - 1791661554173109486675938324646836054262276809875556263257562244177231573633847115915031373587429455242723113664357228904565271601086533109374811022078741970836265723709201020182451017657259518275129953784252496440568550267269375824526992939873749256134033203125*Pi^20)/(99052951177989629030235548906723211770578569673382557602843489781898085661303034974526048196600478606626885516499278377358739573768923364019626115144418288946066691280623492286935216833137916056178249381277796973092279654857480021751825278764198432557955075989239183341589324978757222965937438720000000000000000000000000*Pi^21)
557232664928619298544925782933001961709376615/4586997231980143023221641790604173881593129978336562247475177678773845752176969616140037106220251373109248 - 15124126912980751423552901404703556870876533/(514711037788139512827351932610635752082097544402836761016759841160229001024505905152000000000000000000000000*Pi^22) + 13654943973636348466672526572589464387892069593959311197996144999/(15563787621218126836443652082075900949616593260062099192646201874218666462942993286075737583917045750169600000000000000000000000*Pi^20) - 1871446262818967291471331106939843871861247982947001164107258607503759077127625602163577/(157841861790847199144330561764989038495324456387364723348078232567787759110551046482988344275382377788165367434005017127058145280000000000000000000000*Pi^18) + 29044997234762621516812728424620820075833380867663917529859894783764544641927747737388139172537370925225599/(305009692543103832310207398836908650374564302693970178152037963980540013863679616322766924229318068770447460733280513793076705876509758169956116070400000000000000000000*Pi^16) - 4170948195024797811835109860266454089531628399956815531199555674099140381681120334741886405756535052810408799641255235143105803/(8306422657900510396746743167448841597752650761857325059557932521368774481549983859831141671319686687409264370365919551861356210115167963627807585444051967246677668003840000000000000000000*Pi^14) + 105407190889466200700557501812923093539156345258528449163091703575092580998297175633645583951301271851859972976031492914112515190038553/(58151051246840844965454135807408324182755096701160009821102603835095918019899481277750479921275337775242014996276985072765188752068686447900003116932616003332074496695121163059200000000000000000*Pi^12) - 32298660668680284630899101870755016392763132831734757574634297365516246931258746900278538409583589905923399292343704987779635602071895176578589165159444842449829/(7136146033679249477632047840080269395295920525293993363549732072954635155483898790557300884722978357825571015813376230124009290108398080922415410884227495845148095180666321995555056225989841045455382773760000000000000000*Pi^10) + 59130584344719345836328608045504688423654379490717516558825721867993385710429128909851436917275681735797503478793234831168651496013631342203375297632557833681874530428214953/(7689312339012925520449604232709683872836133844597834747355462356624033785419145372752741118207801427469484582896846439862987897357091850301926726205331220511559239389071357815116974415050546282387963657348047968403456000000000000000*Pi^8) - 44766512855786772379575902519922873908564968304919507781186876344562894573754237822723286204251017080570907027495044750370389301121813155709851961133829068579583147436690420739680336971/(5289151164621155262462529565915632427757141337645226441059999320309396940715669320483093361922338870924229252923635149791240461182487655236764803159137173781548328553877125671094233242340682334054039840449885133811711209439462686720000000000000*Pi^6) + 6411579729476134450710518551642230883863316498804553399820588014807143650949828012203816477962541185172936742930735924840069855671124766828262367176682186676421241833114845679422957293/(1174712382539959682968473446639636033778636797764332466584017250248675648984585786194404448400360079348687207799587871198994943629931634641990190849870007250370749798092913470807782214836591026399622560912460035016720899960890562969600000000000*Pi^4) - 5646199875923926256693475721874517649159268553799849898049560609416788783664158248200746777824451515923812886676468151478867752988110529246639143864190387/(3375640506721722105908964506600829436884005789752227184679282064676266927962400146663518736236696208191695303529276096582688142160576764376144731925013287212439772278961194152721533713314974386891561877110784000000*Pi^2)

==> anc/Z_Nf2.dat <==
1/(4*Pi)
(1 - 8/Pi^2)/128
(-48 + 5*Pi^2)/(4608*Pi^3)
(480 - 848*Pi^2 + 81*Pi^4)/(294912*Pi^4)
(6240 - 800*Pi^2 + 17*Pi^4)/(29491200*Pi^5)
(-218880 + 1413600*Pi^2 - 1160264*Pi^4 + 103275*Pi^6)/(8493465600*Pi^6)
-(4677120 + 8631840*Pi^2 - 14206864*Pi^4 + 1345977*Pi^6)/(1664719257600*Pi^7)
(61608960 - 1051438080*Pi^2 + 2363612608*Pi^4 - 1477376224*Pi^6 + 126511875*Pi^8)/(213084064972800*Pi^8)
(633830400 + 6140897280*Pi^2 - 22473501120*Pi^4 + 16465544384*Pi^6 - 1444050207*Pi^8)/(23013079017062400*Pi^9)
(-45945446400 + 1789603200000*Pi^2 - 8040102013440*Pi^4 + 12612559256000*Pi^6 - 6759848237256*Pi^8 + 563610403125*Pi^10)/(18410463213649920000*Pi^10)
-(1899826790400 + 58020665472000*Pi^2 - 380149120834560*Pi^4 + 713711875201600*Pi^6 - 419001890609104*Pi^8 + 35516095421175*Pi^10)/(8910664195406561280000*Pi^11)
(89510709657600 - 7305762207744000*Pi^2 + 55891102669839360*Pi^4 - 165671005272960000*Pi^6 + 212595597816249824*Pi^8 - 102685378935079440*Pi^10 + 8388213629709375*Pi^12)/(5132542576554179297280000*Pi^12)
(4720114977177600 + 362547424176537600*Pi^2 - 3751225073125770240*Pi^4 + 13042072681841448960*Pi^6 - 19012094772801329056*Pi^8 + 9993495094908215904*Pi^10 - 830549319123470625*Pi^12)/(3469598781750625204961280000*Pi^13)
(-555727897460736000 + 89573494835323699200*Pi^2 - 1055636150467356057600*Pi^4 + 5131488836828022789120*Pi^6 - 12078328057432325328640*Pi^8 + 13537831707363614586208*Pi^10 - 6051892803562043641080*Pi^12 + 486239579473363340625*Pi^14)/(5440330889784980321379287040000*Pi^14)
-(36090194527715328000 + 6104583949671567360000*Pi^2 - 92067509353118319820800*Pi^4 + 507831737592928484736000*Pi^6 - 1344043476982266371351040*Pi^8 + 1708199914796799315018400*Pi^10 - 841038818134977117865584*Pi^12 + 69024176701151867566875*Pi^14)/(4896297800806482289241358336000000*Pi^15)
(644515885825523712000 - 195903374317541130240000*Pi^2 + 3317788425511538166988800*Pi^4 - 24242575894767562235904000*Pi^6 + 91686579377609424295127040*Pi^8 - 184621497276384941161625600*Pi^10 + 187135567910967396538249344*Pi^12 - 78705401521585216044052800*Pi^14 + 6236022606745884843515625*Pi^16)/(1253452237006459466045787734016000000*Pi^16)
(50222901705188179968000 + 17114872531857226334208000*Pi^2 - 355825180591455246748876800*Pi^4 + 2838673897897708635616051200*Pi^6 - 11715836542518334641324349440*Pi^8 + 26594007390595358524134338560*Pi^10 - 31088486157208526910587238784*Pi^12 + 14680941405810341458359816576*Pi^14 - 1194793767361309903416444375*Pi^16)/(1448990785979467142748930620522496000000*Pi^17)
(-2837855912505174392832000 + 1565466573304371781435392000*Pi^2 - 36201047925887447842868428800*Pi^4 + 374743421357886210747698380800*Pi^6 - 2099946681695866974987064688640*Pi^8 + 6688454172020401470415744112640*Pi^10 - 11982818897222541532284369726464*Pi^12 + 11220643955054903542467568447104*Pi^14 - 4489098718626188671320477135000*Pi^16 + 351431054003164340356323046875*Pi^18)/(1251928039086259611335076056131436544000000*Pi^18)
-(260034050935690604052480000 + 167378576740920004904091648000*Pi^2 - 4603213941146778919710228480000*Pi^4 + 49864936569429230001889571635200*Pi^6 - 292626274613554624545116349235200*Pi^8 + 1022337025900122231369611246684160*Pi^10 - 2112649945836780855818878981703680*Pi^12 + 2341691134873926453650025102600576*Pi^14 - 1075830030189292612090801154991984*Pi^16 + 87057436298005995587368943405625*Pi^18)/(1807784088440558878767849825053794369536000000*Pi^19)
(25690000707001171197296640000 - 24885517234201682474749132800000*Pi^2 + 755668170954645465216072941568000*Pi^4 - 10621602174332426380613505515520000*Pi^6 + 83475984203142035463930152647065600*Pi^8 - 388930780899716024500536537133056000*Pi^10 + 1087554872133572209767569467463813120*Pi^12 - 1775932910388692220449035532375705600*Pi^14 + 1558438899830276774076529628858407584*Pi^16 - 597787290215170549303861405923030000*Pi^18 + 46306312830726949307050906271484375*Pi^20)/(2892454541504894206028559720086070991257600000000*Pi^20)
(2723776042706825669184061440000 + 3152272837887630314027089920000000*Pi^2 - 111085996699847003311953365041152000*Pi^4 + 1558710014756898139030919459635200000*Pi^6 - 12191016169850444215126761298069094400*Pi^8 + 59806886976641322619268953460613120000*Pi^10 - 188913053466520923604327879958012590080*Pi^12 + 368524073900654919946676834920688128000*Pi^14 - 394914929492278133403347995227085987296*Pi^16 + 178166132293988911469075636437123236000*Pi^18 - 14361854288067952134303143165250515625*Pi^20)/(5102289811214633379434379346231829228578406400000000*Pi^21)
(-618334919597751055356442705920000 + 1021871934606194454167320830935040000*Pi^2 - 39514604889956912158302834565054464000*Pi^4 + 730944017788375776021917885124968448000*Pi^6 - 7746764032274135838998422994002103500800*Pi^8 + 50066099607378948570423855780263033241600*Pi^10 - 202387514120603360783094684336535543234560*Pi^12 + 509885358433072268128877122286014507448320*Pi^14 - 771436165364772042040542006483984200047872*Pi^16 + 640944138735534853573753133850852902277024*Pi^18 - 237110514443611199230647577367552643675000*Pi^20 + 18195185806890370918168819652160626953125*Pi^22)/(19756066149023060445169916828609642773055589580800000000*Pi^22)
-(74863852965573040971912126136320000 + 149787209716924162715926480709222400000*Pi^2 - 6594359015188541345644796350348394496000*Pi^4 + 115393464728245303936470809523657768960000*Pi^6 - 1143106892526765337105385425942510121779200*Pi^8 + 7366293117611686823267978652845097197568000*Pi^10 - 32492283267546251300721092180176335188951040*Pi^12 + 96918310717410229873940532066139613404620800*Pi^14 - 183013601137896098102757994556219693773280768*Pi^16 + 192192649428334128159419309852682953422485600*Pi^18 - 85699723375161332374376241090506731234230000*Pi^20 + 6890639635801187298088598693265750783984375*Pi^22)/(41803835971332795901979544009338004107785627552972800000000*Pi^23)
(4823556305193400191065643810816000000 - 13256600175065484902752662669817282560000*Pi^2 + 636877629176497955752241251546268958720000*Pi^4 - 15148005298069956985691735768710357450752000*Pi^6 + 210338701339089510063752313455962823983104000*Pi^8 - 1814808199474894865864092925099897046328934400*Pi^10 + 10064691384509504700333372304821960953236684800*Pi^12 - 36268471452024496793084889449876963280889774080*Pi^14 + 83808210170971285835409159818233328612422466560*Pi^16 - 118879591488611003581983860554555287364441629696*Pi^18 + 94236554024894766158397967690725110954824099392*Pi^20 - 33775517756397020627704387070077739843850900000*Pi^22 + 2569942628922616659594918594130123432740234375*Pi^24)/(48158019038975380879080434698757380732169042941024665600000000*Pi^24)
(131921729796392179954881680690380800000 + 441882884978469946715400844313886720000000*Pi^2 - 23805573990841896679944519565608537292800000*Pi^4 + 502842442931705462092261583504255483904000000*Pi^6 - 6030962217879213537364003560899232794542080000*Pi^8 + 48198246015946476703812487709040525429964800000*Pi^10 - 277270108297788948121665462005832948114898944000*Pi^12 + 1160758077728433381289369582253500212813250560000*Pi^14 - 3383102267484016351124312536432565082109761049600*Pi^16 + 6304485230020307669423647090973119937187501312000*Pi^18 - 6553616025169151027377923391891424781104607109056*Pi^20 + 2901947947801715002802742729011591553152475000000*Pi^22 - 232962731421178585437633749152351637547394453125*Pi^24)/(24079009519487690439540217349378690366084521470512332800000000000*Pi^25)
(-38213045933169494599580532166203801600000 + 170717036172855085192644252376246517760000000*Pi^2 - 9985908324301520638113728908215840040550400000*Pi^4 + 300195219138665253057631053649596065513472000000*Pi^6 - 5344258243850487040106794076882722025546711040000*Pi^8 + 59817712080503119749741229776350626622383718400000*Pi^10 - 438164594470670001031896833548900812054349873152000*Pi^12 + 2144461721352115610797381164239046273242778746880000*Pi^14 - 7021873516044354555631577888139711682522222045388800*Pi^16 + 15079372408196936875245015870700277185579222185856000*Pi^18 - 20234136259079683547725066183725127029523630093490688*Pi^20 + 15394756953641561171580946407812847840202108546968000*Pi^22 - 5365109568355018791393827013425396265668145519375000*Pi^24 + 405087206883927450968649043399760706085679443359375*Pi^26)/(130219283481389429897033495425439957499785092112530695782400000000000*Pi^26)
-(649713673853675165695741693378795929600000 + 3546348853310442288739698759633841894195200000*Pi^2 - 229797805771063911530397517567320609364377600000*Pi^4 + 5686233464641675833531090588926502130994380800000*Pi^6 - 78879811239435098233588649867153786122807541760000*Pi^8 + 734763567305444104480031398498489646446099169280000*Pi^10 - 5151355962058512417531046349716263881806506098688000*Pi^12 + 28410035696235767262250277356038630867126371303424000*Pi^14 - 119059127491672234568601590513907959297750254594867200*Pi^16 + 350028464562015279712944649777257404321626793196569600*Pi^18 - 654298156603415599237355237063148618925394624744758272*Pi^20 + 678572897829520269789490326070100582041142972144003136*Pi^22 - 299440382196264501484923158711354995091394092737350000*Pi^24 + 24018363889794073065050153064397493275878213272578125*Pi^26)/(42191047847970175286638852517842546229930369844459945433497600000000000*Pi^27)
(104859171044331318391329414367556508057600000 - 746117042870996991144913704006754478378188800000*Pi^2 + 52251450057687762462044798587342353135461990400000*Pi^4 - 1960922171509936409774731544833366426324775731200000*Pi^6 + 44023942368182825475823395114898445346191588720640000*Pi^8 - 625178955305091441453166372922468288940269654507520000*Pi^10 + 5876901364535431940432472035508228742091741550477312000*Pi^12 - 37621916953494322508054653233844309482778526261968896000*Pi^14 + 165851044208170838348716675248551441326055248817290444800*Pi^16 - 500614740250808117414404787961161890283236688372694630400*Pi^18 + 1009207290385731744261280681131092844686106772601325370368*Pi^20 - 1290027976575652979496463651653418627882564485848192707584*Pi^22 + 946497362162135527134614212215492220657606701700798500000*Pi^24 - 321679473548188076940729849518006077415417971909638750000*Pi^26 + 24116866861834620793418520798804753636810925660400390625*Pi^28)/(132311126051234469698899441495954224977061639832226388879448473600000000000*Pi^28)
(17812806049022766800606936157319442989056000000 + 154822295481432241071438447280802754367743590400000*Pi^2 - 11892318912849617944131979619446502127658283827200000*Pi^4 + 334662499939734788737745583320928698675544824217600000*Pi^6 - 5082585993215952898327488130997078439410636056166400000*Pi^8 + 50284099879107624380316553653204421268305123485941760000*Pi^10 - 384483242026094274503890226783408758903507884612648960000*Pi^12 + 2605378749318621699445487513956647333342687769998655488000*Pi^14 - 15377534310689434318653753466921334694683019751467257856000*Pi^16 + 69407442776448481243243386554455877916903267979338253107200*Pi^18 - 213229417770739312410178441385483166288900343747088261227520*Pi^20 + 405872774016430029602654477160765201918711152324430087247872*Pi^22 - 422662002948823498753100266082666244544402850329147151157216*Pi^24 + 186382149807584071476407024129530883483517699668719394100000*Pi^26 - 14945845092989791742995143190028413524061758134411567109375*Pi^28)/(445094628036352756067097721192390012822835356395609572190464665190400000000000*Pi^29)
(-6359962133838324334062898418426067975929856000000 + 70763122215465296867111327760012357191231078400000000*Pi^2 - 5849375923437335608949590902186530339672680090828800000*Pi^4 + 271736543772777582846427581798063592547584416153600000000*Pi^6 - 7595104142028165695096507995436541798040224428300697600000*Pi^8 + 134420700100331502727135268577998156864173776355983360000000*Pi^10 - 1585270304258173522467899803756970550447501960135117373440000*Pi^12 + 12900304789392335269272094212124374845613262232105730048000000*Pi^14 - 73775542096154105540137758970305821127466429570762392305664000*Pi^16 + 297581209926982167681508418095677491541648807079689720115200000*Pi^18 - 837339284833751306208319106163934272170685506617762961447444480*Pi^20 + 1597266567653890598244812059258436506730630495009555083101312000*Pi^22 - 1955894170554483660250752481287840608343237560447337527470404864*Pi^24 + 1389212314402592111717157806996457777190765853014239842591700000*Pi^26 - 461555657720522675923473718830125513746818703411634536573125000*Pi^28 + 34378473127210942767914134306092182285505790474272454833984375*Pi^30)/(3204681321861739843683103592585208092324414566048388919771345589370880000000000000*Pi^30)
-(1191113403684458441829816888549633026043150336000000 + 16157828936475788344487892434079957620231912816640000000*Pi^2 - 1453006932259587274759873003871059336577695335265075200000*Pi^4 + 45052505061398008585292825649831033802405157567201280000000*Pi^6 - 690420547330444307671161782357563220343991557492729446400000*Pi^8 + 5761848566382970948168981164331343990576241496501518336000000*Pi^10 - 28057083992031795474783788826175931380840157905685902786560000*Pi^12 + 153589539648840294633273218601575724657561758787630042316800000*Pi^14 - 1843763595776162713564436152746459110043282118355726568062976000*Pi^16 + 17584351262142511605820328888581747468814060523457225991147520000*Pi^18 - 99218658643807139463463421924691246896398698917329760522773381120*Pi^20 + 333762060237260997279803485707659885234815101630702273990650035200*Pi^22 - 656752824398499842003904188761494040869706868376143011920051795456*Pi^24 + 690510604241185404641999212786295350260031595867840066788661445600*Pi^26 - 304946762311657478984794572342313761371766255506286590201756250000*Pi^28 + 24457791626519181089728454511294233984562525734426741074611328125*Pi^30)/(12318795001236527959117850209897539906895049591890007007601052445541662720000000000000*Pi^31)
(29212148057212352507457049074628337403646967808000000 - 499857278649318495164234496835705671710413317734400000000*Pi^2 + 48182022667299164082178253429947200562321984128968294400000*Pi^4 - 2756429815257546712602813815926443842798952996761763840000000*Pi^6 + 94927365837204829022651877446736209943771274635190783180800000*Pi^8 - 2062841383354911084593736892374287336989388905920017203200000000*Pi^10 + 29961294722716771017867245700950400259833343270276714274488320000*Pi^12 - 303028079320779694914859546660032963200540192813323533680640000000*Pi^14 + 2185996805846980579500692633531154836426112324518854082353692672000*Pi^16 - 11361592380766301101428363973909367673600595043352126160778035200000*Pi^18 + 42454255374911917941399450066980266459503156083075860119439916400640*Pi^20 - 112357199594867137246948847959759270836506069463448984619900157952000*Pi^22 + 204108894115995894785258755068534228979791069785392826475598931423232*Pi^24 - 240527824384090317940897867546382542670779145223796106418427905331200*Pi^26 + 165910283509487903490629691962220896768286176950855701851254466400000*Pi^28 - 53996245732670324021531919843261736637529990006780224072438550000000*Pi^30 + 3997563233705215635995823451246705048340898822138875320550537109375*Pi^32)/(6307223040633102315068339307467540432330265391047683587891738852117331312640000000000000*Pi^32)
(5995263903051160091035229156696385036326616956928000000 + 124709006701832023399491887413960738456569460102791168000000*Pi^2 - 12988016005396186109804838489224094910539040808085592473600000*Pi^4 + 427627070531245991913622655571488800775248718248225957478400000*Pi^6 - 5624082938062694432041849268647695769578438588555175605043200000*Pi^8 - 2604912978262835056823126394410048985207257559922008863539200000*Pi^10 + 1072522516641923065158926549967400007269282521373668374237675520000*Pi^12 - 15332618213847663406667786075560424598299073500873924407071866880000*Pi^14 + 104097848724353899172021199106887431908696137520965967056132636672000*Pi^16 - 291478629045920740286657733263560318575612572657291749691797536768000*Pi^18 - 808897968798477628276017425664519699630992654480748905935764105461760*Pi^20 + 10386458603048041954249048594045651896108836866178048207392584403517440*Pi^22 - 41221043094474293085073318699737812643578273124574837005315279439761408*Pi^24 + 85233919727793527736428915417524677430741120058858963939275298700337152*Pi^26 - 90919370664920209911071069660346105478875200165274175897348242930720000*Pi^28 + 40282623339305333680358415110706166843524186025881627794732950260000000*Pi^30 - 3232529172262213117749635832068785757177155091408628604293080712890625*Pi^32)/(27474263564997793684437686023328606123230636043403709708856414439823095197859840000000000000*Pi^33)
(-2570895933340168014072604980729731823885075213189120000000 + 66640174447982543436946260915253342425732465910345629696000000*Pi^2 - 7412291263296739694974915966887533431325923554166912843776000000*Pi^4 + 520918537197028656578919417522151741949631047220036824255692800000*Pi^6 - 21911204518861155473002087297920162537670513258088399835758592000000*Pi^8 + 577106791345306623182719124070314862589215973869391636111923609600000*Pi^10 - 10163051121937820211361552171272167482931306516952317493257227468800000*Pi^12 + 125430456201523515157263129263847371533330139449549162596171346083840000*Pi^14 - 1116528991046706922108286349900112974491404548626786116281322470113280000*Pi^16 + 7275634406417234389165766751809560448639801597988345890260226272395264000*Pi^18 - 34838020827009489215435080084165294929614408621129860574392878286346649600*Pi^20 + 121795209585419455490156626437517504012025473627582414303449531511562567680*Pi^22 - 305376320694397184997097033257443434378346359851189326746671744678046433280*Pi^24 + 531090256660894738688337406631481335551354421567824200159427988938717507584*Pi^26 - 604582802413232661403099413310851486827352274586181321009690116496813619200*Pi^28 + 406076508229462148993383745566274164148652661839147554195034720132208800000*Pi^30 - 129683029146827948482209207189913823573331359929685403184112584567396875000*Pi^32 + 9546888570780420761925597662328002322231622726359152846406420062255859375*Pi^34)/(254081989449099595993679720343742949427636922129397507387504120739483984389807800320000000000000*Pi^34)
(-575118112701805755059111917685412090975527476616232960000000 - 18058556415761680701639797584604501489879173129025932492800000000*Pi^2 + 2157678744911285223121744244287748796567115766982200833081344000000*Pi^4 - 71931378807694850312134485178563525047809343111113999845949440000000*Pi^6 + 458680739991643690094433068347794700936315797093330905290348953600000*Pi^8 + 29241704190118516527044675160254473290998271891605824704998277120000000*Pi^10 - 947322151562633949632031858582165239073189712751717242062861710131200000*Pi^12 + 14534730725368874976605407110207487384337885294290705013976311267328000000*Pi^14 - 136326723897760233256274845114422906364285392537825773755780081920245760000*Pi^16 + 812635156199056952598113884950651164374735239575110160942447545633996800000*Pi^18 - 2847577544820125894234605729019320717693120759778066043173053880164732108800*Pi^20 + 3267023115435172722555108052311826838254468511695031003335277563594571776000*Pi^22 + 18553367278224821356306750884220161513045673178379704472722261993399851089920*Pi^24 - 101072176457109513706867039504330041241478805510754869127599828416697548083200*Pi^26 + 223846297239110265646924213570814894981610373345351625529266285855409320153088*Pi^28 - 243335050466900499029202995203231948086747278365208824369317874470536772960000*Pi^30 + 108318838622498606172595692121257875260052262759666196796536101407832858750000*Pi^32 - 8699305237485150041021749465675114178853714471095864343972336993551220703125*Pi^34)/(1245001748300588020369030629684340452195420918434047786198770191623471523510058221568000000000000000*Pi^35)
(44693587572522138867576636228952002902816935353274859520000000 - 1730935419514530703706114671928842056181940393076380506521600000000*Pi^2 + 220138416435626193137076794475356957327631288923839051597873152000000*Pi^4 - 19001219704362691469323117317724226221417080073620300426935009280000000*Pi^6 + 968496623430640137316361009825117259453943432465282062756862545100800000*Pi^8 - 30558729447647195150277228743633018285640926623152251377467103641600000000*Pi^10 + 643697161371201754307506446449412247873802180502450169251865939043942400000*Pi^12 - 9546186079721402178289309489028323637359797511197093205447725268598784000000*Pi^14 + 103004414907250179843040845674995414841341608053644369498706411257142968320000*Pi^16 - 823751898532344248954280457747469898746124590602580941871717957811201638400000*Pi^18 + 4921598082932059661918938544312313788830803547850813146004744471677993589145600*Pi^20 - 21949364268329136613848748487768414406585887712190670000657487027507052412928000*Pi^22 + 72375183495410710619553063698147466668331256554308274675432866153441388331663360*Pi^24 - 172943871180640551613146779609981582238352524134182931789703120972232950580838400*Pi^26 + 289210500245356169492100565017973386550932614956674565557624955747600681083531264*Pi^28 - 319060138657741168824328476469886681215801428901947823435528468749061378750771200*Pi^30 + 209147995686835916373193317163623561059093016326432908524470289097999444057500000*Pi^32 - 65638440554782376585640834567029573675405570373162526360190734794148886156250000*Pi^34 + 4806619723173672343110490283040590969185566252153674479344472340844268798828125*Pi^36)/(2151363021063416099197684928094540301393687347054034574551474891125358792625380606869504000000000000000*Pi^36)
(10846350653608982326965180432754850969557057794305037434880000000 + 506897651815952742769273413602258929907758930675530189798113280000000*Pi^2 - 68907606478418429605406715404509586142972362269166245435787968512000000*Pi^4 + 2170601367819136605186411805610999446065702134987095953895292141568000000*Pi^6 + 22461632916295455279757674086698574879876267760214598783012936299315200000*Pi^8 - 3173244945707660382147946333076694153453145892004074700327041301793996800000*Pi^10 + 98262798661431640489213799163078362373303157619290347328298414302140825600000*Pi^12 - 1734398590641999308179149030686520730871119113536451798521175979990607462400000*Pi^14 + 20159288270636099931489717445282627494151021488574558322257005716083656622080000*Pi^16 - 161109333698920053811242131651007264452549550129660036738179571396836767825920000*Pi^18 + 882681994201650640492547878388767689792901863693422605499052257992268316829286400*Pi^20 - 3128626246893247662603475916865814398947597597556839861249032137771754986248601600*Pi^22 + 5650156910658129330843965507704977538720850353005112561938048966943293344821411840*Pi^24 + 4094477133136188696637167438023584619081000668131410628618891263430972569130762240*Pi^26 - 50340789300803222158419052999329004511135941003668214361407389749260780862745513984*Pi^28 + 122310465981469897732503012340901046939839059246100327310766260542267516964111507456*Pi^30 - 136069668632690027474813698150725599390312999372623836772597462400491704252555540000*Pi^32 + 60929315897627747052715214517364665351334072320157121171259663839789195798317500000*Pi^34 - 4898508302409034927283926926365018709506208020848208055357424238583185290576171875*Pi^36)/(11780863903343266559206522666245702690431831912467893330243876503802464748416584203217403904000000000000000*Pi^37)
(-5474422275069776073187497252694450863707021614263312328949760000000 + 312807211330767748757402728632925511223728851614211963653099356160000000*Pi^2 - 45122006905673798741242284466364470508619892417249657983344433954816000000*Pi^4 + 4791179958243880690534030538773943193181966379698699875320892915449856000000*Pi^6 - 293686898613878606093809648961848788751589074602471298562433294786782822400000*Pi^8 + 10981960154271549852266528362503940690321451580105010160513797807269111398400000*Pi^10 - 273383280988617400990378602357744677539917599092817055216460963071200015155200000*Pi^12 + 4807777080615601218380920827866798456078247376170948955918716493234724614963200000*Pi^14 - 61955140483071298305002216322056534883372494371263999841970052321505179347189760000*Pi^16 + 597694260526896655332951431838346840785676026905480005098812879603070141632348160000*Pi^18 - 4364394152159713651198566163287504367706096368251198523092353046469080743278333132800*Pi^20 + 24193692382809509808507139015566137946314586717472300155900953601896396469563346124800*Pi^22 - 101387940180776428186473185350303845189048437401816409787382155903814114229522797690880*Pi^24 + 317407241569096562122402277748935609768351046695603160848138713235706658285976258478080*Pi^26 - 726432373718740514567673401147937946394150160038960863097689528219062998278328055201792*Pi^28 + 1172422829284010438931161627904364408549680559025710806203579751914282088913093875535872*Pi^30 - 1256881065658174332185965504919974600014370494941169791263007108285871720649240351200000*Pi^32 + 805657153723587355941724303430658468407220103883538709253143726811067946596382897500000*Pi^34 - 248795586552059678606942651817161778171162349861292048774113624594969327949759765625000*Pi^36 + 18128622914823206740913809599064477696425435748791537897923215158366539980316162109375*Pi^38)/(136092539811421415291953749840470357479868522252829103750977261371926072773708380715567449899008000000000000000*Pi^38)
-(1435148635545008164305054595357127958087724376444434157194444800000000 + 98560226604120243019449547963381322013328740733529408766523515863040000000*Pi^2 - 15131474078864539117935365887293742641974677171193349877645790863687680000000*Pi^4 + 399919075300160081510859457251290339157723047009176727877760115124731904000000*Pi^6 + 21142546038521750636825592227737554261779179914807278314451962472322564096000000*Pi^8 - 1748555769137058703742268547673163739036660095561034616873502013867277313638400000*Pi^10 + 58070658859477514120766980196361641390854020699327809238069668072610380487065600000*Pi^12 - 1183430197339409162721952479328104268078158966879508258813419400697096348840755200000*Pi^14 + 16499380691530507695036517892896946810315803173138726435172018882665876280678809600000*Pi^16 - 164169190705098904240859668749455551997276819821593097233311290737897587173868175360000*Pi^18 + 1179739576798141723728337065037281338045045477278032766274515114404795251917779369984000*Pi^20 - 6045839731038856838033001089717227375850151062866393099715158934118040083544916675788800*Pi^22 + 21036343589033339831167678298895106163567991209055030838729951943294389356370820176281600*Pi^24 - 42619329056639207291235566180233510440509590436600951505120400421596633832888925207265280*Pi^26 + 13498499633211431869563063287557900293245437448684919175348672225739778974738280900526080*Pi^28 + 179683649076518914006916861253348149612159596934604322958499664717003548916974608819171328*Pi^30 - 494672508582206287630851356613245931738725455559687733470945376672006345237122806750751232*Pi^32 + 565515589228645013137446583896660825298526863281971882294770640896249166763158681065380000*Pi^34 - 254990075459404381040325537572473394124004195471672917871218156111799644173612395391250000*Pi^36 + 20525825344411881958105060530244860870433718024113722170050690068094229457320229345703125*Pi^38)/(827987012212687890636246614029421654907520089386212267220945658186798226755241788273512365185564672000000000000000*Pi^39)
(195234898318522751432464758334107754435722085034778644190540595200000000 - 16268974711965025206767870496190691586384011416636788077690615758848000000000*Pi^2 + 2642790596594905267901143809473998434992768338657393623267329915832238080000000*Pi^4 - 346244268388058197246259662432814436699496222438190815923894482455284940800000000*Pi^6 + 25329872215050997339178754153188484486005165400293845115893883949152483672064000000*Pi^8 - 1111172139963616100211025940851614893242569194583697699839011553443391964446720000000*Pi^10 + 32337873261072905106276387509804993582359799088485559996390065380520128787408486400000*Pi^12 - 666632252670112173640844923054291055051720440473032112816131240695698948473487360000000*Pi^14 + 10130397702519838950583129940964074376814700532496415130877585536560054666548110950400000*Pi^16 - 116219836609810708986634399101651360801983787308028953176833296910472256948910686208000000*Pi^18 + 1020052425987292575578366370427461529344518548809643038544374989484339179517178508476416000*Pi^20 - 6888423103790405810743785095329671432036210716557388683167121592643733139421292595773440000*Pi^22 + 35769258235570929124840362527111024426221128378623972360079368548566393108993920754411110400*Pi^24 - 141871739162236302507522499791605105876442012752272060478342041681319033193732636573958144000*Pi^26 + 424006990189208464174212197009944095054637387091165276281273918688494057463629027257550110720*Pi^28 - 933309808290714061809282648877073447488557102728813916295027694760835732751988012009249177600*Pi^30 + 1458347572730657931605677210105421617846632197924672366296772201010086404105554956553585902592*Pi^32 - 1522779624405129500326444907309945960955860302145623650598947246124306811656700948804177280000*Pi^34 + 956095475522037358195811103313698480262661478092563085316353419810088972337650845022235000000*Pi^36 - 290850598217709571640097516582200283332545764340460061090630429437251064243137278923437500000*Pi^38 + 21093831121886264551491376866135458990841262147042625794197025845744763092196575164794921875*Pi^40)/(2649558439080601250035989164894149295704064286035879255107026106197754325616773722475239568593806950400000000000000000*Pi^40)
(55077506076935700597936845819412214957141965033803364767789953843200000000 + 5494130932918292900282758195143430411164294434458252185792015488778240000000000*Pi^2 - 946328807471661208350377082800433661770034878317895944465792441649746411520000000*Pi^4 + 15931516366613879024915983366715064613014293554639318651986661673910927360000000000*Pi^6 + 3144825252690596157630281608882845075015868739950761351547462734094110812012544000000*Pi^8 - 239332081077722137532370850923030888995844678281943102548926368601276967131545600000000*Pi^10 + 8767802169180381666503198259141860974412187647461821659655839490150805376954951270400000*Pi^12 - 205267988967197031841520076067135925268876102789419320919766136055148633129379430400000000*Pi^14 + 3367806703450536311666054713039718255733317782083613483680127313329005293889451877990400000*Pi^16 - 40358577032296339692871845447224515373247602768554742770881204691470864679404746833920000000*Pi^18 + 359477847021845493158662733486011610561095052901307645254623138641340602292910468372627456000*Pi^20 - 2381746174673878315023146926406322506380697778066658255856876228027805202601332355943628800000*Pi^22 + 11545492474441291095678422360416732416473562068208179855758818495559393603772035305629181542400*Pi^24 - 39170036138617442928188834401301062782987240416932370798459168295827279619485393887087820800000*Pi^26 + 82718296099447328788996894976589909609001518387662291895518113481657638287444415315405400965120*Pi^28 - 61424999286470724692835332008266145490930061065309003871024697893761947618709990145613529088000*Pi^30 - 186591771115520291101746857584286554670856245464368521362720511909898429368441496693749954239488*Pi^32 + 610416465897608409489715030442359875929627883227322154816460962333147829113205396908027236096000*Pi^34 - 720063334447598674003825772611565923771034755469104756067668885294108099251548084911741473000000*Pi^36 + 327226641021373355630444420518297691915395054837780713170680482480070024421413819253413125000000*Pi^38 - 26377529298818036456630621478641233905250245267936885768751471837051933606337814149014892578125*Pi^40)/(17815630944377962805241991144748259864314128259305252111339643538073700085447186509923510859224757934489600000000000000000*Pi^41)
(-32194459092631285443496448784639977413741626358090366314775450327449600000000 + 3870794015264839922241560900817171254640905372271160836892688330685362995200000000*Pi^2 - 703591259554219774041552693933861498656718283454213723121708670392548657725440000000*Pi^4 + 114186335771035267380160205614371151605689149500644357530143979503890681277972480000000*Pi^6 - 9891208953511463074228209502586179891291157381759204483314385904743657862995116032000000*Pi^8 + 504187583030432995382598691789837143007268610678209883099061344060012410719388565504000000*Pi^10 - 16986195856682299850311430079247853429373212104094855945021244477265271941568272741171200000*Pi^12 + 406288887094901729837158485548924676790243419060284690676050458313005542317787743413862400000*Pi^14 - 7201371746259705843548688942571075660296416040010280347537566433405445345760674254631731200000*Pi^16 + 97061325773512150714297225118049299678159668730661148131865270152540408357596625159743078400000*Pi^18 - 1009907852152186754868679047454291975163839970926511130690073766247493964474889074863629139968000*Pi^20 + 8174472221738941484797476704946511077910254420858529821296006187990251513268511127100840738816000*Pi^22 - 51572838440955732935203222349172446864815909161799426801331818942165442745315317182111874757427200*Pi^24 + 252802933595885960832371685687554075483733451076997051574987457707376549139003733152083456714342400*Pi^26 - 954674954490026438477332115734006726931670194397356140919415835909393380270787754134184215560847360*Pi^28 + 2736386523605928834550416516350117530959896106634035140968374366785959051880171279631974045268049920*Pi^30 - 5813584034970063681128346566019395152885314714379402244000252436814159452052878810805829303279886336*Pi^32 + 8818587775046151390103413093097019847314297922408402606584440302268328848550334089916978270075036672*Pi^34 - 8987131118247990208313428163744125249413595847988320809800834216781896674378831262075090166142400000*Pi^36 + 5535211565218188543295344233139997868858711070301986563468331568719236330159335966772389043985000000*Pi^38 - 1660387795236563032792462180358655726758051253468414688981398749137459688846748637718145896484375000*Pi^40 + 119885966521826831014083732254983101891545670603493029038912822710282376988738639282680511474609375*Pi^42)/(251414183887061811107574979034687443205200977995315717795225049609296055605830696028040585245379783971517235200000000000000000*Pi^42)
-(9739839722878598797579758555927629686649154596885991400268151521909145600000000 + 1396277267979560185827932248859355724740101463231971888514772170295530749952000000000*Pi^2 - 268225019212801354658066162189059648809680633129777590246137672525072013260226560000000*Pi^4 + 277196122440869168199086596645221033985172476904589780036210482757491405252198400000000*Pi^6 + 1764261836230432858765504412931970922128407295525767203784629448837817922500650074112000000*Pi^8 - 136721497583300287797313836805491908795685208300217313894148463535008331818765333299200000000*Pi^10 + 5568743983532715654214633698473351806195626286468579739369036155760862343376808294167347200000*Pi^12 - 148764924209412993947499266212611949433050126203373729470025229022191139023153878334963712000000*Pi^14 + 2832456417214989457500171033129898756255868732749940559017442792412212430278556055476843315200000*Pi^16 - 40038125339450213854495643572443140770141057505329038362841570367051635931714542800883154944000000*Pi^18 + 428813380061077617694121164863169742966537137032145611489772690866941735140530795581147864629248000*Pi^20 - 3503829338008956181039682241000574404936142595138737047871282392489619091413750545258098448138240000*Pi^22 + 21737283891358206503995104244727892748457896403576071209715177420524760853774029753496908246233907200*Pi^24 - 100497725538167706420361531798108739681505276486718051156869085043201381297586054134644663083859968000*Pi^26 + 332184944565347736700960841205955315776225782035780931655630768148095445383858503174005202777024757760*Pi^28 - 711987527513107909094965230401758167924685760975113279907353600824085532286920449921885908166017024000*Pi^30 + 685039049725231510765153233555808846998580540300381466514327900410406819202320133211523545914733346816*Pi^32 + 865829301362832796823037314267431241884710427199535279765423436740219978445940603419713539968482339840*Pi^34 - 3641084032999505174132140481931756620600379062640521932450206723103174038084110425272993901408517760000*Pi^36 + 4450696808295204560101091496554301088068533895597046997875326701110258315878138389052017482578975000000*Pi^38 - 2040051075600632462384792438182031699952418319305347163194862491444465751713205845936029858139843750000*Pi^40 + 164699100422385033530214135970678440254094172130492047124815661841554865014447402871753300567626953125*Pi^42)/(1859459304028709154951624544940548329945666433253355048813484466910353627260723827823388168474828882253341471539200000000000000000*Pi^43)
(3047765361746769205634606463783985708684926556251783463516670203803992064000000000 - 523497239050681104760936035628155149202634817620560487202837117907159632943513600000000*Pi^2 + 105867194386464756710101305622448936733515610193698890794676185146486665224441036800000000*Pi^4 - 21378151525835600151975330267685736891436732526456220633441448978119715359286141911040000000*Pi^6 + 2174913927125120472375098512121239899910386614534287572517038066613054977680393958850560000000*Pi^8 - 127662277625155957615851471103173997379002107437247754566959272369637243623598326926016512000000*Pi^10 + 4934808428109791079291139680293720238665910942722157520325380947605192458424306651828846592000000*Pi^12 - 135713751245527095758651185189843390220612767478823856611995051526747968676286297336582452019200000*Pi^14 + 2778853350451660912094946059475880583812532061888303786124623950576637354126573128348598691430400000*Pi^16 - 43542895156608000557474070753945362901962313466145550583626100035604263184225882682474437489459200000*Pi^18 + 530820675608256148352713330102712300020721366768318439282042524751759305973150260089195521921515520000*Pi^20 - 5081133846021888976885429862569674374354976602467120441321207609860744585142507627487858473291481088000*Pi^22 + 38336293381543046717226931975969674696686044698634057856206123621909302513998583222754396443009613824000*Pi^24 - 227813504429775466063332107151980663575071823977545564654461557550129636589513813380634091335361704755200*Pi^26 + 1060871305726841479162477526787094313886026926826719086114012664094997131716340235683248635971593358540800*Pi^28 - 3833347013573239359816843609846940307152430109019042933867555142611443618393425203235565973813223237877760*Pi^30 + 10578771616192334330255771866041537228965987288899952757632999900913187871364095403035538328343609673154560*Pi^32 - 21758784518921056977501552818057664272539069770902902064200953965217833586759541295438031019511926095691776*Pi^34 + 32116371622827402502083486881480976256561988564619704359381258995591563490683536424439179124354327185974272*Pi^36 - 32001002649602317133339118270387000307284183886353237874645310755097401364424028163936443102361614646400000*Pi^38 + 19359310425995493057183538679213828896873865498999362906219000589928036956618077243211702250566127922500000*Pi^40 - 5731304230542208106024947566602154041053284994001090013435653004670138021885878525932036666634011718750000*Pi^42 + 412082953751776669803230886126463121283892909654351157278193695286649221881998426158604177967071533203125*Pi^44)/(14399652850398323695945380476019606267099240859113981498011623711753778489507045322664317976669074864169876355599564800000000000000000*Pi^44)
(328561425978596047166235285420898151730565347837345942216537173253301469184000000000 + 67030596725039786802629401923174956536204600685785913838248709018855649711226880000000000*Pi^2 - 14284172083447955486150878970793922665382926754560014702056955039129191380589687603200000000*Pi^4 - 330784321665779040754944649721572195986984514941466826604224916137341232764050997248000000000*Pi^6 + 169222901673114817996416175758351287791228135825044825433326813480741134130986979856220160000000*Pi^8 - 13860490572332218387750890663089770930832421320466196870773249683362332502115225151366758400000000*Pi^10 + 628297154841920365298818962979415615735956108141323290255615492105779517105978819768286707712000000*Pi^12 - 19020842303474986322162161586379486227802833613487438036643953837627732812468543692153385123840000000*Pi^14 + 415585845000223080058491977285142100426609268591335861528041820648663296187671428993878191400550400000*Pi^16 - 6824547760893816034092109554368649361133570626693179153006206244295107473119732896866362447626240000000*Pi^18 + 86119977884019286891558718575243759921026830788495986412414025402821741187411556780191869182274437120000*Pi^20 - 843873424248416590979983257701833207530620349348143947570995409799800084685369490294233054901279129600000*Pi^22 + 6427752681951704181823770906938858452137722228710483228632475891115738625563887034362248861054532583424000*Pi^24 - 37747297215456539206817992019513191413317417097899136714122218377060773493529574446889134040395536138240000*Pi^26 + 167529278700390278434421907466652184444871895493614287521604315275748576269665300047985407075780942941388800*Pi^28 - 540115559557438718171448417691992880181638734322625094266075764181841628478034026709472659939519110316032000*Pi^30 + 1161205793115840990383092408595527080586074331850651532073100676948789617377176805666733417547751140622172160*Pi^32 - 1265392038221755324979488886798848051205726298306209559039052349676139630210410457016197023322722282398515200*Pi^34 - 685337183764186375431561788253722001027987538722261779139500720045200680174927490007435289941819958250902528*Pi^36 + 4334910235901553090597033905282745470107965755642462531928885409909898384764022300083055452258664863015680000*Pi^38 - 5515130160715089509657593442604075872509737760737087985167064574139199929253969995218184649020981257002500000*Pi^40 + 2551524447998939231983066924169753759996161673900707844725441950447433511414756441423206922251502048437500000*Pi^42 - 206329714215428524376366047267762305698263984993542365598955911405352436321974638869628617585797760009765625*Pi^44)/(38879062696075473979052527285252936921167950319607750044631384021735201921669022371193658537006502133258666160118824960000000000000000000*Pi^45)
(-219493880154505204009202707659708142468545951144271579768306639595531642339328000000000 + 53367205780349547639133755463306778073146297051529051406172858229639123956913930240000000000*Pi^2 - 11945324125515250049516703894866775850736192175380981597297066206407067961893542533529600000000*Pi^4 + 3015329779803273466909448580182325622945607755269164251524757422508020675450294056779776000000000*Pi^6 - 357274276710981821688365737663405945185822905383487229301785189637143729690554401363926712320000000*Pi^8 + 23946101844253370978357999156732584341401529327158650689190300489568246756154120998025481420800000000*Pi^10 - 1053503535612829963181602714404217670005917391670580556353531071754757304352712824507228103901184000000*Pi^12 + 33042909276877740421170360260621024200200788381331890901246221148649790321912702633701219479060480000000*Pi^14 - 774983953860665808720766938847054293568550777718082397459649414300862021080518888932078619233930444800000*Pi^16 + 13988935341029735086329806351610331581955683456234084264031873918363118563753985743704766445172817920000000*Pi^18 - 197792085985413641392349846298033479578197534815592735115143434200117001136645175294172646418999714775040000*Pi^20 + 2213534250572597752638304285330229882563752766568675712121934851808494877729849712911303643025783337779200000*Pi^22 - 19710286429929123755640189668162772456243856123362144449269439154699116594036378156712554124960739966844928000*Pi^24 + 139798730743327199126536770785819558629233585484973205022180832394269965576827022171987683614365360985210880000*Pi^26 - 787699256804961892084718756073341981954737290440171139322461679903213235594848410298416875052534442164328857600*Pi^28 + 3503022504743053376779364398220933358154863292438638665093702396613646919329477241520534262183887073695760384000*Pi^30 - 12162217711516379902593560323663411180512419659978698692546509250466589034454467823291458043818276745000741765120*Pi^32 + 32422568074271082161208944483920832942979009285524586461462384434256738675560236242758690153309792762091443814400*Pi^34 - 64732027845055738042586424661618039499424053674220424940812381288272934363915954199653847278776179612131987185664*Pi^36 + 93161254881703102280504490674148429385412199280629898748360406208647254833730248617383681319130425348373246387200*Pi^38 - 90900104314586631151168876682946972953177994871600651699324900524803491788873172391585934492542255598719196000000*Pi^40 + 54075913848801317687652787271024880403366268755136071454052544207387368284173808571986127739937297474451937500000*Pi^42 - 15812344832885838446073284576343993872679023634881212106557735369565040997450899929631018097643223752607421875000*Pi^44 + 1132373050688350905369043232759061172554041423761932903863680410120565563040090525201882385740165042877197265625*Pi^46)/(658144773319165623517401181884761716201531063010319992755520068719933498130013210699566251714446068111802700758491468922880000000000000000000*Pi^46)
-(75668394240108412753985390471364608667838029650020221539748521969764662616522752000000000 + 21770525093636663049565372133374388565527977557802073831901069003657860037261335199744000000000*Pi^2 - 5121413925211960197367727318113486613465937952044146425715732649092517289957834582759833600000000*Pi^4 - 299866123431300430321507830146767056117216736601663232619740756952577893996808096359592755200000000*Pi^6 + 103006304335131987232490702351484509587475519666672285145337720378097503016545110754480493690880000000*Pi^8 - 9062589767626480820139952856129836325429890748262132661900906252003592362118635537684921099223040000000*Pi^10 + 456400309340165317052400281829437059254537610603204933967788955155331510792797554563624308945453056000000*Pi^12 - 15555150345846096788028013276503621204794415596352981373415298962749926887231811166836038283074469888000000*Pi^14 + 386339352894529232456210190912203981671146216030956621242095236179801513391751307797289343353307214643200000*Pi^16 - 7281568106156645868919754234516427505540108491249278299377288066670759511519649033053733678454272530841600000*Pi^18 + 106626452555062433935720588708088597254612068271568709939993923852511057778997049312839265776435375489679360000*Pi^20 - 1228688616401131258469456678511980249641182144333222185215501170316727886363079645198910097699992485578670080000*Pi^22 + 11193668479677823556176527678046192290217874089732188201942557626522772823553123089935258652594474797972324352000*Pi^24 - 80408888375953693795129402905576081775235138067555519338460555331542723458751831987057297475977648547389505536000*Pi^26 + 450689299858216613064410967485986113363137419639753093691302958821129123374956839736872425087557514968158332518400*Pi^28 - 1930334206092788980920980760245603238373394340418419175858602104064500461990547283133013163666515502805704717107200*Pi^30 + 6080904809014959337796401069357114956717837323633952644589014212129243694648296575908197676747705133141899888558080*Pi^32 - 13038841030396260007281331310212787950855146807879935129481956864648236625300735273947509423171625312411361878179840*Pi^34 + 15247300443704636516743700529590423131393831031683083052345512093920924917601953409545181912820575032814610793906176*Pi^36 + 2376433170335499415007358730075877641617434544264056015116168828169652083747254754287086211396013879432362387418112*Pi^38 - 36772576870841960769898263277696825302103092662237264407415424533151809411256874703032059972393353306359736719680000*Pi^40 + 48926052411738263767740710429403470552877017804424910985193679187322693420798303918424970580416248921514826622500000*Pi^42 - 22860123524423982085539818027911859189862401079782845903482183024662578947295366350794787327893075915758521093750000*Pi^44 + 1851790398959957386168096136084922928395572965660673793203198096835586805246467344496551135837589639238250732421875*Pi^46)/(5815367217048147449399756843133754524356728472759187455987775327209332389476796729741367400148845457835888663902030619402567680000000000000000000*Pi^47)
(6726364506016924900923770060299918744570272428732593694975254666035528726529179648000000000 - 2295257223568469930766058949978444824529828828924996367623924816724123041994913112653824000000000*Pi^2 + 565963925379237239495751700868304491726351700688736606355260402697989359369122503760386457600000000*Pi^4 - 179391452682567529387420017593579851698940386660989366438372950038108740119233975896599481548800000000*Pi^6 + 24546515897928116240192257872203616495583150575966853541293450318075123197049578653922116732190720000000*Pi^8 - 1863942707399819920865263149626725945408465764285739731746932400470593327692353345285361671455375360000000*Pi^10 + 92650747490537019934491415440468418286323268621120026011230372456523441316933313644289630541157761024000000*Pi^12 - 3290234546245029706395889830804927894243103640113379238756188758184665378407421626983265140987356250112000000*Pi^14 + 87729220362740193467844130800670216985357745031287099300692118499182600000765442247069060376595650104524800000*Pi^16 - 1809569446538462761177971068247061508715558523322864333695665609240232026784939171651915792891646786823782400000*Pi^18 + 29413900285190125632978882609399271140222606066700805624364472868236233141999052407974574929952420620025200640000*Pi^20 - 381066149268010062179442518107823017836829180732218483179284914080638102022414852678244342043288196199292600320000*Pi^22 + 3959870312541694867989096362817060799411610546596669707701683135639017816596463790543472124866530847208996077568000*Pi^24 - 33088697837727467469634634372196288486729600853909094907157697146613486758868981144064512591178042800931952656384000*Pi^26 + 222139381033654231412084592119795934739735170164935878881709242846769565288339678987760153606784700555004445563289600*Pi^28 - 1193268797487506571181222852895162368392494508064533457417755883649274886335777475430103691023826827114837636336844800*Pi^30 + 5090075458609617491720320759104223639512687415849385716716924084498537396882169234088383294973661840792805058223800320*Pi^32 - 17040679674098921034666883933346897651030048593216364368364488233276475211598941403717532726434211857252088880729948160*Pi^34 + 44008814032411857718976798448056134557722187632945834094951280466935687579917619833216973372898787277306688867649060864*Pi^36 - 85482139525538888712032325620532071766183249306542640410043276663955493252779548273684304592262477029239689880747180032*Pi^38 + 120169870639970048687889694093242138794650088185294638422150977036008827599066008582839946037697795389354935983888640000*Pi^40 - 114978351938340450723371622948533640528796671599544883890638161992774504338301805614306679521160124688448733556960000000*Pi^42 + 67330920354618279104110871038758314492001544807096458235604063157624440476026584227826209797099417568691583731250000000*Pi^44 - 19459932843868113071056029791893689812692753452091550602189976418793491858124594874169152795787148088619205078125000000*Pi^46 + 1388283698278664768227920158146445202245392015325010930472352864405762777459335783444881795505513641742229461669921875*Pi^48)/(13398606068078931723417039766580170424117902401237167898595834353890301825354539665324110489942939934853887481630278547103515934720000000000000000000*Pi^48)
(352179517118235594530535484802641533360714842550009689113092823244339820755523993600000000000 + 141696358395869903457216713537183594630196610730064876828581191072015163656242427336851456000000000*Pi^2 - 36634476681860295959649596373537264750898599776420568362175027396190335935881470956607111168000000000*Pi^4 - 3984338624626637645799375106524671637291566289324892876348845800968485268330766761788273642700800000000*Pi^6 + 1200252622732121564737315401133956436423195003291031059025375170274441366730382454757053432227430400000000*Pi^8 - 114261276099182771223175726312750507264114094586144178185592709078468256869622021013462111132959375360000000*Pi^10 + 6374268357595799442851231596985125360796184517009504969090307632114741580838444703122176800053295841280000000*Pi^12 - 243079362239106193288545927011108833920879835419292410755727444147751013729387674283396996638730493100032000000*Pi^14 + 6806743947352318922173874334706477651712882737508599185881135269601018919816058456099418713431770142867456000000*Pi^16 - 145762214977158562250562816451937547209797330807214994127940889225267395851633421996111488685136677490288230400000*Pi^18 + 2446629614840664031492687271954169877981419912138674302303732141887359197754701943903510009123074448485987123200000*Pi^20 - 32661036908423573935664270963207571430506951093506493116531867028457719784607415380374877121905948135052458065920000*Pi^22 + 349234844134435216007822600029699368095102411332441476009668475292882269218815889641788004926828002335373666549760000*Pi^24 - 2993550788251968788013155008636072960764279067027815085169538027082700728314295679512350544065639361629980347858944000*Pi^26 + 20461908903973095014943119301731330816516656402030124910374486094143787485563983418030974091877654290670216200323072000*Pi^28 - 110181991694438875918026565791289987297803934138957386307276694253547963941945443307645055497740528747947361435438284800*Pi^30 + 457437482051881863695156526724410781407766695865549316363214024260984296321858054223964670944035747135980168908400230400*Pi^32 - 1410733927148050069535853790602996344767630238562755707919566733633715800928922106357837341302799695194497981367986421760*Pi^34 + 3008314158387833112192785067750317721877740103506498572888568432451885907288034697681913067286185094110714532319037358080*Pi^36 - 3674666731035231161657396373156771869014892123027961721337632404015661382207959378258425449615661348513886113590326198272*Pi^38 + 296775193890456230144191635797382084906624420172564706296925563544830815806912967487459999081899751691856162918623041536*Pi^40 + 6563117325021567204462399519636152163468307382938595392932197715238674424673396393887412128498983533199502827414888960000*Pi^42 - 9179475298889479096182815085685309344562824750608823085094451908500024106305935768576383943349682394480801655452570000000*Pi^44 + 4333988518525391688260403636254311434313188510483155881405478213614487770690779027559882919527641017383317171956250000000*Pi^46 - 351710361099546044842068847306413745349610904400139506123771214349443736456028657021972032835866803998444580780029296875*Pi^48)/(18382887525404294324528178559747993821889762094497394356873484733537494104386428420824679592201713590619533624796742166626023862435840000000000000000000*Pi^49)
(-53186450853640816710947772309710273254966365712105786529792103473890523479100652257280000000000 + 25268332174860169228225015432024670533692647124971519722091548376601451435713551369502720000000000000*Pi^2 - 6834479485481481752176791661542522907655069281928384659715653394207621101219459938183586775040000000000*Pi^4 + 2731304838897500491709586248132920127885938357710008925420204968704359031132951819947218042880000000000000*Pi^6 - 428002784538487065297319495010579408003983998466761181396317832653212470056723713183061001868673024000000000*Pi^8 + 36556396002086402947850068388555198741200180355936547944447107440302007613229087861920637488673587200000000000*Pi^10 - 2039495237654109485497511467425253393992002749863907033334140497660355750067727168126692610146802283315200000000*Pi^12 + 81473318658915611327502977524840180517133505455194942383649606483685277044595832316443664754693090836480000000000*Pi^14 - 2453194160660629136158344324787214754129165001583032339218228165780908873971229995644737039334501465855098880000000*Pi^16 + 57413025986359828793389025591894357966287242985558649775646814845289671310657265464386580021999485461725184000000000*Pi^18 - 1064554689185569531078789767109767285585601021576805773837538703718732270880868177597205116805389480336126954700800000*Pi^20 + 15828454481360463879281152750299341005840034833221585780421974587621751069219733628410880841437887103134964121600000000*Pi^22 - 190093725709772603163971562293760801085665118010023121157218035097105008312512650999782761661350728306312904651571200000*Pi^24 + 1850657480356343096765953111327127511534336046774547062680748979967495446451523587188007826275595060857744968908800000000*Pi^26 - 14613605630307999022435144967238820675584064433826900797787211029713030844137354587892199295132068139696266222785003520000*Pi^28 + 93383387307441423886281079649546933992653689122865511993330866519833737566046723688659552219137580219574414869528576000000*Pi^30 - 480404439681626994750134851109280718793834438615793628532106759966745998519334422667257180697458596741489065307721957376000*Pi^32 + 1972897971531525082804394701301026488555081231717341430301569842296068944116346889739344722644598268989787459825968742400000*Pi^34 - 6388181842664746888658867649642780246698379316859330130166969087783081546166819768656275395338352768511552163971704841830400*Pi^36 + 16022238552976760300778557517698344403140908192672523596917305357709634854878751294024969149327479757208020195185366712320000*Pi^38 - 30338304718781372538879687880589552962205344361551586253129623168180924288845539405345393703607483346903583060481478429622272*Pi^40 + 41725831234982573994862710599742302332974465605976283622689428387653939789896170535815756934476299356674311693518100371200000*Pi^42 - 39196828199248459482012893779330354982881546815232572506358345093696168457789490639197039923241322474112578437740367920000000*Pi^44 + 22615592268664529158429911240288702029700723480234869803947646675406600619524500359895012667480125508977486011104906250000000*Pi^46 - 6464644158698394808233158318127305926669772071532294457078555385545386562648175702248380022464628269876472878191845703125000*Pi^48 + 459514962711746644959600432745682629717213530112501992931696436353985450525152847641338649903347487848469240665435791015625*Pi^50)/(73531550101617177298112714238991975287559048377989577427493938934149976417545713683298718368806854362478134499186968666504095449743360000000000000000000000*Pi^50)
(-20673664366565696973315646112729942137399741621367889257787131262629747555965856938721280000000000 - 11541000962514696885820889080704670942192984422117096596714526246022449876069449335446700032000000000000*Pi^2 + 3266026907113566946426334982064819610405529125414940097711001778448609872190845901871049458319360000000000*Pi^4 + 582633274062249580889247678518083473060641086774187158246534206266974758011935773368753965341081600000000000*Pi^6 - 168977466077610513424417096030273552779309414269497660968348020101709167964008659171700814463834783744000000000*Pi^8 + 17458146213724306300402758902656309792034814430425785552304444169768932247170392484192182130721916190720000000000*Pi^10 - 1075189094192615298152402468484749347649813586384729580617586685875037570870523163725220675113930110219059200000000*Pi^12 + 45614542260611774229273201157382725678294246929099795098978300436679323967314258372418091908931996262334464000000000*Pi^14 - 1429627750897233794826243635160565885308552017345699780526387509945810548753579020100607904930662196998496583680000000*Pi^16 + 34481061704564818454745916776312896093345921976893507392918756382511723239866223120043198291171775526051040460800000000*Pi^18 - 656605327765600305094821839806963598466904295018416605332983766252206651846872464157874032776610530755220750519500800000*Pi^20 + 10030948032541746666060460244809612770797963795605649425955722082169895593505507600817356744463822453761530019184640000000*Pi^22 - 124049563574068013650985388036852884005119093765899549853917980912196988205095933890966998398163272343413714152796979200000*Pi^24 + 1245882940857699644963506865249695090183042663571822903417995072242720139663748146259548180962479355776604998140428288000000*Pi^26 - 10142416148420262174857467632830275855686220831074990735558961626665656380185238400609553012116760370163460764031118213120000*Pi^28 + 66441535549208326661670467499981842447281562223192278892475865580584097005306581728296000630125748855275521493958236569600000*Pi^30 - 345564781741189753087052525460918101553926769415788037788676908672014075981709828111772364360650993030689459612752906551296000*Pi^32 + 1395864731378477919576431133166816363574776005196751976273041028923640315601251111984992295536766525309551975117410341355520000*Pi^34 - 4222412825241608007985998726664404651454312418910861440685304892559831158480921004170918150022234927402281912920739173525094400*Pi^36 + 8942218875509219416397186433635564501654889291572291970326753789515255554418245761969238109516165340886989257436265652076544000*Pi^38 - 11237927450660628317164007479089702353825032799755212469572416879200281731966222927410219748146237588741960847781029074348572672*Pi^40 + 2683562784739298610251713182805173704778339296966797525007787233310787588716832610410075190066049027912664762202693376744192000*Pi^42 + 15343561336553559261424073160793160513819827171055501087647724426732689929741825654267973324283807757882744405379742295840000000*Pi^44 - 22689675901863049309197278701955337368546822336265016959946507519497865493925571499228316942710475956979876336798154833750000000*Pi^46 + 10830414553131455915159323956663485395090079434545082890891303281900000216057210554350483325849964272832967289131203613281250000*Pi^48 - 880550440215009654130588013223617598308772401378370994355362217391086331950395605000319377825120924723396900384075164794921875*Pi^50)/(765022247257225112609564678942472510891764339324603563555646940670896354648145605161039865909066512787222511329541222006308609059129917440000000000000000000000*Pi^51)
(8268604397918043984401521698294890869425497459604862081132372404707387954505545979915141120000000000 - 5428492660734460056240746695093980976338006862908565925064557083163968553687159189417918201856000000000000*Pi^2 + 1604258843780142640688527049975939828762267356356615495962722656553603332975785502926139063596482560000000000*Pi^4 - 811182889080545387303072091773565722536266845664674393533407681783849026657467852764749894550709862400000000000*Pi^6 + 144398199738858438073948604424883187982095965447564577967533318584910114427867560233421110853120689176576000000000*Pi^8 - 13781032687794800925563140140358522308089810013187036353242311476267926633126185783809585388305662638817280000000000*Pi^10 + 857812432443235617310544626330337431404998233418052880987979086022417498610640619624264162475258944219303116800000000*Pi^12 - 38324516849911829468500563675501593473188567939556378636055386616831977919806502516299309330148482999476289536000000000*Pi^14 + 1295424523392909104057164679066488367795522296054707179576142427403482335087696552712436023890859543042877785374720000000*Pi^16 - 34182525725001686892244603136382256646486403529350768459388323819557301996166595470198878634559001179837072356147200000000*Pi^18 + 718074727435240338244156900804385209847708614562726046212527429059686751052833385411943523687307201679915613917754163200000*Pi^20 - 12161097138259580063608069198466036660106874835012661615722758542404698540551328830209720606756410309218045687496704000000000*Pi^22 + 167363212794441328981534830839518265490584222589447689845092118900183420591635105018141991162397995283647451157502938316800000*Pi^24 - 1880148731440891601176758598505099306691719036575307648602427048722354288244391041045008247696388829695426054409401925632000000*Pi^26 + 17270688550131982869023268745081047802801489526389319764976510138124995118284785999310103441293254424676921278674055441940480000*Pi^28 - 129611920399579212640669559951869369227577311065998461472527271067837207530440831955255900456456923103069078205052653823590400000*Pi^30 + 792019452811093493914688446583317213410594361064268410594887817392100970718590225564312820839963435342883739272385662323523584000*Pi^32 - 3917002754882747257160763246234430111930935632448813084347359785808528290563047715325517227184458609326775088150972927815188480000*Pi^34 + 15535824563276118794866544457159074478034284594144808839719992833712483445968649459215839942928360037216947409650724619752020377600*Pi^36 - 48781330012175054942000088764173388108111629697314226513794562506890006795176037256271801748930837898135138460583885084074704896000*Pi^38 + 119077815386413044140290724155989657425525325037099295838685848106964130196959898290939057834839613212771892672099258263555911385088*Pi^40 - 220189593740816119102776268945504854050187470105363020143083630470960883466310476785919909787940932409100819924939366666825845145600*Pi^42 + 296699500975896831763382817742349820983014465773300968712870655531524247836844631579633799434156218282652792065901934496436256000000*Pi^44 - 273946873556019403123594148581342793988151254371341339134591672959438445329860512612006543904108506179239140533771499045434400000000*Pi^46 + 155862584432944072594692339442418593746054218617139413318147624567729534533468118554869329254555191532914909977705487545429687500000*Pi^48 - 44089779984053316511568700353578828443679610750283293571804222407910309514175218452573129923225332465737634103292751152832031250000*Pi^50 + 3123053466268630150509812855918383118484256359832500007286889772089899317760005640696613337605559609930678377358696460723876953125*Pi^52)/(8274480626334146817985051567441782677805323094134912143417877310296414971874342865421807189672463402306598682540317857220233915583549187031040000000000000000000000*Pi^52)
(3401020220790919495813092525717182683674583136600532635612005092959485943329372826537526558720000000000 + 2615047286586508555001957829189327972485443560102427023797945293398688095473893821327687510675947520000000000*Pi^2 - 807010285441616809769136573236417685967506678406445637096700903493582508408669075384465887928243978240000000000*Pi^4 - 220566403824648363013438612087925917394895904493370819789944584481164257506291368003820851797819433943040000000000*Pi^6 + 64341306702130275556980146398335691697315593294941160506821040817605744165844693080287387588258194350145536000000000*Pi^8 - 7219821213137481380928728459107076921361708446736550016945293381987363699243900311146436259973357528326078464000000000*Pi^10 + 489118176662746006015716056907144418557683970087065660088392683249012649061941719315312369381668035422245932236800000000*Pi^12 - 22962264246861510125166787041196073220724503295640442577750912789225733453290434497162753923285657279171457659699200000000*Pi^14 + 800200318808004518737195344318902886634004989270139394178153457913378572500373563580463755738892426367165877735915520000000*Pi^16 - 21569389206828097692105945274989278237011327527318305452465895461364562812100425602225246097398577592288102327810785280000000*Pi^18 + 461803977252719191388611196484919279847261636133345363936821521575403889749404727911392903642485532744378889329651692339200000*Pi^20 - 7990178336020206761122607548765830756303243777150240414219177411223611555045851134817259973502909327326644603189044497612800000*Pi^22 + 112904166705007473089368001126756823619971837877622582218158741963072786957309287524073654447348399646851785913624368565452800000*Pi^24 - 1309616378424766225076038341803876060392174951749541777328782118994543798280871169496423892640587524224779618346583438078771200000*Pi^26 + 12474732707666772363420833771225375297356666012130649437640820355588769564019408916697735524930547651472740453244875677399777280000*Pi^28 - 97183912713970736036631733400163482291845019160908887151488798626851319221144976466980192002341188716833491889164345668240670720000*Pi^30 + 613772038124203224600958104346715802189357479163749008647607052160184849882220119580440453126318614150752589805666861047280041984000*Pi^32 - 3097314496472201847455019911986083618494946452261713514397721207503114563486857980051003520869427085779023062540568151212840452096000*Pi^34 + 12212208791062621949005883669036071300619550770142194365638642629582468612458292160392693447455637866302109612714339213934173591961600*Pi^36 - 36299287317908561729535821318020186778855888888028928582234073665603427166155451083022076159623536710594285565015767828997912553062400*Pi^38 + 76302525306183317047085697763470340817488674804746793380885700690936371837706162945176134067847053517035210236575639604224127940886528*Pi^40 - 97747708314967450618295036038469499991655420553196725508306977308495860111646915528921138057518430955049187170991863039649754723581952*Pi^42 + 34273057214692231040813727262469352954158740228569659922488732698798288598847358239502188102585753181221310705402081311060585657600000*Pi^44 + 104141836416542145402453405042566041952951194283992678906446472514414624824685011465990265652049056762176099885462842201594390080000000*Pi^46 - 163890958097868202487735297071537184959460958904963012746372523091170345680780720772190461785382919528798519806200177556128914062500000*Pi^48 + 79125446821148566176636905245746583405156205714156184388396674601526027253195873722627277047979499987584740521924296075640429687500000*Pi^50 - 6445553567639136391234112870597694609899786951234702044461540378109908964385605947130813738583198119584624557145783002758026123046875*Pi^52)/(92972064317490473646880039411775870167820610285699872843443269458490518623980116435879425583159798788316942797023011443726548275496758665480765440000000000000000000000*Pi^53)
(-319530359694512460575963603714730373630689666007567082658154070133390464490425417809429895577600000000000 + 287857220181021048633610377186925919410878892832503427012412730741971007201040623684127486014925045760000000000*Pi^2 - 92612928164463022450642798497405857572278574333423101399758244861607418976227285969433738175566367948800000000000*Pi^4 + 59419769448500832724154845405578161413697297097336401507953479388888462642621589181086560034211524121722880000000000*Pi^6 - 11923060075551092276367550529276242455724752178403600797410092758611565259945399385464967161166288589506478080000000000*Pi^8 + 1263847538612508470462262363127486380402324122273874697158164809539837174133484122794745474654384109304359682048000000000*Pi^10 - 87301234197947792705436199360527028483309237546580853749910625100216280456293489255088947574021239101860278697984000000000*Pi^12 + 4339515210588100135650359595885359969890921086839276082133248327591299430211445330904122970758080273198472984159846400000000*Pi^14 - 163796536792713297121130805275523958717391144018727376962684148867892328658930463192295159769596283453746255756892569600000000*Pi^16 + 4846103111141790144149322141031650989999102914101927398838670924069732422836927263865134876678108687418656289947448770560000000*Pi^18 - 114641961760205748505282754696368774646512746554307712193320865202716284082935856704967707401524884623588581785668509761536000000*Pi^20 + 2196754316664807989875313666844652981079434112531428024223862926329798256541766847060442323291361610051571714551691905440153600000*Pi^22 - 34386240196792590327322638976673491688700138342156499933280303760466025139934749222019739076100948664213184150720176638132224000000*Pi^24 + 442008085428917931891101060699898653572461376203422825512506532151720424012984330779946632017030278607714054473490004418389606400000*Pi^26 - 4678064749388714151385822737025184786460499630159059416492069352412908065654842628476009387023306304427772053849646116674889318400000*Pi^28 + 40778986079243279118920180118420848636604462609352111257271558506401124114947003377421066036468569698898131968465839189715362775040000*Pi^30 - 292222896136803385443130897172582249018248580800149976784674439989080714253568117407375151416178287743307111585114884929258174545920000*Pi^32 + 1714236145251977133464190359484004550384075988475554705916514769512020974684784463848384765265798881478926878160545097974283587551232000*Pi^34 - 8176673816111466338660968690421591110895675497765004273483729584758789985532912089299839232198199549135315418163771197340234539859968000*Pi^36 + 31406485875842213616923618098986780210490300159435229138641498806843130471630640481753881217416720945402064694938092371770369075236044800*Pi^38 - 95845966941824390387671002601983649939491262022848966204004000687748818983788452822762799149455782917372354595695362982373734172776202240*Pi^40 + 228142567823594665648051735128103239439495914833152461086941809075080648358048150889777536798520119807363655054410232912896260307744129024*Pi^42 - 412618328995809063967055141238516236268885795981107943590978109782237827805690706738835595148284600516285291893606707242685091561256140800*Pi^44 + 545409274651529295567967131789046757434351828078660311040092594011711261211764395170051845481199742147337367110606959907164410856928000000*Pi^46 - 495456874107883077267090241812727767140337704898682269688999926423016436138921771947438364689819296993705933463888579053721428896700000000*Pi^48 + 278179747253669747031537093527716144051995969836918856870981616753161352903205662765673571154039717304346862472610567205282977304687500000*Pi^50 - 77912638610889724435749278657866651708581011645312349524164593990866697604688696903722753586306815632682336566589318196825029541015625000*Pi^52 + 5500456056091360972174354323796260838748567123960471810333983602864930544109585614637425364564428624073137777374362630574703216552734375*Pi^54)/(240983590710935307692713062155323055474991021860534070410204954436407424273356461801799471111550198459317515729883645662139213130087598460926144020480000000000000000000000*Pi^54)
(-138786530452186556162456615820870561395850074618859172679410335370412554567232245517316090809548800000000000 - 145973294377531525036409833060535240667900886451845161526632168494454124324130182286493976259022815232000000000000*Pi^2 + 48955488138381130484487360858680840401856951706968629300309388039459467817618782129295810556562518898114560000000000*Pi^4 + 19628524480228092025615440927586017800355676113528057573026714060386399100518657073090030925758529540194304000000000000*Pi^6 - 5895740804871728879554560864958938726848277331956334528981320434425670720163490524824910355337187224362690805760000000000*Pi^8 + 718163650583720597497118497758490216122872793164242139124536039370913558575222411589432327584236889775706367590400000000000*Pi^10 - 53327662427928616052958421115977798861957366850812174444442135583218729923968263877923006530127911955965825121255424000000000*Pi^12 + 2756559946969511172517073928309981204952480748468601646974684467899323637831238359869811102550220025221832115560120320000000000*Pi^14 - 106166130873820426543555499082278862070701938512803009811415668120724970422201279656579052860171069890345136100955547238400000000*Pi^16 + 3175745485273288904746263300605830007487595251630114455674554709534784692435210722167357708437414263932205750500582227968000000000*Pi^18 - 75833335221591816736983784116252337604787417453979138669403223167057688608739782997077240077933918004592897573129042901598208000000*Pi^20 + 1472456092471902282272270401660014824717751679951336182173099819768566899689337733977242197880796547466469727946156148239892480000000*Pi^22 - 23527187398950976599705976623166778279835106896748362826662619126785453208786516060890687616747971909245992400275676962274829926400000*Pi^24 + 311422211923453587341902450253543619718899615629859871947004437242282563955699404752280879520290152660344076891535619411536773120000000*Pi^26 - 3422455491322693130699567000656680762595606206662384275419906045463302332170984216247322378249928819799588640254256795406419414220800000*Pi^28 + 31168798978608627506934621586483788771662919366114371869064559080570127152236555089865395574984286954750052460051978585288099233792000000*Pi^30 - 233862208114668206723381076154315303105318999701513670856304148207622664946210063493577454420077317993611644302212399688253159317176320000*Pi^32 + 1431118531568882021214128403238573121784693408903908923099406205472477627981310895677891849902248416070543220636314139992937447135641600000*Pi^34 - 7034395260522986929862341702885790155009528063717675358071542555043054588481670206520730188229012120374296169337999762470867833980977152000*Pi^36 + 27149070312914726618719649254525788145636938661670594928390034472212630131932902120985856429689003192631741518837479435158073348803133440000*Pi^38 - 79427929437481161569130529957296267369236720746430744562885951863086738858679397497845765376542879320635890241985199843987071671607172792320*Pi^40 + 165698681285089620667064332855119627140249562261305343555142951097094806580048069547747375421784263117044816149247641527077988113252717363200*Pi^42 - 215094058476318531450087160371937588668153158742090910446469824436264764290823826432266979414196049178120728042804554593627462018931554615296*Pi^44 + 93172767963190462071066121924936272535711726440530489231534011196388988671700604428043780033257772200762278235644055390836916879931078400000*Pi^46 + 181169951153382979988804992448075525053152628928225382721475360790899735898872847394455782529998039590985923610651583487947472067885640000000*Pi^48 - 305710177691107159948479855634447967802317002969293613016314389385052364628810360155125451411883854889074847017208943400718301578195312500000*Pi^50 + 149347578881059664424094643097078441585527786259781555094817188364262162936431138574422069002969243401400973343389684217173925612207031250000*Pi^52 - 12189797752505214477488973523389741633900411359242770362576687261686029885280152985934052301752227938819226724432535101650179767608642578125*Pi^54)/(2915901447602317223081828052079408971247391364512462251963479948680529833707613187801773600449757401357741940331592112511884478874059941377206342647808000000000000000000000000*Pi^55)
(30950244318786428983332902477622038365603216800168988736169139130669723870221535762943562698090086400000000000 - 38007934623499057585379638159359686222404611788878667082350741004066359400942815168040158373966256275456000000000000*Pi^2 + 13268536861134524059324958612819008085016053203232299004415243549901405902322439367550529034345416261495685120000000000*Pi^4 - 10824857901333894329087575522662523051448753485141740270592697321370518724432415052303559850949972474342670336000000000000*Pi^6 + 2430803869223479340745641064495215732316478293955128938071037087195862927258610089190368771145497623908484571463680000000000*Pi^8 - 284620851580008835946340066043905423725601103350814706929392641075483644248124688182509188955882277400098896661708800000000000*Pi^10 + 21712163142161120227143106690947329486533652551983443679923754868717909057578984186844957996492655647941214655439962112000000000*Pi^12 - 1195218931990910970995517433436268414672001279333161294111828103802757736440900755941500608625061324066992859821574717440000000000*Pi^14 + 50142854749447080522366043931207315564011783196100982148270180845688527817450552889974693675353305332794149907620793889587200000000*Pi^16 - 1655229359273781796955214785378405968414270920064282726352782356956529622305680270450644266896365262825489592534088701444096000000000*Pi^18 + 43861257799598503568516871118515398303793611140812683950002842004737736424816945421019543292312469750909805730775816727454285824000000*Pi^20 - 945360996378794358005656232165195689320243831929272422838864755676302696062073061505865803017684852848561967294241304725327708160000000*Pi^22 + 16720894199878929011296128106509956561243218551108394693198247925968695079297650729879101178705688944392320752041644471400222896947200000*Pi^24 - 244117712471117850172974153158128935171298292125622443186742952466307903433954470141308727044855768389914659915903174882361679544320000000*Pi^26 + 2951918584339961636595284274277209249288574176309194640658115138084792661048379449272634678703562108762368914294971233323990986942054400000*Pi^28 - 29603635268383760905213719910207495589114699970590969770212223064518178320239760641401478721033917149206481308199458000244623565389824000000*Pi^30 + 246048099986876400328508583396232720535778482305347747564702117391081028732976115439490836017785854224591237917082376313568879507050332160000*Pi^32 - 1690230373120504485315067714748294467376826591083926030710492481469424155820108391202604012774190689301751683339450639177451596149895987200000*Pi^34 + 9549896357587905353583977018020497697037057677867423770196275388268286904235173933246333468686554016560526033233893757562007048019368738816000*Pi^36 - 44055550686500132692114527924449854962339025212712069363235398715670259801700938471928620106919923012645271705554729754333633430499287367680000*Pi^38 + 164258753722709164062818767284974440204808173255609666142467176294827114496319824535438222383592138763610182242607375512633639916132437154856960*Pi^40 - 488184321258313346634004916723756816323007817191855553136605400563656617105872519939168819621875483930362805177737298614459997533917054920294400*Pi^42 + 1135009881856320966599923378575863086953096772897789736237025755675299704813068259839708606386066757354987988206000090802605111640059243185963008*Pi^44 - 2010585867559134737724083999170431161906679432640636997320792448132439414984763041096370678582488819256380363027087805454487080101574444782387200*Pi^46 + 2610010742263508997651606546692739784009391786206313513713833876817841793234824574313409319790646940231031842157581989355880488794648245200000000*Pi^48 - 2334792000897190080752025036247786177752863436752445840116504340709463531839817804221714098069606567174505829309425191160409286920087502000000000*Pi^50 + 1294517168853168642081837168232580229256388642097489749082511658521606512543367542153822211625780652151845792356228589534882898231969921875000000*Pi^52 - 359156526593652595284207174059254119850228518860151096629087911936958271301672852098842344645020978362923393694801489381381934837202148437500000*Pi^54 + 25274458066338401383116853758985723647528697220420268956689396305574284226919943159618603614539435416900466258590761928424996912479400634765625*Pi^56)/(18288533879361733623169225542642053067663638638222163244314946238124283117014149913892724022020878421315757449759745729674539451498103952317838181087051776000000000000000000000000*Pi^56)
(14168348871865452095625697936830583482154879626744789775356619064514166737603576713843426005985368473600000000000 + 20253087407556886399208764004160775454349148372024238489605162667584939929143526201306478125827110368549273600000000000*Pi^2 - 7358098810691078401569837333075854144997608352765976634686155936724150819263221314826705954728266584200178565120000000000*Pi^4 - 4198946237660157813794859071652575030584794854552244191600056024179209998664277382355155086865824885962695633797120000000000*Pi^6 + 1316285458604021779588836432889855383906283677276969344491398690799017223170079275696673002921504298007496730418872320000000000*Pi^8 - 173842686616318845820576509331080651942507884089854445037208482086746415009368044186869522800910042293263802161619271680000000000*Pi^10 + 14099307962695411489411901553726104385797869682678654154988063197000086350538475745264990247958927934130855569325857701888000000000*Pi^12 - 798704311097036843394532097835512482009585233401030618846717897780425645919866750367323984925071435455600378486033651597312000000000*Pi^14 + 33805515610066538402210276876880271911708251696003251790404753833494648986014322691444367093167405644742997686613232354905292800000000*Pi^16 - 1114878557199629648341829686692569702165713954564392511217305626848716196313063737307757605514803439342394637331002002838336307200000000*Pi^18 + 29471961854078363534280120092271589476462809212354166683521932009909399415325921392538739189677387978844003602157305175055349579776000000*Pi^20 - 636871394005708309066693053176349761030439937777131095385981550449978381525154622414718727420515370607614620592529993521490741428224000000*Pi^22 + 11400173385894262720202436991896224191711716814319356262854169567569099085039193237243063539098568630546428795636777238231860005096652800000*Pi^24 - 170418073200338160156182929239918267311876204417315197511060032948510173763455084687078291077729280395162709085993923340943792461263667200000*Pi^26 + 2135406691163790600875671170299913441285411476379803329884881859116672770946980706464724023314803324498454231670506455539181182837692825600000*Pi^28 - 22424505619501863647629045884553309924123503936862420124623167872973093110880882237179648566839491220583845412138102402787778771512878694400000*Pi^30 + 196604664729424955173749043354959152981203781647307112424442695584560095137910977015677629845046026068394417066223416538231934415315759267840000*Pi^32 - 1428605225367265915793447334915402158559627750500644147983992605208780014008560218808993935653640499587512852676023947245809893343280402268160000*Pi^34 + 8508081081084280667312155187256998274382652845517131425765971035731996044233294098954487018385258777818198557411599786606280853664065948483584000*Pi^36 - 40872051049636694219946062406961403572392691180182262131622359199734941781143976969453261890169156331542899800391770533003742051808730903740416000*Pi^38 + 154794233587773734720300155065318989106407334496579118897662306946309059819935353721187840141002248380284403497370376960674145669191384306459607040*Pi^40 - 446436083105655502644600957981018978819113051835324682381839974249707002912356521452099412503065047941571973680753171581552150954916967595072552960*Pi^42 + 924430437320357556316340561581374213403640287825498081451159758246218949310650138837489920502384584211248492912024502302213604766459339560761556992*Pi^44 - 1211148386106445184770749787287337174013301341186172226431421791626941582024825435398847989527722366816785049663304723180298592112313526858683383808*Pi^46 + 600842707173378282148883354617411989931823515614620150767207271827113064338458468400173004668127569798443766033188905499257095741992214459318400000*Pi^48 + 812413624850312798819795219370753177987027782082523596136018447432127003071648076341372190440482985552014371052532692691323927310700960087520000000*Pi^50 - 1482974882343394330752561467345383649566216945460554574808521058386511155588936321262821785465380871171894876464575040924621504633210164015625000000*Pi^52 + 733364109338108721867517131901994665557121290808005722969452286609072899352166090154122832634038366966147130990518759089176057360024801953125000000*Pi^54 - 59977510102267032064501280175434381661730189951789927291401845512409765399690718563600402862317424774112633755366199004142703372676753997802734375*Pi^56)/(237677786296185090166707255152176121667356647742335233523117041310663183388715892280949841390183335963419583817077655502850314711669358964322625001407324880896000000000000000000000000*Pi^57)
(-13308180348977896944047018578048451991311968797217284764783737643606971552666588183287059100601286865715200000000000 + 22139381385627393522053276020073486226694315783312962757641021879351212866099457005074435618562811674800370483200000000000*Pi^2 - 8360490772942311395243732107304391253933271451649938623299478527406974686278276714098394918454736244939206227394560000000000*Pi^4 + 8685362545364380879062206362552264832458758680749459043297280502216070796941772668083590493720415935466508037505679360000000000*Pi^6 - 2168091941159601975677247508697443187873668843831028663851196926479257576636972575962626341775398668105866682419317309440000000000*Pi^8 + 279027752351605332586775362734084717251654847481898308661783266332140167518193107403667215115927670450360347638376945418240000000000*Pi^10 - 23404507099310238124625232800368373879399455386602729076907607366711337567235344947572590732535294735594579873733883237236736000000000*Pi^12 + 1420936036509888111036245271176722898208339747602794536325073188683116937874323465692815357026367172042742067401461287140458496000000000*Pi^14 - 65984385150049860768353923450563284470927836147210447251037176741759853860789557028666651290375592304695709392417083321174563225600000000*Pi^16 + 2419756416636026318116436596853501172248811543421521448137276945623926096338108674719646687022324378341731498894287025542063036825600000000*Pi^18 - 71487133120879241506767466804716007406175703944704978693803553289369070080191622160497833472785144722164795331557282020326034041208832000000*Pi^20 + 1724119310099797441452996872525104152128130974316854285002257897775144891111562499781407643817953162244396365570366478408050991129690112000000*Pi^22 - 34258161301199087911248755126870955072598959584753889324004219472188673960680616078846867285170445823517314223692509420656821813215074713600000*Pi^24 + 564361167781160935729942977832168887903247885543687943694977654301715264971062673871465841008249517889725338549734584013066544602311924121600000*Pi^26 - 7739596014962688672478693028293194667203284198040718821067831057014434623393604006458830098950976989776145950348513234642133983967612973875200000*Pi^28 + 88548026293885536437588707269463087457858000923661735908733098227983756294434429917876522047458744115913399254242919256176346489463116084019200000*Pi^30 - 845435095987242485475996483251918890561456074741315261848210433974053397505522008164905279625655328268156389907594478662827210061975281708564480000*Pi^32 + 6726296990425853154993129390017828181729104443704429789276301762454180912656993084668586988868295514476410051280351556410566935019318674750177280000*Pi^34 - 44442253336425456443867764050813209509731295258595761988194711550934941749329479801973378499965756312953157820854305399066902308068643052053331968000*Pi^36 + 242533861688121187610955760051018692190479147228335194251509259608420682679844989291632128955161356918039311662590070248290755169669901953498349568000*Pi^38 - 1084717684893644675011945973534749647815805934499129212813683369041507523570891010246794709514392844136900495745568950849213359354154718670482602721280*Pi^40 + 3933906224810296735943311100176820594189918104918423444578577408811402990475030085601197685062910914143185542926705085110587628408555420319823277588480*Pi^42 - 11406256973776662623241141520454689694599392862252353483749953234374841074482063165223727131955499155908867764260039262708628713296923952909619800571904*Pi^44 + 25941152278485241437349746951960559810825091096562723983970903248143893469372310727200630829386495132001680658409796559383972924374816917510525690445824*Pi^46 - 45064479760031157063073587803620566961712180423324575641136947261402584489609357225872977392510824226747792076840585072050721811637186744085302952960000*Pi^48 + 57509964088195189953501373041735320227557086415467492619803268528750929251967618040332684949430625812623017427960343110607513442527595624048921040000000*Pi^50 - 50701906115845735962826533517344805810380250365705152632877398471623861481291845869542839487377085987497468780050914571759705870969561672055975000000000*Pi^52 + 27777532566299090653111246407872138499303736219207505382064145953892570980967644284873184968367118910272607716282565522453749657332519867344140625000000*Pi^54 - 7637531117081362534579813876729923182168683250934210640144963864252094541927307325394207060065726032812675769810465704021723016070719462188720703125000*Pi^56 + 535811560530405866261696942555713620253605310681174086307852112094190792682540391999545501512242032493550237053903040423079617670412361621856689453125*Pi^58)/(6396384584802933146566425650655363786311902104041725804574125815752567591357122093064922131492613937447547839685193864892707669520445788447850484037873927194673152000000000000000000000000*Pi^58)
(-6409337061974430859961586143525632441895749936631417592029601171869838836432543686527512126863379911409664000000000000 - 12376069132782157372465530595554945143980510677500942779762828288466016794394475469483308375207443783279746796748800000000000*Pi^2 + 4856484657747187619960244453934771793426699323080995214917891622095194972236864139509922836329840359477265320378368000000000000*Pi^4 + 3857071943055267738295273317956980863291233068544588645590670662195909528133541586285777127354301638720491852892429352960000000000*Pi^6 - 1272083359298222796816658122892286649853136361485680784678452552552183304483397968479138478359551678411475895876853788835840000000000*Pi^8 + 181861567250434984829408111636306603692585514019916861815419800168144631105567771617098754013810875601642206116075831495229440000000000*Pi^10 - 16054968757191667542409341448157890585775249460424710034838347719000850348883856047437557352993860257386100130135878537607905280000000000*Pi^12 + 992284476078375592627092384555590646132616258335614557400836966969305134306235391589850129160069914350121159445017218008372740096000000000*Pi^14 - 45909219465497111832736503240683480206112714560693291555300047256906224482256570620497147626381811595669085258291666948759125753856000000000*Pi^16 + 1658922098699971486959280623448351758647688620642335576910951406803606424984408030816155198840084339029050116488106805978772597741977600000000*Pi^18 - 48207350353916372197704910942116168431962043399101348580466901394007259614772603252932479050867998137783928654505934768545763995303280640000000*Pi^20 + 1150272959290281744219688055051787924228460445563885846045612590059214970598947450743159279057314500629137583598863592042196297435622408192000000*Pi^22 - 22868497821082441015154214971491501166770725678601027357653020332190767755931283463725454204868357104121720899896172825438733626122226892800000000*Pi^24 + 382446220327054439213383814697691512470864857001457355239215043349609576772627453332018006351728138266721087196898673289546323218834157836697600000*Pi^26 - 5407896771365338548811740218029914700165464536041671149339171431619596697572386856442421334511814740971107828890510476488057722531755543914086400000*Pi^28 + 64734354645526573492636194112569598722518481586751068309693681913810625952742702969961169269289416901236056212471821743403527881572235812746035200000*Pi^30 - 654468669827861632727850200836903098986164542717665271473628951739211472087054813584984137742077977053758296548269059568051888939441184502605414400000*Pi^32 + 5557775868962316459383232979420374333471687858561280737766565587654951516404243973168012745904301334460470512882013989557239400285318682370144993280000*Pi^34 - 39303247836452770147895232810243539728059661837661896586275016687533626229523908974324675370538111278184060663248693897375759130694852875962841825280000*Pi^36 + 228684460120376877251698916944635179050059942907105026402928746110057682687347255233675462105004960519569678813899465690201292562523457866441244540928000*Pi^38 - 1076908952004241402730276707270968657336327164164527754081911682425023372029502104251969875311443951319076809710571409616109040976172282223126749223321600*Pi^40 + 4011175614741059516760010772461281409668042847991852531873073265024139597610200186529791391876360599925157738167493213863355885676178125895622574006599680*Pi^42 - 11420389337465306349341968243250202000657972297842845776111352271824042906014199451091934219920743487775505011716221806290131335815561130605480125084467200*Pi^44 + 23479892035905003904117067868446064916258983398637777129823199416344231154739519489247960819299612351643011645509989569097790778321895979595092414219812864*Pi^46 - 30963136028649733587129398076288853087524420548679823241050212117243593380867336788692924040151033043381035616936850151560557273752679718138365567916097536*Pi^48 + 16884126970812303737587586308334711213555479812123329079852072225648278903040545864826217961709413622826957504488818741132804327740655069630422104412800000*Pi^50 + 16581161240300887416039275480040046441722063943767910817868471805815952090448407741749315166987979374441171530822719798627924983811225142130016349840000000*Pi^52 - 33091201794805685052124217858703341417540300711201473906238163189599028279930581983188730615686010993291460290206385422023872660078501195622190609375000000*Pi^54 + 16571288196299630571488452242697353212235276116160607538277786955486598641199357294956333942050733745299249415685362955174371999248826231198666894531250000*Pi^56 - 1358028916128949393339984019373152660989147550722303417196622220603337000298675080760542046179145188388915322776132126079995762787152909273433685302734375*Pi^58)/(89063258958796041132790910759725285360606924896676990102890127858538751142056568023835975758903156465019656119776639374766061590402687158347870139743356562258628968448000000000000000000000000*Pi^59)
(3164106771405989407331355468822737629419162799184687151494507514555942408675896229152985891363387569457856512000000000000 - 7088846743333365197574826692097835231463728183753010148699273297918906740643069175801736615975523773444638921195520000000000000*Pi^2 + 2887481379339008753639528072329646289003738747168695688628692708968000452786387134590923654227302414251146523297657651200000000000*Pi^4 - 3822609886730229985426634583819789051983239894358520329714078831671758226434292381467403649943669337025375715595823087616000000000000*Pi^6 + 1054255032521175037297362236798099102154200920779443098540389328656021759149656831425642705847737482140548423798996875272519680000000000*Pi^8 - 148460589672940721213653074899891459406950847399891856898930545301195251843456220285723177379147553810940405230942424792039424000000000000*Pi^10 + 13638713515874060603854477993796185876059367042140679752919908198068409232173780733843388835544509185637584881254559738820957306880000000000*Pi^12 - 909886919053994743540975067949346887888007753081082458141472494943847540462447461165467517819908051502336744562859100112349141401600000000000*Pi^14 + 46599669846883962325424903580320110484205700641344226137520233701916109072666364575718205102108615074717920562455207507268582300975104000000000*Pi^16 - 1891235558018356909773607594289110800806036399563467422090816342285244345800208816076253676041481615402332144911374412110453063769128960000000000*Pi^18 + 62035736687211304999770124348388063460055976259419745261824104428278239783556849402892213249023284509637300792029177268095371948562547998720000000*Pi^20 - 1666528017049038304633789277560712182987528926993413260788427914851350693864824988954660594009926933642992880873810324973325164911571186483200000000*Pi^22 + 37009324208623545868654182920896741794491163346613872960669566144579557135300629112415957847927996791344648266014799375196726615660138890002432000000*Pi^24 - 683979141638072789109142571224269859260221844842408252911128527887036394258528079541215389631086698759085592038265314685169623077736464473128960000000*Pi^26 + 10568673083985886924919713291759691821109904705145880503257817822086670487096380436670620344861187347035175477611474321072699904762216808572570828800000*Pi^28 - 136925534014742762606891015379755723773809523439351013657954815803861687644694091076860471140785022685597124692673902671047385896510815536592977920000000*Pi^30 + 1489204013316217474445245355394144348286886146979105545054361328213778649694541226820732876830549965716079274877744142643596859457746579399603807846400000*Pi^32 - 13590577524133816014035027355057767991729951293079674479429872557802680484784290401012303522136077748516203380508717680439503716717050698527972261888000000*Pi^34 + 103851140051354658246334650539816519389726341708266972943156702652567646728481219384233093199477875328131507837221850475733243307895390885536199941816320000*Pi^36 - 661861039736453378834975675780796871440706109697558361009952909141767989515478988714880936819184728042754678634801158258136371316567507436196403662028800000*Pi^38 + 3497277410438500527680813732834261936388954619449864867231517433118545919114249751174190294840241295823995407649843018941038396460699215392194519987178700800*Pi^40 - 15196061539056728205917738780076738444240364508514892534425949007373378813931529279849907862003328411758038241329163912255545663562339030760617143359766528000*Pi^42 + 53703791477964815108804786729442425784141940821135124903348899813401534101193682881202976177953766851627234080416741361149053727020817262088823580431488122880*Pi^44 - 152147440812464115399205938231342649101969916174927597125468755576563717534821289880202471150123422172693122699047937339541154495666869992876148122623043174400*Pi^46 + 338936983673898806167794660804051620412169055233090793869287870947603853783977088167227066977715630993990035804735055881776162241666349012142977958446238564352*Pi^48 - 578060258164936023638405188390575162367656342052094778984600370837172617032760361197658722585691136325373698721984613855975256580762307467658789050096609280000*Pi^50 + 725892647499433067043238341890360321019655030213843227915858916035047256351075449375192806890549002326478203773609116076016703520108622830459560816079120000000*Pi^52 - 631175471562246417865252067743211620049233023095165991404258662953477693846618594976113863194402061586559535623696148318309822109656002380647964832050000000000*Pi^54 + 341881934010376061795477008266296322454067431535338595041586035847303666213684966542055299915714561990588925162279473723651753499316137195616754216992187500000*Pi^56 - 93195159175835785015146479260761239032455405308293592062491189994989109405921371179642012094341263837737648030576620801620246572232795286754655334472656250000*Pi^58 + 6518734347511168157497099864342354696799286302251678645559528041688574131901091250403710528220580230309619071270304510576026821141915480665862560272216796875*Pi^60)/(1282510929006662992312189114940044109192739718512148657481617841162958016445614579543238050928205453096283048124783606996631286901798695080209330012304334496524257145651200000000000000000000000000*Pi^60)
(1600500931865350370694777000716415879634875616834525219450865375730529095409816263539773802432364870282491461632000000000000 + 4150702058724323252092449063645771814808394188588436273977495020150374657309642315250315881969374120509288240014950400000000000000*Pi^2 - 1754423149129020708734139924985730619689675330730053796605251885996339247045702957324822367421729265489394363243648830668800000000000*Pi^4 - 1905908130911339691747756082582621826931808191304674860269693095018661674399228732022056082754547183864039356240856141004800000000000000*Pi^6 + 664503818431771790929136402170843146929469849887384300327117808538562576407967984562858856866561754326756451300370510779389050880000000000*Pi^8 - 102646333109889657325246010443204242608591022726184642573192134549878672934511710413395025329484029575204471856973390570481254400000000000000*Pi^10 + 9831134433508535665210924296546042682360117164744908538028207082108298523937459519138375512295563199481196248070932258949736725217280000000000*Pi^12 - 660112891596369811913908326677914958012846699654408931785998767255677720471804962589971215387613716590703733022990274341272062787584000000000000*Pi^14 + 33213208101263365465891845510035197056152237331904574889830837119040515620224063421495780563763805397620675758327762178988006917835587584000000000*Pi^16 - 1307091501424577212960195288268556265239478838013390208561214506267129344692712102427483721214312091644912446665821153405516278702643609600000000000*Pi^18 + 41467005197808492764203617326145507731548452247675852447704164837031495155218129233762478986756924425632518203635308479990912526450044090449920000000*Pi^20 - 1084142749501997294352792616319521804867700945850253674395556913257530109305510417021298099294018704281821354963967909253043909371561987014656000000000*Pi^22 + 23738293064095108525122654840448862597698278568839231463643108044803139251294860113765233213190222024284608882754588403412783823019465537467973632000000*Pi^24 - 440163353823368535181128815807451040603289204568681583273811764833243516694608430995604707531052552792744516922498908017116663270487546453295104000000000*Pi^26 + 6957424406950825077493260140473857188396332372610868745434284837140391216091421878399376840355002303264053557609863650049725272490080057812446923980800000*Pi^28 - 93981288459144695944137680192127135479705527766711383833507760780969038756296357556413352624185443639116340546842996344084663654972567198516222361600000000*Pi^30 + 1083672001124601349059038909833964218690548341129313374016421080130694686627761344092482079321287276258510653403144659973762799777005592152970424116838400000*Pi^32 - 10620684567734515128113321785801539292334551029894802588055902210748613544696164938726669813027481033567129181880660324541925408933092099328606910545920000000*Pi^34 + 87848470656626990231194398082907765850565215085926726213023038164236598928316508164588518644999267939572924927649961468048036553562696526212963452552478720000*Pi^36 - 607307811785716382649011742790244344553997400879062019580183191520710878301530686177518521967289129543330643928817477737297224542133612449984872099872768000000*Pi^38 + 3464401606121548912072294001993379119493836912988111661427214993124748696685650518835493354516229035010417719233146456717156216482387025973337403286532967628800*Pi^40 - 16035798504800531477696159220432920496517199685588800093438964253088411730069370126834870266669057618744728937825069890698604170436129806304521351515907031040000*Pi^42 + 58859426643405901996874010266358875276066365099923189166664826245940543304967179848409546770091053548168367877959465272023466509920900956756370910864390493306880*Pi^44 - 165653073053006623718917740145506912671301287017321057757781798900329884549745811281710204383648984014788013064181546298873283442154748834171400803416919244800000*Pi^46 + 338286082701966367713135806634471047666188651293589439865899615536350410505857028865496183856656384701885641724762022972413465068484306693024112737835733023096832*Pi^48 - 448151598551471223973124363392510952389593975766878339875883100634514302302109664572751058801183151492240432583307179055749048170294165035105771513368986308608000*Pi^50 + 261983612447113293696691046322662384308578608192988527761906857520448190964110582286037399759480130562306261888126678715186868325390388451677647044720884880000000*Pi^52 + 191163968847747777673508499530626740701902870861972537082909399714272849339936876431434888582475065456892327382384573797470624782214582719896923037186660000000000*Pi^54 - 422581928083411655189709601830369702566256133394873970211865925981506345109693185294785044075578260807502736507281011514583792948001469946664826819760351562500000*Pi^56 + 214370209338341345007593027848092591529769241412630161849852225252632941164625979841457193696989748112114574099266614632356508094226568541260004162475585937500000*Pi^58 - 17604039716621297773967163100419116031140595015616365518431929724058560623586020549324024783788713214902086757809871725152004256608343100534020493030548095703125*Pi^60)/(19088892667335171977574622786767616521224737970334820617956399947869467116776527401921555150015409963885076888289279206537860074246371777573835667903137714646267043355872460800000000000000000000000000*Pi^61)
(-1658393636305112582466469086825522002239243968682492517660079051836755658963510440395036253720245722013161767305216000000000000 + 4975852462673411258926471021046719180261845633938584126415135039349012995588600558745541899826585373535652383566019428352000000000000*Pi^2 - 2180392357271197908156305231236673636157646259752617485730162114118372062502591765359832227409583851047274715815861515032985600000000000*Pi^4 + 3678964558184374861825348505524378816625073105383390149923411913707680381731789402313497481518825529939564974418505533171643187200000000000*Pi^6 - 1114759747119452927297195545993766241058878342607603210598749451759287496882382463596757226803456072676904256893758516839457425981440000000000*Pi^8 + 171066437694720654774788283536002611290666529893963423743975271640540931140952164520524866198800661093079210005474625120442908546170880000000000*Pi^10 - 17151542977002695571899536932175606895152083025072859364810330094501892895959251815136483365874295034514998072264970110636707357015408640000000000*Pi^12 + 1253285139984252652786117235268287527856402293460091055315026685040195956894279386943619846394002537196417206522342357948081020370556026880000000000*Pi^14 - 70566306138290185200897386524235234391239704098205428624944178652352399023730821955209579731476319403506515931410202311437800059363018145792000000000*Pi^16 + 3159024501464353198225303241517145393862221735686593736588643586154418098167188551217863031523279112343126454426908615882100495638171320582144000000000*Pi^18 - 114634397441783066863495826501441037789426226021213098219170859940624323422723296394138627325329534016141903262462165912699388509963021752163368960000000*Pi^20 + 3416310509758450351576786895018952143580931739903929265873677723101878333434650286676615848722985607736862033371534145079722787295252689181600645120000000*Pi^22 - 84406740926652134536338115011025171719103377916931392030527956128335332438341302129045938205178303074740484485938623620789360887324741286750916182016000000*Pi^24 + 1741064035578195483163780158531306752508871995205410982055762752409805300561454380126118756899800105535499561927919206517029533640959474137028982996992000000*Pi^26 - 30136322342447619828044333801067862061082842517972520618094444254947073506186023122813935493324819624550105536097025527022406254000438591237092614235750400000*Pi^28 + 439250566485630463273939891220942390668419410641385584073806181901783032745982122862408249582258096822600547960772050594830256252612861213698488481402060800000*Pi^30 - 5401654538593903910010943184824991842822859341419269599858797425375284176252070589023079363886913381879937894601002484307235128430115260686060277548135219200000*Pi^32 + 56070067743871277554772662074067020386229353471375933573236121589598846539306858624445063133140807073116449923984857165674186106610388718710580902663448166400000*Pi^34 - 490753429601278609231663254541170990235991185210373571300838734626916385793435707030599108150216822875513640581973881406868974170886702217612764429048726159360000*Pi^36 + 3612170535642387436792035607302181713974043831313544937374380370348385069642134449288421064624424826608229406758604945014674219689498104521569208097121522155520000*Pi^38 - 22260614166175846555682298976249190643809572213484243471033325339070064478685804625976614247672890253942232576475022397488203348146345590680436982008339176515174400*Pi^40 + 114134660574213042168526804289140300848958521150897039284697463913482290418453173272104847771702983148658817661930079526335753228037630879691781619872344442719436800*Pi^42 - 482703286944204980477611885098600671325972710007731543169822709188746470731140919293336285084514573935328960516573801276450898212849327058232351291025340286569021440*Pi^44 + 1665016274691289133700406799337806380652307135131911196579114701354212666689743198163850121786039565572714015551714986252425967672144494212005245469443363293788897280*Pi^46 - 4615537654389759726194012705989059159963880119119068709084578796241297645727981005797659005079958653411488900482962248174016453894366212256019904787149803038989090816*Pi^48 + 10083319593552437379325064357265123534731766954243396747627037896170103699383598379229887920325533140306334979984485169702872795180898592637643645860696855259455455232*Pi^50 - 16900774931965516107203314736851009698849979163644465852718595040773140328836388385232948006515024210529859785904102409324328147266673840747650163731878404512281600000*Pi^52 + 20900725799541007264205649085671746106122302548993667106311667050597292210977533676569702611230440354599479565638984840417343533085795383585970176347440636499120000000*Pi^54 - 17936148335253232591161615755590533952458313446521152997590009886657856001233771357824116040494607502865689228096285836488148573192067595082573514918693504937500000000*Pi^56 + 9610335976492388604405371711273487969373815253439141962098566100726370565696892857714406787995683351621940989798425089116867594889795898242567661566523017773437500000*Pi^58 - 2598211680289471024353320919300661905175425140897307304217701545525849014355653967633794753721709188562967282445552078177105639806489461684947804585818939208984375000*Pi^60 + 181218148698462342710642959914872944547949168294499045409988845711973310240030389214901737566926088185293213547114315839468720032775403319079386837780475616455078125*Pi^62)/(587021627305891208654374799938677743260703142063736403643395211196881852775111770663891663973273887209393884468671914159452273003224424903950594459357291000802004117279789914521600000000000000000000000000*Pi^62)
(-293223940810204450879726208034999872982315521929032770500764973269514330233957735364265162183225603739644078610972672000000000000 - 1015764711212331219946995310707922099477826427887182228616216980913578219006592338648465035148907716944301636695143145799680000000000000*Pi^2 + 461284595504316098517187762168997123754405718408585218638561082573406363739425083982550946873404418156954208339036941222464716800000000000*Pi^4 + 675988790874269427529610568603851500763251944745354806962303466374683620520778919172015454748912934529533734093227533789959290880000000000000*Pi^6 - 249856811536516286595767479884888412455815944057311312382395712319075998821213882777108319084129348911762341040140816049434910397562880000000000*Pi^8 + 41620902107696231647931101739506286484269170041719690436983685606559481438351053876831948846529220627121570700951212679944070210204467200000000000*Pi^10 - 4310988845609319677479053446321548972816102648996607359960438251998601821958721661452406582887147808415911075748918323369128353860136468480000000000*Pi^12 + 313178105343324236740515249412502725859234500582937655423593972796783239602208377537300789421928632662453846332882462260910306522495870566400000000000*Pi^14 - 17050028392205095167518971827939270029292945339698518901755999620402291808452476667507084733361834147658171655219965294228725798786214609813504000000000*Pi^16 + 726405485880770533861547025077494538764885261984079818888037855281195404677007490226454657959080940038541054742664300697093991042778543926804480000000000*Pi^18 - 24982943612512507531519048037101441244810132621719174391335334132125808137758297450693480878647295464033350687345446836315401682373528237797351096320000000*Pi^20 + 710039207976360869459542103646631559409849077766065941681928152982153129370497508925972755195261007449262529436757114808268099515899977347391238963200000000*Pi^22 - 16975240338419032336399766444573874217328064103363272559842962889191977178822937407355616096568220694646379768493079592246804470985147517074246312394752000000*Pi^24 + 345832444078492663940003615724478254958940877393302451040037036255628207459046808717026422634178663387068710850751814032773155204748036485350708949811200000000*Pi^26 - 6054206934352611569133312892756883210556523567401268564138486090847991668020323001273124693982490357344100196827900056261099060831155837353457735120506060800000*Pi^28 + 91431070818520943106911340735111435219630840867765029672674404212831118465672338261015983701851414958681408896049963205514296988526295964380068802631565312000000*Pi^30 - 1191032868638675886776502573656902595750912022337232778045281242142270372661121286341096818253368565560515397678203774172832901428949164280643496385995761254400000*Pi^32 + 13335587993304692415776285213368164744155675411547397401441152829976320757273982038166354227291395208668675027617190230526619000612703364557374699670152937472000000*Pi^34 - 127536641005991231257533096769505923170111430957507782083797672237925597732887020152639162279454347910985384308310482527756902544813211488614686385287989632696320000*Pi^36 + 1032966867231379896800400544281313602537604392216958537840484321326875043143404745395624112723433927998417198578168201165895384533436038882719528018595243517542400000*Pi^38 - 7009982918759976798081311801659566206648553746565952191536309646708189512446127339357701263793449344554500261475012405219816047308418104279940703469921729694715084800*Pi^40 + 39332237696207406433388266640992103917135201899233145159876117969820566099035800643950917216835204666887569529409191235375327199533235203866209411458458906534084608000*Pi^42 - 179390613040841884528622554879586364944163450894174165578446765468632962584553662196860729928786404201700792424273197762765733475389408999212845920286012639016575303680*Pi^44 + 650050616904724151611470755929422354766946206147351595642792757619364693886604672296936047658754706694564690265483264366860025919498255780261979541188233741036027904000*Pi^46 - 1810632302069592439465926108439398825430770655946304878720209966710180402723976983217119740866289107074929629977069322026672623002347320385869850113820598866790810386432*Pi^48 + 3674295381546446733256640825286649893436915405290075098231056240318883978501200382438519444193850283285025145099788288807578650202387429784115344800059214949891474554880*Pi^50 - 4883298359918803083963633729987507930309650472879805458650896333274101566183484926644639051491063829542129338558789690373194597848105139699754154173434221257585797120000*Pi^52 + 3010612036098187619492669956355913871432325804110567175152041404195604098245111676752931230075476264784304071810841342191170805125644623054415936628334928355858000000000*Pi^54 + 1646922678355640208095133700613992142499093071932052232102346288673417405191971439433028659406435061813943856827221616838057693444821836856217992062332325598175000000000*Pi^56 - 4099724713575920390067951020094058409110819520704876745060810603677524068560915597002919094495274176743120928598136372162355878699689844529977900549612615198242187500000*Pi^58 + 2107477650635958723577094619945394375384116666403604404082888682917232001497961271073515827468563247503484846806604247007303969648198306679017063746682841369628906250000*Pi^60 - 173426422669012158377128026850065031238039595889922920414272583215106489104500009846872783468972796657103356893861627406692270462357157904839710167948067188262939453125*Pi^62)/(3106518451702776276198951441275482617335641027801293048080847457653898764885891490353314685746565411112112436608211769731821428733063656591706545878918783976244205788644648227648307200000000000000000000000000*Pi^63)
(9949114886567473589931459239620661927779341169983881485460198235398168268170728192027592503420442775852228387023093760000000000000 - 39766996294169835977170603305871613390822527619318069266740381844355147088656080820982301704109221130880247499844784626860032000000000000*Pi^2 + 18699820964141050401874640892379373474106665124437159908504042195956101317255532675880893526822051443318575908328001502896455680000000000000*Pi^4 - 40198936956683689434919391792169939232990332556207259820053695660938344883634764230848725036666731156458327527324867909473451324211200000000000*Pi^6 + 13315065497232401098127270661554444602197425101062991570469782673982996282890441247290728993263976101607321803173688803903137003654348800000000000*Pi^8 - 2218333945210798190629952210146133783962902982469495335273983940670700399910963736354682259983096169651697723031152371945887285667304570880000000000*Pi^10 + 241971263352918012515353825709636748875784994579850821228709045387036243012962191198795581504700800057771240990581640595209215292276798914560000000000*Pi^12 - 19311193212320881573087935818684813134824281825991307078149584691257675312532938673404025149893525625878701185654803767182814391450993982177280000000000*Pi^14 + 1192111171954408179986551939987460006323962484255213688555478447051194536059203741613222338455603193788953284070929454317730991555875679009505280000000000*Pi^16 - 58697000579226147980722516354482876471871185487040875881051434416481163673014486541802641098166438207179180629148923990814223727909273743008989184000000000*Pi^18 + 2348892029931100843087217641236416633505362547274121972466138663258743603939342410563165481449149672590924900767630383326422713931586516740550007193600000000*Pi^20 - 77378396416635481825237952784772003733215871138644180893409700663758483496243201529508541279126013920740527988725858253426275763136119454004716419153920000000*Pi^22 + 2118351680071780686521139712248413752252718178385203948131382910208951153477368736146077641936535980159330959947602670031605290739232674986674288695705600000000*Pi^24 - 48545745599069837502863283290817849848863090591885770362351933603443836460645001234986003371454966373891291786959550604242406167146530532174982922928914432000000*Pi^26 + 936444239667400598746052881648758445725074769600995556035786393041176696056961141060640339318221305453918055128446337722333939219085946923846890271998476288000000*Pi^28 - 15266366051594328452825805987049182413532746508725611136040167566097664424413549432838057100290128259665584916754081381858143994596052567783839274527380786380800000*Pi^30 + 210883885359146015478373780278699339703116657264179748913756021415167380348146274905634147085472762361660745497056189283291718929018667431374847967213857118617600000*Pi^32 - 2471374621023597857173977959366240135751233428106707760261842578565809663396072805248021250887788848680582065220773172061753231003440017973621522734349296232038400000*Pi^34 + 24567143485286814766839112840030105977324566192496851371783877993193868488853833495957224509486011430767653754125310369407025033154839022700246372156820804757094400000*Pi^36 - 206825192839978194310068467273352238752174720125896496295710928545095464392879832634659473716145456496397893945108502255593514292535556872107308598531076750279966720000*Pi^38 + 1470052375874516766720920512210419946484474192904858361699200557719461568802373985044116908212414508898365514667994285614118555308895927039867684824211496723571277824000*Pi^40 - 8779314102675905659611862293242528064688755626454051614507757727745248443577667901649458556953905870855939910135512034704460307320643190565227319548296486368553258188800*Pi^42 + 43760153855722804323462346249065589579365637634785422311509408061724405236463926731773705017509790251128530727809928986130303485322815186098164918967740095099396161536000*Pi^44 - 180433618779624388141832702298883728844226164509094950834532018688769730513317799977691842265587438507733412156589676737139408883860134079897999505578207306613567394938880*Pi^46 + 608334123273612223023102461945500019022231075604034890311677484029110868188589533521935259015648293648973109898038215326235557975640735411532663988697041348907741971742720*Pi^48 - 1652080680806190606988080769007974559899286195009839634983996121598404410394808595614568552256399908510415704429055426633562874380891240669276169483628065570029171042680832*Pi^50 + 3543293620485672815666101526248090122921559984023345351132719445579801730528205513221952327995171855192360093564745676461452603425790232323896994333284713273195929756237824*Pi^52 - 5841953663899901604830688127132229799354394317446546709829710293957154861219701462456380276993407283954063899567939677480944980338816044407577712798729754279770325811200000*Pi^54 + 7120347191460047656121325231801599629457250711530261851759835330932917659760549993599399875332544182041092331007641837085505033433828620027883894897059371079979475840000000*Pi^56 - 6034318988752689246204670796057824168714169124311933596086615275057391603316530817386432819671458098174047051041260050085620520787860018959244592071507121360458000000000000*Pi^58 + 3199850944250209619350913990814441803296830759174599243822346749013662108824716266736051768013897157939322936036997756279732053213008611097974939461253954982896875000000000*Pi^60 - 858288346648184481788554102955831004933716755020757686937338912687823717620136354678317089548551543702011272930952296727341866700021136146172555439038597768554687500000000*Pi^62 + 59698151071288354172138978355876849503597250663751937032276395476358231672442491027897434701459760452616587459185227724048662034237102789194365167809508740901947021484375*Pi^64)/(3181074894543642906827726275866094200151696412468524081234787796637592335243152886121794238204482980978803135086808852205385143022657184349907502980012834791674066727572119785111866572800000000000000000000000000*Pi^64)
(5525938842708687845984188952277740911731387460948057597687642040505599392524154048943165811451202826658072313243086356480000000000000 + 25437949551458491616078330526506758565396872183248392197898581683243560840867497769120988145779380436174679042404708521292595200000000000000*Pi^2 - 12381793953808442787980974964422102056736392740388818397758902782524809772334600898947614838172883007079046557734129594197436530688000000000000*Pi^4 - 24198982483283875108094878696775059268328499706731284668158813175192304277793125911472605968474533223680909221427329895441633042759680000000000000*Pi^6 + 9496426474266511555884648643603300581802028777456576975487398351810996525227743732733879165480807166886231390386391004366416244337383833600000000000*Pi^8 - 1702514659460241250089421630894319127215153770862964991038251003335763871748997341615354754097759485585315431182784005833475075632195960832000000000000*Pi^10 + 190116686837908025098748654969847335257850037046721225543227017664132501988861327883712920927063407461593421901625264799534708848146801397596160000000000*Pi^12 - 14882903073627824631026635596615627748973639192489101044842890794229923481720040166426214830882895689153783752625117767996792203110422195208192000000000000*Pi^14 + 872320875090710442857763084916646392582663351674702489156383762172478957916714586393333889536026789608234218905221651734269003779443889104507371520000000000*Pi^16 - 39985810499371372175336492773491976648661695726464043716592328312280113882814019350325564333736476011784068174542750737699768948760264134767516057600000000000*Pi^18 + 1479841838183387684928229399728343166779667726072638823558408776042441804929911396317893232724020542074821243344582931407675563334515341427910049057996800000000*Pi^20 - 45327614706562575699848919116684977305124425187498530771196921272230357399297565161337696774075149857498788667580992982848513944930454576137443462873088000000000*Pi^22 + 1171957605265292356696431076267819212843156160092926082536182916795161821079580720779397320429515251360716196023660508680089360776694661855068337801915269120000000*Pi^24 - 25971530804461499031640140429681857388946815313913907034595602445819184159316269987278729222631125149851553999410486544373280136251490383852109593611914444800000000*Pi^26 + 498608242335569450022232612452281012236214537230462339976130070563447034248692033021872503959498735851870853365612472425491668899623622949504144273859837689856000000*Pi^28 - 8340867998355473823053726462600687241077900753516601049145100107466266695627045101397031888627289760555046583831553368790009091664855297591755564817532971909120000000*Pi^30 + 121697527583834330624099524999161794281947606013987955941570296895300642111660662745727552236286895016140142833417291711079099578229305735672013625997431091599769600000*Pi^32 - 1543882211806907051772402993673885034649008739454275319892346250824823633973907553510737156656268766863464423294249971629005908553314637654718750391542868617461760000000*Pi^34 + 16924702677048909686245639179618588577956205820326531463135792971490754879047482557977759599687826168401698792933569911465329513762087668538275254537504917431097753600000*Pi^36 - 159002250055884812289299547670753524327480118030003537014978317847391143733947572248310718929541562631644827639093142233980513881448886430677472415631354390965649408000000*Pi^38 + 1267605970500941865521143337015800459360471205176306702303688509258283079281314478913560844290982121784942050610985630560629113127644195289811590970654312569808955113472000*Pi^40 - 8478192601925808706290762052778155784601034316466202961853459026158272336470108489815800364581716511277206241660831412508768027212659242437280411477303457103242141368320000*Pi^42 + 46931145237031613867809165835258501652009436974096895777118449888214470809240422678929371457191775386962352604826330511092448531609765580173755235227541842195642919472332800*Pi^44 - 211391606097779678615909890558769826371653066081407426441037901321156765665359052135153368252536519495332523876045850881004909705311319385925825350234402667879946919084032000*Pi^46 + 757496915208234041686174534915198390363547898959929192162856408775172479685828461310942328689450451372678496465493948321322867405686952243913533550981594974279383740516925440*Pi^48 - 2090497326238313855759224801363271733408329125530582122622201857286858691188915599582173286895406228259521690902005627017909611319392744912399024339080530441643234526285004800*Pi^50 + 4217469354070306847777507753622887644000504118469643421347160161942551157564438359685612173614734890423959049615209705710387637190223693108482443014321954033980170932669906944*Pi^52 - 5617758145297426118206058232275527676516918587604918370778440578418632143237464967377017018503856087320942499632732906741412645092335965114537385364893662342244999139491840000*Pi^54 + 3611334329186322643959116032223264897608986455847968031387131468714305494162648872104863838478523293924442006173738431539884498233441278279403285986042832256076615047040000000*Pi^56 + 1477262379972783595460788603700597020754214812042846143549955556635878584729140013756132148880457760534972741877783740964848390926242492297277569915877473478123069600000000000*Pi^58 - 4231684472140378380767895279353212049690918994707201241105592229895421853870420309436448792001956942031203481056040781811880524004257560499076825614415289858835040625000000000*Pi^60 + 2205035862471752586296217956936420567906306409426108062966286167278320583425124074022724899098976661753632035697895576757380165932523095098806355344999710939166015625000000000*Pi^62 - 181835991269660073492839922255459911268123424997763361035720841838153804601949183101415020989218846342851813249117804532304348099970535726051436212089086746752262115478515625*Pi^64)/(53760165717787565125388574062136991982563669370718056972867913763175310465609283775458322625655762378541772982967069602271008917082906415513436800362216907979291727695968824368390545080320000000000000000000000000000*Pi^65)

==> anc/Z_Nf3.dat <==
1/32
-5/512 + 1/(32*Pi)
9/8192 - 53/(15360*Pi)
(4480 + 2768*Pi - 1335*Pi^2)/(3932160*Pi^2)
(82432 + 77952*Pi - 33165*Pi^2)/(1509949440*Pi^2)
(860160 - 1007104*Pi - 1275328*Pi^2 + 480249*Pi^3)/(33822867456*Pi^3)
(-648761344 + 1325947392*Pi + 1303782360*Pi^2 - 528429825*Pi^3)/(267877110251520*Pi^3)
(9764536320 + 16341090304*Pi - 37238952960*Pi^2 - 28986033696*Pi^3 + 12372368085*Pi^4)/(17144135056097280*Pi^4)
(242952765440 + 722083676160*Pi - 954562738944*Pi^2 - 963242170560*Pi^3 + 377544476925*Pi^4)/(8229184826926694400*Pi^4)
(17429016084480 - 42636078284800*Pi - 117822877286400*Pi^2 + 157832383877376*Pi^3 + 145628794493424*Pi^4 - 58166133050025*Pi^5)/(1711670444000752435200*Pi^5)
(-5915382343270400 + 38903965900800000*Pi + 47916683194238976*Pi^2 - 115946312696398080*Pi^3 - 78999899206527720*Pi^4 + 34968822656142375*Pi^5)/(6983615411523069935616000*Pi^5)
(55263111791247360 + 175967245744209920*Pi - 610640412667084800*Pi^2 - 1236783022121127936*Pi^3 + 1746276031313371008*Pi^4 + 1517689987863603120*Pi^5 - 614506009821078375*Pi^6)/(312865970436233533115596800*Pi^6)
(40960602774752460800 + 272605308743319552000*Pi - 467305651046367264768*Pi^2 - 1416249872976548413440*Pi^3 + 1388757438568422109440*Pi^4 + 1440805137080938574400*Pi^5 - 549792898957378951875*Pi^6)/(4505269974281762876864593920000*Pi^6)
(3674105966594359296000 - 15408269624564776960000*Pi - 58561700280124833792000*Pi^2 + 158511307310396468133888*Pi^3 + 275455306198976381153280*Pi^4 - 393982954340456670739200*Pi^5 - 318520344789396577533600*Pi^6 + 131002039815334199386875*Pi^7)/(1369602072181655914566836551680000*Pi^7)
(-297715469557439450316800 + 4908968500684863936921600*Pi + 5434680112177562013401088*Pi^2 - 40951223089148778241425408*Pi^3 - 30977871554673971393034240*Pi^4 + 81646743283381525066202880*Pi^5 + 47219721828493813076215800*Pi^6 - 21906327328498582567723125*Pi^7)/(1512040687688548129681787553054720000*Pi^7)
(7592261851639468523520000 + 39477223458687196069888000*Pi - 168463370125915635843072000*Pi^2 - 644921841614540196418682880*Pi^3 + 1246023282365444372322779136*Pi^4 + 2843293849701977706288168960*Pi^5 - 3141049014723578081603097600*Pi^6 - 2927195276339613517593307200*Pi^7 + 1147786567339986363295130625*Pi^8)/(193541208024134160599268806791004160000*Pi^8)
(396320616800416270227865600 + 5006221769939838488385945600*Pi - 9090278978403819236502798336*Pi^2 - 59454899385424479420602646528*Pi^3 + 70458881701866861703994081280*Pi^4 + 215031538355786826643910983680*Pi^5 - 186070402327830479696887718400*Pi^6 - 196326037409799143948515920000*Pi^7 + 73889005954561111749162853125*Pi^8)/(204379515673485673592827859971300392960000*Pi^8)
(27277037930750585654476800000 - 176628943148304943808512000000*Pi - 793549585473358826727014400000*Pi^2 + 3578204862721452293063757004800*Pi^3 + 8060617380154594620899048030208*Pi^4 - 23114059758238571151991028121600*Pi^5 - 32506317641609758067577255936000*Pi^6 + 48284195066349954264347868864000*Pi^7 + 36306212044183499232438210594000*Pi^8 - 15192952532930511352880569828125*Pi^9)/(52023876716887262369083455265421918208000000*Pi^9)
(-245423925513979233746991185920000 + 8833325334915773465797129666560000*Pi + 7965506449615935376937895277363200*Pi^2 - 147797055011985789776736312675532800*Pi^3 - 94576409641143878550397569795096576*Pi^4 + 771577766278541913909934070459596800*Pi^5 + 461942443867296664943470316815257600*Pi^6 - 1282068758592749937484056913812288000*Pi^7 - 674412946882989549460858981926963000*Pi^8 + 322212902315544965074052017518328125*Pi^9)/(7169306402600799852558652803217263704408064000000*Pi^9)
(100602239147598979340625877401600000 + 782963260028114848719950577664000000*Pi - 3754672036795419876381148839936000000*Pi^2 - 23654501296723689578049076105052160000*Pi^3 + 52596107284269272627899274164011270144*Pi^4 + 228974667206794681686548511317226946560*Pi^5 - 321622676512358127519672118576078848000*Pi^6 - 799416204080819718314360927211310080000*Pi^7 + 752742076645142412655393127905460496000*Pi^8 + 737693216617612409035901976412285830000*Pi^9 - 282794333396084623019711386195754765625*Pi^10)/(14912157317409663693321997830691908505168773120000000*Pi^10)
(7221830484610919633902374171443200000 + 155197053762014123157133121814528000000*Pi - 278242994859093877182579903232475136000*Pi^2 - 3328445076180985070697069681290772480000*Pi^3 + 4081178866257663443594297338576999809024*Pi^4 + 26178432880084877736717520104370502369280*Pi^5 - 26535790771054096578543171558255742156800*Pi^6 - 81285870012358426901889709862111182848000*Pi^7 + 65440288134920941475896472242652686080000*Pi^8 + 69895453373966374037831910088765679040000*Pi^9 - 26073555215585713563117645084669136171875*Pi^10)/(22905073639541243432942588667942771463939235512320000000*Pi^10)
(922845096229314824008788846890188800000 - 8637728890988185425629395508264960000000*Pi - 42702050509560757859445681042751488000000*Pi^2 + 288243390641715264225119196391151763456000*Pi^3 + 747544433856102401609991171046395170783232*Pi^4 - 3524158460364928579018411891239800662917120*Pi^5 - 6214210384165288878646244229173448435302400*Pi^6 + 18441270838593382496458557006557672177664000*Pi^7 + 22999585451507988160495293201618160939008000*Pi^8 - 34976208263836507637589179527389067848960000*Pi^9 - 25139598911013020553057111609690550951200000*Pi^10 + 10638619908277099754542281650600258851171875*Pi^11)/(11360916525212456742739523979299614646113860814110720000000*Pi^11)
(-142451389517891781257053568737529036800000 + 10222237095996263552107086649875234816000000*Pi + 7220788770331270551503009638446337622016000*Pi^2 - 289267770751699463309372325737884853207040000*Pi^3 - 144978154014687231936419293144159658346283008*Pi^4 + 2902146444261496709327295042931100754200494080*Pi^5 + 1411485980566116431257534565507376826181222400*Pi^6 - 12124328081650461284519831284910687107350528000*Pi^7 - 6308636128289678567296444709274988229093376000*Pi^8 + 18119639865661251520659179684584940231927040000*Pi^9 + 8958043323531504246023039824174647834773175000*Pi^10 - 4366958743853250277666206791968644022344140625*Pi^11)/(29992819626560885800832343305350982665740592549252300800000000*Pi^11)
(12678396733250546218528659433309863936000000 + 139521148634397584155847657518148878336000000*Pi - 716377149936151221299464790291955843072000000*Pi^2 - 6877669625992174392213801745156144732569600000*Pi^3 + 16349665259079437934247943163077359221489008640*Pi^4 + 118314513222512918052342473466706206492714860544*Pi^5 - 181678699155793439334881165044204686019531898880*Pi^6 - 872656981497465824468654660261828673125587353600*Pi^7 + 988475447086403767309599368877818989965508608000*Pi^8 + 2625996409804827720859011102429806640977436672000*Pi^9 - 2200866314058647763778541347465347839008120320000*Pi^10 - 2242859758695403671894119826127890883980936300000*Pi^11 + 845078683004956153587906234786691445131269140625*Pi^12)/(13436783192699276838772889800797240234251785462065030758400000000*Pi^12)
(2720799312539913158420216999738180265574400000 + 91266169087704245237007323948295229381017600000*Pi - 158292042581534682177932813435415216141631488000*Pi^2 - 3087310572409494443529065202480000733487824896000*Pi^3 + 3758214972251126358263841335880651069516177997824*Pi^4 + 42612872571254976829534437102830377136188727230464*Pi^5 - 44532411910304319821264705105742529434144913489920*Pi^6 - 280704851188684209102209828328910497568898049638400*Pi^7 + 260438911911667020923776477611413284208396894208000*Pi^8 + 800369158020192496793224305928502497907039748096000*Pi^9 - 613386051688829090649849658450754935226467488480000*Pi^10 - 661587421890472654130859849340325304887967655800000*Pi^11 + 245201221062427696762270563061149066983847151171875*Pi^12)/(65786490511455659402632068464703288186896741622270390593126400000000*Pi^12)
(81039326919388532726474959145210688307200000000 - 1047234551787195848705874804687934148575232000000*Pi - 5471631316976438337197046626794711537837670400000*Pi^2 + 51409297437673725007768311211365221740792774656000*Pi^3 + 145467749838335574958194664367075364203721507471360*Pi^4 - 1008096045876053013552556017795174889179435560337408*Pi^5 - 2023318573945599626409674793614246908343541433368576*Pi^6 + 9772095920588730998398889435666765021283963484766208*Pi^7 + 15030850053852653610335661105127005873452805752094720*Pi^8 - 45492701636335096136572001904561436930598036235878400*Pi^9 - 52633716428971568790381130698856709051823672041472000*Pi^10 + 81260234296811435763127534291967313922822350066720000*Pi^11 + 56673060843004226766237629790040344302825506107450000*Pi^12 - 24166944363785688119132139931103045099589737208046875*Pi^13)/(7789120476556350073271636906220869321328574208076814246226165760000000*Pi^13)
(-41992943147915408537482561955546941347174809600000 + 5630780362312254189600134540994067944935994163200000*Pi + 3062972203061431953014161913914479523341294108672000*Pi^2 - 242937185425258046555860772065578625031029477343232000*Pi^3 - 92520282052920036886510194534506419616520006109495296*Pi^4 + 4000130509974386554624150016134276038318877960807907328*Pi^5 + 1478860204517623931867677702176174495976334783844188160*Pi^6 - 31208272206566898119089610497441138305242888969964748800*Pi^7 - 12826956103114418971758066507153436897531504153067520000*Pi^8 + 114121765769987008309873993549098154764379238411108352000*Pi^9 + 54073397400125711933795594510311715855420104709525760000*Pi^10 - 159083469194777785453734130676710011660643856900551200000*Pi^11 - 75283724678398035218294383318595761964254408340227875000*Pi^12 + 37240028738214418288363458210028335187335442906189453125*Pi^13)/(76644945489314484720992907157213354121873170207475852182865471078400000000*Pi^13)
(5171690861985170284336905009712754984950431744000000 + 77283781227448140660576757646975134395340423168000000*Pi - 412553628491808866640321574308482013021572431872000000*Pi^2 - 5756423743766718338283354931922653892800865422540800000*Pi^3 + 14065562789806014899082313465911664844512810492797911040*Pi^4 + 156509592656143148047020246449710098975889744554551672832*Pi^5 - 246917472422261599410974902051155835302054600034568110080*Pi^6 - 1991770544614387892174643639909092342271541249766439518208*Pi^7 + 2365082811076965005550323364147567828633459311763410386944*Pi^8 + 12310226183925234229107579597679570032883002212225227161600*Pi^9 - 11872028201277743502213204315193373688084906053120458752000*Pi^10 - 33311390832969118502443954693115280804112832355569766912000*Pi^11 + 25497382217471028798940448089464603016680438537549004752000*Pi^12 + 26825464404217846504195061128678012479443086475457448650000*Pi^13 - 9968020840901792774471163716594955914398511999467231640625*Pi^14)/(46600126857503206710363687551585719306098887486145318127182206415667200000000*Pi^14)
(447102392772657988901014332397430761447836404940800000 + 21654723627537646812595595989595022214147525627084800000*Pi - 36607660862796316517432944222218754613779784496316416000*Pi^2 - 1055539693938255730513716989935479508946173443994288128000*Pi^3 + 1285342043063790826187091499260807075786458096834936045568*Pi^4 + 22654855189228708396237605750406792383963730159480111890432*Pi^5 - 23999598068157009239428875429408432978516258895695483764736*Pi^6 - 258944945556501936884167745428989164498712747166396217032704*Pi^7 + 248653390463238480887699578357028305481576573264372133003264*Pi^8 + 1545980961025373365131022045307233334916869964131147238604800*Pi^9 - 1351350019380356455695063786302866330179960983154051875635200*Pi^10 - 4168203488359221252517625276667032058426794042368239151104000*Pi^11 + 3077695938716309249594144793112525393800447075091307558112000*Pi^12 + 3347362061043818522964758797210664148672344630521634935800000*Pi^13 - 1234253384216087924111189699288967758749323119671599498046875*Pi^14)/(98419467923046772572288108108949039174480850370738911884608819949889126400000000*Pi^14)
(34948401292200068634974206161760677388352733780639744000000 - 602690209881154179550179020170001242027314480624435200000000*Pi - 3245338303641515305992077044220623580249921176951848960000000*Pi^2 + 40085274010745775674129217856481670588369091243406681702400000*Pi^3 + 120255998086143362239849884504754490000145063751910656604897280*Pi^4 - 1131979220407352485371452347402759781869175010390806415330508800*Pi^5 - 2490096056216583248519014188594773828848020278720932490929766400*Pi^6 + 17381539211252895183965016272471528058577590972856836496199516160*Pi^7 + 30521145630919326864285112328158047351470601417274659832168710144*Pi^8 - 148601533191712560579794808190998259493285396699120154026862182400*Pi^9 - 211035709962623616505430401216084111941499265834681612941393920000*Pi^10 + 644963459699328046559557508877723207330992195687311052127006720000*Pi^11 + 710379037509558284297344800834131407393788674850208395348702720000*Pi^12 - 1107425760420943354411581371025818817360189891812557823382952800000*Pi^13 - 756279716292683308031172468947015319803469220427510515213186500000*Pi^14 + 324237344212904999330377123610481243453752247609841548745283203125*Pi^15)/(30809230238630561686029069362425407223179485400056108976357944997113292128256000000000*Pi^15)
(-11272754355857084194430767271858368919650475447511154688000000 + 2688981440027151085418647921669208923077937048518257541120000000*Pi + 1118191593169929963714261430092366471349407392127690064527360000*Pi^2 - 164972755963789445806888645636358520102208276956286390213017600000*Pi^3 - 46992577951932843663395391572185869620943134601981683762599034880*Pi^4 + 4049571589907673597616394820747008386585559019109129877118045388800*Pi^5 + 1106387319135345231447442019981273961182784412778568330433982889984*Pi^6 - 50743211417135318518490036881520404735942804659846659954081865400320*Pi^7 - 15500374683123962533231376995624829360642445054508108367541005451264*Pi^8 + 339517778661133816247154742313156840113092360122875049736575196856320*Pi^9 + 124613359750995603964773522935288731320452715108924208890634233446400*Pi^10 - 1135938130360465363631687116616063051919024513041217438132004220928000*Pi^11 - 503602439147810207685061786927895260592055294112585113483029077248000*Pi^12 + 1507516578018252562641423873509629487358453834313250777607397088160000*Pi^13 + 690711456049979801667026585766364732680069015998872485953927679375000*Pi^14 - 345450137327794985803074792643682146251727402095958524494132712890625*Pi^15)/(208516870255051641491044741444895156086478757187579745551990571740462761124036608000000000*Pi^15)
(600374589198338014348974251888259396777211143054075887616000000 + 11818315922165288915049457303370149870901161973728736706560000000*Pi - 64331795275153107662982981961858562282997022413014528163840000000*Pi^2 - 1265441647539826315543902610705998061445025548451392023166976000000*Pi^3 + 3108718324934657994018086602655628837147100086269951251937828536320*Pi^4 + 50509050110976037530733429591597426951003747969475722439533044695040*Pi^5 - 79468997951625480464320592298330131947593953455438039447137524121600*Pi^6 - 990940980327042269798256224835161353584302286070825253073350673039360*Pi^7 + 1169061762726254191806183787749787738947791378621026212727259016462336*Pi^8 + 10330663675500998639128603297952725655194089307127059343564749437665280*Pi^9 - 10076733544153995836455152565768942729271117724337740903915630624768000*Pi^10 - 56184210908727434007496436795325052036255798076958506249508500275200000*Pi^11 + 47680437867825550323905471625012617004188194845190455299572204584960000*Pi^12 + 140168461037885946278739424083397895701016605054850093652843628400640000*Pi^13 - 99653123345738242943949068354098103931442819895996783688173140704000000*Pi^14 - 107699478091133186642692351177789791106723746282451159143791454810000000*Pi^15 + 39559214990921368470074709240390581337545747159495118431031165205078125*Pi^16)/(53380318785293220221707453809893159958138561840020414861309586365558466847753371648000000000*Pi^16)
(1264071008669993506315015002427553544975181911394653212508160000000 + 81491743538172083319754352008436331124526171460868342441574400000000*Pi - 138557892512053745629144884772362418155402844919127741056208076800000*Pi^2 - 5340131350472054568900379669100472166651085805949694900082573312000000*Pi^3 + 6811509078727397456932707305727605270704802697768311704440940580044800*Pi^4 + 164910698605891040259749739937096651427362269707263706382895461433344000*Pi^5 - 184408240471598842278165348946490953859137533860371019327915422151344128*Pi^6 - 2937355472218408220145288509374639208949492245682472827263828578900377600*Pi^7 + 2935569620600824016647534142680517488500277634357792623347386676821360640*Pi^8 + 30355943051619668811578715732776029914373821617464149085525147964669952000*Pi^9 - 27606585787075056332265219546066928586612843071027167076352778131472384000*Pi^10 - 170047219945130205950982030438891367136392306245944192157166751726960640000*Pi^11 + 142047103710574123649952526332675082448628492654389227192583260640624640000*Pi^12 + 440088445760547337332745461178265116012939188420052582996917397800345600000*Pi^13 - 315316875778552125831127093510243217706025187539483967501442854056464000000*Pi^14 - 345493137966571207135823518039011687402349569935435489688329748543300000000*Pi^15 + 126844509121736716944801095105672882069047553797828720677976384594775390625*Pi^16)/(2946593596948185756238251450306102429689248613569126900344289167378827369995986114969600000000000*Pi^16)
(5070882369285984246538993361768187037576584642590009406259200000000 - 113670010232147273468374367693214149670746577091389512744960000000000*Pi - 620292584184190182402294947825489697742143134525178415310438400000000*Pi^2 + 9572072074730374381284052433768682746164522804021753256186216448000000*Pi^3 + 29916317837565776748950108796787545359138404423981547151946200121344000*Pi^4 - 357895302978169190384243837360880454900289367100427234386587879997440000*Pi^5 - 851148708893121512836293331361736316051416348292928825758025879912448000*Pi^6 + 7855657384760541552975362499020889275651740088817746922521184793025052672*Pi^7 + 15488263658707475647915860411928244610423739327718298630146793779924828160*Pi^8 - 106572922265370968986102757829241689069294560172736805655074521646471577600*Pi^9 - 175733161708861198452468612019499907372804442581456209409212269004744294400*Pi^10 + 850941587795185294324630617462525327682499142135710002125106375557120000000*Pi^11 + 1155197586269891647394146138819158558483292283003445376103414951529676800000*Pi^12 - 3539306667439665578773484330303072550434439518689002002823610197684633600000*Pi^13 - 3772398536602017998591289988320239235669372799699926098783449563111936000000*Pi^14 + 5916263834763747187473075893976023879612694482012978793066889163322672000000*Pi^15 + 3979893790740554349457134255732274979197290748152754229183436080240156250000*Pi^16 - 1712873506917071402800177706163536420013263067254927861266797545163720703125*Pi^17)/(47145497551170972099812023204897638875027977817106030405508626678061237919935777839513600000000000*Pi^17)
(-9498881306838257175856682792192770563425282371089619707473428480000000 + 3877446888010405697632172946888821183755101970061859444315169751040000000*Pi + 1229517332154018626389518697096538062960568112089261689802219480678400000*Pi^2 - 321765450682332450119212759472950239934620491784914103933067513665945600000*Pi^3 - 67603747134461274732089267517383719178136965768833082448130917018265190400*Pi^4 + 11036226195911442720604613199206346138312593749148244627562377311981194444800*Pi^5 + 2179072384966536553703326935955872314067114519361807281864409812122493517824*Pi^6 - 202678777403160044647803099614208997862347515707903400154122450147188548829184*Pi^7 - 44676633231729113407653188878795615085151272859551325216941199322991390883840*Pi^8 + 2143005056191667996727219786143561141775640314253042938008523620314270390026240*Pi^9 + 575321033152612507368824722933108975007065767033379025041029026603119253913600*Pi^10 - 12921965167285967617259906187300490341537392146367083075413735786828137496576000*Pi^11 - 4378886920764940062846348331065795689168979474242822128112579430706526945280000*Pi^12 + 40579062878340860007726728180120439493167872548525782456558998549530454016000000*Pi^13 + 17127214328653977300307412041831753653607292106233760792800665379233968000000000*Pi^14 - 51926908654877648113249567335386763522914852429692263406384817835196107120000000*Pi^15 - 23210404125591498509928953757308940118482294468006896402904255455078221565625000*Pi^16 + 11707771465443222177617617814343269250259685075958312489675280296231049365234375*Pi^17)/(2038948478093042201372670379565413086067209984634201602977437086572792417561382520003284172800000000000*Pi^17)
(2284367418093425063494452232769765730872452804492304974117601280000000000 + 57841578255433500804494485993529363335805867866337884120117411840000000000*Pi - 316771034545527418950239446992198942120237389283804062392434819072000000000*Pi^2 - 8614635569400552252551181376959760289234886729737451139039804941926400000000*Pi^3 + 21056502680725033281980711291461531572293386415701789336796120123179008000000*Pi^4 + 480063505887236346153652566406236071900975817724328829822714734509723484160000*Pi^5 - 745035917681042373998057527591192466769567601450989632365423358292252426240000*Pi^6 - 13517138456954170877174148221441129028189991562148635904478557758067784128921600*Pi^7 + 15512345917650324573441044196408222132190972644828626162863351286499494911279104*Pi^8 + 213070365281758683090725319725290011294890259577177970062102725783895285746892800*Pi^9 - 200408364469796489954689489035225335144536584570469324923144854864914922078208000*Pi^10 - 1920080710079061562475589033708249802248163808618340483280523288541162412965888000*Pi^11 + 1596693044732786631624686026142252708464031382639489712456052761234163361644544000*Pi^12 + 9462635098596239388660640460049033688235053969826449646278200546888354634137600000*Pi^13 - 7223625518063081924242108084081977039904933288703493964764049287013837375488000000*Pi^14 - 22120797365996089781470754500226435353290462949920751241836078190871193387776000000*Pi^15 + 14781798469783282803075994320047518756672504137305627233427058965743114582386000000*Pi^16 + 16350614371092129708845409542757872356090741889397759167033979539749528556343750000*Pi^17 - 5946617140215405916544032876290517020096238941031115247722911497492460651611328125*Pi^18)/(2283622295464207265537390825113262656395275182790305795334729536961527507668748422403678273536000000000000*Pi^18)
(56061610865910320630017741061783975641041876717623659708792522670080000000 + 4349728003952760704084762946449165213105608940999890240189259443077120000000*Pi - 7925393856256205481300550918487579969919541693236511935182954270451302400000*Pi^2 - 358775435331169986912673021005947130964582365684500920167588790547565772800000*Pi^3 + 529687556213534012062367444717722625841386345343318481250683792399731680870400*Pi^4 + 15109974305724664746123840495036992113616638771867947638651312998730411959910400*Pi^5 - 19796195474824679716179270552483314160571341842699272163796615215163240962064384*Pi^6 - 396216727628416219103404483286665848579331753192669094702114848627401755021279232*Pi^7 + 445033398053387870820942982727855910457231468715063588110834516467917993174630400*Pi^8 + 6461421354912140147418300435988033994168794016937739886723451093125296409196625920*Pi^9 - 6270145075902308764219193564938162149016023071733706167125561755223961722526105600*Pi^10 - 62728917051064915474980962324256494525491431035535269354450830900423005434806272000*Pi^11 + 54715317717248673967418219620855750988407190471172845691220778315137648951296000000*Pi^12 + 335406556144908491824109789137142033774151491990179478036515731222438682558464000000*Pi^13 - 269831778463081578812181245788987991453315434887380257649579506511044428346982400000*Pi^14 - 840397135620665298839991317751061540651618006126988230187200421665826587895808000000*Pi^15 + 586991019421185884073920271423178687345519632424662427760040282737391153877560000000*Pi^16 + 647519318037886598320284627818819399092024551470277635761807784324375355564750000000*Pi^17 - 236843972198707375799550488434594741101839363012920029439954719332633980944580078125*Pi^18)/(1578439730624860061939444538318287148100414206344659365735365055947807813300638909565422422668083200000000000*Pi^18)
(62619480255513388851218612681798115143823707639331202876416542638080000000000 - 1786615479685781776641255013704749001180456701674365666130495799296000000000000*Pi - 9764174769647421056672131420554392798748901691558680373744459254333440000000000*Pi^2 + 178772161534069638366948727464931909899537732989908917579406419396290150400000000*Pi^3 + 574165183123901481913875474248279966710067304164610745832811680249143099392000000*Pi^4 - 8153202162799561451959551940022540238463147331205203700245277567590967803904000000*Pi^5 - 20974307572670047307392512415291638760214484138486847192459219040179950767308800000*Pi^6 + 234704551395845897693202024068959759946411382477869459664229540236421291841264025600*Pi^7 + 530379804577470935788141662153612813631049338593264496025183540158809986784313737216*Pi^8 - 4619456609370874576426668138754516551365026307593968527235502210197232365234605260800*Pi^9 - 9007620228450011825706379217473668460465917270191064421103079243658864325988188160000*Pi^10 + 59661655286649789481236974693960607167872961565852855506000598182848523335114948608000*Pi^11 + 97018604995236319352260364031974382194255048822085849755696584452082220332474171392000*Pi^12 - 461779918778044857971987861850813400894068095974631217722834077843669182893889945600000*Pi^13 - 613462076729883810518984101560304908295246942291414776803241350250643053394132992000000*Pi^14 + 1873983336145506065896127528748617987041101333812487074356789204035267487167172608000000*Pi^15 + 1954407688610467886740830940463879005765529116948705830963695541408347441232404352000000*Pi^16 - 3075437865542049977628502012304856073612111497501047787063839186193471358945633800000000*Pi^17 - 2046298568411493328435487577887491260681383051062000036237496730780951748163870625000000*Pi^18 + 883140056819432908604425985693415923242731591340198085018037781345552188618218994140625*Pi^19)/(6945134814749384272533555968600463451641822507916501209235606246170354378522811202087858659739566080000000000000*Pi^19)
(-7006532737679946398812348843683449871600204140567810447647705338478592000000000 + 4742285052112511273346669360557551135602821301156607190412498695413039104000000000*Pi + 1146682435029426867607327223349578506865963747303983406912180659011987701760000000*Pi^2 - 512629654947519870040579444394837639206740455172556428306025778004491407196160000000*Pi^3 - 77733060719694822154978474273573646457162893257681950550935167861970466882191360000*Pi^4 + 23448287052904572370043822666224512749657219844312193212686429163599015887062958080000*Pi^5 + 3230155414357448263514546660421540459762438682205199788200402276023303426901907865600*Pi^6 - 593419064820574661622466825596151314909491415429929696837739678591366237466527164006400*Pi^7 - 91325889962685790099186386277555540964525499168531797337595258961385517128136274214912*Pi^8 + 9074106662020554396775999606886217377849780598365383925122678622029074578523192494653440*Pi^9 + 1727701633446771715725165266299011195181951977411113961900963525404241391467582455808000*Pi^10 - 85390447063620398114429106731007517186793355900538238102143523987866908124714471784448000*Pi^11 - 20961151809943766488926464941732242766489929663078953280623789332214882970173486137344000*Pi^12 + 477755981999470374454190286852570936799425421697481806984477908351974198085976472944640000*Pi^13 + 152828068277536941220833904267701757012216099829025235829676930588835233818646341222400000*Pi^14 - 1431201883162226426411147877873132431971795840871267288186270348269916179352403996672000000*Pi^15 - 581945199839065806005367804595186295439108024845957020476758342902468955635688326464000000*Pi^16 + 1781020803123210946287135900152179955036387464831640162008795869018835160904617933160000000*Pi^17 + 780780752499096114683858980436585854624567493492674231714570035842532643682046819140625000*Pi^18 - 396504613379936604152192458906652256886547313902484607899155323532598928938021361083984375*Pi^19)/(19668621795370256259815030503076512495049641342419531424555236889154443599976601324312815724382451138560000000000000*Pi^19)
(6481355914519955215012312917775191108132128904668764809930993965664829440000000000 + 207079421003446459506072060962702621697032085147920157903609149129752576000000000000*Pi - 1129945735391702125620714715366305417031023324856463710358282680864132300800000000000*Pi^2 - 41983046000869008306438275395908349834301000770546460337592428476151889920000000000000*Pi^3 + 102065270077057471329352683109271632364767288250376646878861955123992926076115353600000*Pi^4 + 3150326469811550716522532827360137283353407444906070203560286300979218026850156544000000*Pi^5 - 4841869450300787461955781944405401443854254448614703585129124164329364080658743296000000*Pi^6 - 121166000715730290803730611856132054696966440737211011843538654061770266534730488872960000*Pi^7 + 135228701682229454726199854502807575100772666626529814036883109717579177543352280900698112*Pi^8 + 2694011638640447655637900016811759413687083231228526114075328461710857178594038391441981440*Pi^9 - 2408553836591914940328162784357538954720354429281194238954006475036283007318748741763072000*Pi^10 - 36151606585957722737188390593886617477880107076201794222777177917345837275034219383357440000*Pi^11 + 28188864811314276099535986932693788006120224913305643502803466513564202856432101255806976000*Pi^12 + 291006863679121859540549407289959664739226853592402915839379225696735793219561151570903040000*Pi^13 - 211496132099708591141682533566267294004459908817460586747543150319824180267698836471808000000*Pi^14 - 1324985647469269788746629653226139511786153783792424179257563863082783038475453435084800000000*Pi^15 + 924163111970514444407602601248415641761265520772140190470072157402664809139443523759104000000*Pi^16 + 2935310223699148659915195050866969173133181034816676938236858903585161640130893443503360000000*Pi^17 - 1859776013430324291572171787247561921653737650972490438473394880111245713055848890402000000000*Pi^18 - 2099639842964344855357852668812890297452073997515868711988312940309848772464960033904687500000*Pi^19 + 757066763486360739211240599172838364667621247201477300464383234258021055451572041302490234375*Pi^20)/(81821466668740266040830526892798291979406507984465250726149785458882485375902661509141313413430996736409600000000000000*Pi^20)
(596190573083999491181997408189570725349462719608184975096884027474397102080000000000 + 47569802566483796082540575849919332185858758748236484555305609824756878540800000000000*Pi - 105605859994295958043524275239270290661690228645213291707233950918460960459980800000000*Pi^2 - 4476337514845876495044946300647818754401088531286359535103280434757265828872192000000000*Pi^3 + 9537107056880241868471732745219502285081944602560939845056805892787949252160100761600000*Pi^4 + 247714752541554142987955280887387099094543471184165330202886691409700992533967929344000000*Pi^5 - 479753378235429884715093967978841416430990371051454788032704667326437158691178702438400000*Pi^6 - 9554261765534804633437954555793848360637665486251614155382717694118661764916677800099840000*Pi^7 + 14428874718662487475740751175029040704191987837430534215439629445876249912977605881717850112*Pi^8 + 240248599486592996683978699217850361864280768392077444896584906692478514621740735201384857600*Pi^9 - 278249274996539078885757996511114877866908846131952861274504966703592958939796877163993497600*Pi^10 - 3742652740951848361798439939658318749100913259150643460983669943932590157992217758159339520000*Pi^11 + 3550639249491611446275687902395190377715499274259724543569139789924396853645356082655133696000*Pi^12 + 34732514402361100701754389712315940968782824111901396386355527360903601059863798677189427200000*Pi^13 - 29195845028487089976765744974422947661788201560022325952042351426971574503169547412124467200000*Pi^14 - 178884317044281708280475673230736932194846590945228718905432438144138685961843505512054784000000*Pi^15 + 139222426433056375978032742461070755591251231868961628403740296174915035713746209016009728000000*Pi^16 + 436241063606303346710968118748831719626037046507761238676418511542653068770533413481536000000000*Pi^17 - 297994229383705972863519489878995072974266676159586943534386799641214004286180667262246900000000*Pi^18 - 330785174672668378918014117230866641125306793345940945622618267529439383576197453122003125000000*Pi^19 + 120589794535625440632213966550787605796398646144799961262005732704687076214908121607952880859375*Pi^20)/(227790963205772900657672186869550444870667718228751258021601002717528839286513009641449416542991894914164326400000000000000*Pi^20)
(140112183065908901029874391697845923530369027520278644315212343450894257230970880000000000 - 5001056284295536503602153297905606950015082428267479613545478622075835320893440000000000000*Pi - 27138383276202969958869237731471549925204732864871187105435415665967250995255705600000000000*Pi^2 + 555033172144650579116653351527198476433236835576635710145717086377933221415622803456000000000*Pi^3 + 1801366615662474744552695024931515928370815101381239107437673783083040671782428728308531200000*Pi^4 - 27625420045634910016672389875337535510967344948284062252139035281996800517605735530496000000000*Pi^5 - 78112363724918167772999783962362210453390909756161718806118041761660353943811065959677952000000*Pi^6 + 930324794316725316947705511167239871933189898181043722064466733882834272511072101837626671104000*Pi^7 + 2624654152654399556143765933668928776269534775518895069456706649431321378252780036018611299549184*Pi^8 - 24896389367613992917573395867123972051721929284501623356474280798386595378918878672589937820303360*Pi^9 - 64100762344171409753234233354042084307973939585809459829813723418453697678346927186866754237235200*Pi^10 + 496964183079333716801071472092140004944511892582129537133523001797614114512925618870382680342528000*Pi^11 + 1047295823381443149170202655837055744830897592830880573834280799760737501555527193351743017582592000*Pi^12 - 6505879032452296406784419501787850285467992110928101741154373166644264010754114796119583684034560000*Pi^13 - 10842269338823335304328596531092851944949384426892447464237372797413943115610677283747375192473600000*Pi^14 + 50204148900510362777808737867010393193349816670889250082910564556837880057916007469928764407808000000*Pi^15 + 66380612459261207155863214288813700234659070379188785380526742512723872007748043706758018613248000000*Pi^16 - 201325588351647861352531417023989760763974313557645157892695323824058446827963605157556283325440000000*Pi^17 - 207064434454629234979842120217916342188321775302024145543220989191159997735630963671684064352000000000*Pi^18 + 326300491008633951900161566456022083693693675105102852130436079192194155161879247385980567524500000000*Pi^19 + 215374675713634719916361707118368586114877527804305832754237035715660861001346736789847722152343750000*Pi^20 - 93136991136037627399376849545232411810137103620993759533073558813440309330571730531745313385009765625*Pi^21)/(206983625462704780819997778632138229034401446174864203108875880725298884990725765288760861038288843265124900169318400000000000000*Pi^21)
(-3647529472644096082270324947000176995755100220364022532089612405648552943901736960000000000 + 3987362699662936007847745437289164723189449150873711425474579052255349826564128768000000000000*Pi + 736233381057270913932828171200116327073685436167792982307630737141313655514635593318400000000*Pi^2 - 545239100890973026472339211952846711503995841835948582974291688782626769743535082045440000000000*Pi^3 - 57077072484801276679941855795816549854690255806767559986203790295907141323529223877007769600000*Pi^4 + 32109356235787100453677936890192788932725259535205098905598352083810093862428271383402250240000000*Pi^5 + 2854964288971880456999838376670347525685100397430449946112816753383134266949895419195117535232000*Pi^6 - 1071227985353905545208334299535931589763278119317086730087742422514997182384063808723956698972160000*Pi^7 - 107608224285171864892371669949504684429664500995166740222788375823808787897243646812241155051225088*Pi^8 + 22320288746096897600252763651972035432319056310288279931503254466091009695203729367999977553018224640*Pi^9 + 2889541339450452521303199454427983948441962951780818114378160795444434266903326643125647947962777600*Pi^10 - 300540520569049244834858581479367558867351220215654429741570254319183945630177576936671138545664000000*Pi^11 - 51885658237472372150018993551762950885746903656025419267198326023401680553871414441433932205391872000*Pi^12 + 2598633918225296973787991830297143127311635949407847676904502784807639172993586582505430411756175360000*Pi^13 + 599949446765794059204807898445141498718205308321835302175017200477388194506346416680207777162854400000*Pi^14 - 13747485906773272157603874023363039764989722343230536949158026829582758199423933983084794826719232000000*Pi^15 - 4217086253730093954212155143000704233708355238317988482453260137739946576235726305568924253102080000000*Pi^16 + 39720839538410816091379317659986271414745872877159319555586407007831097412920716829495129016335360000000*Pi^17 + 15692158299605434312850751259490306890564029077937527499861001978817027659413083401008094258130400000000*Pi^18 - 48357286984411576835688545069573351628359078114854108502670323605659967256106462587643258714517500000000*Pi^19 - 20872824877213613717976472690551045818920050440215529908568487247670674209751898852507004996544921875000*Pi^20 + 10657386900274170842574553678173907480892151335012317422679467512927223547066091930553852101348876953125*Pi^21)/(149028210333147442190398400615139524904769041245902226238390634122215197193322551007907819947567967150889928121909248000000000000000*Pi^21)
(9187733868045940687424658758502094972374661447719537360535422526181077179767665459200000000000 + 364567862514904848885428993545554400676489435766196929022970557993987612010554064896000000000000*Pi - 1967772584125988060625709975951676002594439771286612848265104304120187524345252701798400000000000*Pi^2 - 99258886895566216473538998302731460150677702772664981065307157547861337240349002065510400000000000*Pi^3 + 242253638828766903974513299444839872965614209820929591965037789235755914374623739892180451328000000*Pi^4 + 9757582165440754355357020599193909483664588249628942702379295207503336207843925343736921325568000000*Pi^5 - 15107536296843156595211357944338833427398886046100147800124035229691123590210908314655078219776000000*Pi^6 - 494337730329826980498031457527492731842996797396060158119257847787300218956242802947543922429132800000*Pi^7 + 545595395648443593339823854688014436412840381232291852684851679151820321412684063558953770354590351360*Pi^8 + 14775991564629726081885640106040193971538221675140117668735313917873698382477272181416883807592996929536*Pi^9 - 12660766159963783591442140614616625034739909057936005107780695342801907117604232799804434469382279659520*Pi^10 - 275978320007032683545302343004194125151257277381742158543716147958797331602192664719093698807121261363200*Pi^11 + 199785094606673939480261369521051797158472933954307351249575243634003587610840642335610150646748020736000*Pi^12 + 3268097959350996312034941502256891566553226927584809171392400739462832651516622694456498746466255241216000*Pi^13 - 2167285027433353295726419708250052643433717251190667084089642125369805419247412774416548787781170626560000*Pi^14 - 24020667140046176920470652451386725453509634328779606969937203773490299604613453361984850536136336998400000*Pi^15 + 15528332025721632141879367913670704073716617446714075797053314634059036574124117514418349216068927488000000*Pi^16 + 102428917359568569574198073340879555277496773087669234551550605386373958804532821017402468267401232384000000*Pi^17 - 66037328130902483477637534765465887382021720312136318409300701024265849266144439372148926195002199040000000*Pi^18 - 216821801863726743576186576689950616750815244351218767883915339043768974488542994039817451710126286400000000*Pi^19 + 131126869252647470176765196463531092360797489251309072107478085184400995526645697434497518028837079750000000*Pi^20 + 150767042693981105484856419658124647702253597132520490670579361885291262388714386251524814412536433593750000*Pi^21 - 53948590736509737014363545985604835575588637064199361359569194962244320478630930601318181003100067138671875*Pi^22)/(1626195831155304889181627347512402495760839778075285092713318599541612231773535676598290131267861657550510895666273714176000000000000000*Pi^22)
(922200034793100329457154701651507192292398369593710652884286641388618333508403179028480000000000 + 52350056615835965957769642620936147612745750098389520396151863173573391554642234237255680000000000*Pi - 200019306647591398185304287647680617433239536690889955303911520847108333142999707149349683200000000*Pi^2 - 3598086902069265647686477489525766438212484921618490195203737198903389975214142968550758809600000000*Pi^3 + 24875323841494233376605155372201963156094315422041701856719405912682260495383659260078117932236800000*Pi^4 + 260776458651836854307789527701312980137575258936085728826669931028800950301360516889159000077107200000*Pi^5 - 1671750625050329421967475746947843362055897848696445875649964928313367504577520260092466803639320576000*Pi^6 - 19987908758615794457143448504861766633943511648554857839215662305164539599065869402202898038775611392000*Pi^7 + 65000266362233196000561012008054577307038946560830029357708433452428425067782121714030924964212416446464*Pi^8 + 898166770404798811323399565744760608174284404566378153186735068815196646576016437706182130014057559752704*Pi^9 - 1611787071725042512548044373038026652103701257510172151347991389803829633797827685169667094884960310394880*Pi^10 - 22956489718154530233982963085847160990924277472085803221061699419407699957774399328631645187500199536230400*Pi^11 + 27267515056060624028675017649469166017646080303224276394738521039259800137529913579147499660198042140672000*Pi^12 + 347065881452741386313920729455079996128409250104947029200300322354198691856901125483807028314727170179072000*Pi^13 - 320777361981759448405276482218966654651462018777492801484500708989077805817261379836849968272914188861440000*Pi^14 - 3101837767697712592931699092416584108452308667708110629846363041034150264890043158674404409285803193139200000*Pi^15 + 2515385072660233911226789935828237767643610147694276168398305674138501473203741394293125119167381110784000000*Pi^16 + 15466619567597173122050919129603831050564373905417320358662713104863761952343994088362767261024501956608000000*Pi^17 - 11677716954140006559359489282643185049239351181092812125539494131668179088881608251723320379087277288960000000*Pi^18 - 36839349411289467696664364115162227119604157331807462944822219322535223479001144244426287496202750150400000000*Pi^19 + 24668844200896761114011105383527927418307512726597849078698530727629271890634421892770325916793165765500000000*Pi^20 + 27544781842748253147371102201852873771973186305750614870691725030135838364271245636471632581616293734375000000*Pi^21 - 10011352798461727041169884190338775779294797470379249483699598190985890626066225009646435253148798980712890625*Pi^22)/(5307903192890915158288831662280481746163381035637730542616271908903822324508820448416818988458300450244867563454717403070464000000000000000*Pi^22)
(52347116572963316572411644799340643065885774451762624016777994197101721358556234095001600000000000 - 2303925312048827844787668500491426645357602373132403021423769628550784357238738662719488000000000000*Pi - 12334210004979047171382517415131172939942146442309392203657147117637207772547667015835320320000000000*Pi^2 + 259395786749386004257422980733624433539790143561672492316083823865804392976859727836896821248000000000*Pi^3 + 822365617684735606148131423965961698479740464330959464307894887270995599117293833265023415222272000000*Pi^4 - 10948207636627385483195562628688843639115631332630008948075174712113489577701316502378843465580544000000*Pi^5 - 36276788687519550705643483622357934750066168914303888278431249504354471761810791972543878652546252800000*Pi^6 + 276855402791518115846203703610265049374487033190534862582395189922979064811807865401509042041087066112000*Pi^7 + 1572152112520951070540744265084851288688702142643239722347154947764247564799529341031736999042173013852160*Pi^8 - 9170952728660419416176335517059138913162123757133330463046229658895921765337822614275928822667114256007168*Pi^9 - 57033495504515724382770459924883207450486728672294849481921482095502771771397684596736849338638345139388416*Pi^10 + 356081499601210266702780203612479447599016061152924694756770440932362003928346349722955749224081530187415552*Pi^11 + 1409198393129700539993347326377470239736368207218767988838868126981568761113838299105978125736713443614916608*Pi^12 - 8904589971155648602385068126428014643382878095619604423267445527646445106751172007397935484398421925691392000*Pi^13 - 22410593272568597710746118154334124788072674929379543392685630589888809289273163178752679977929466561167360000*Pi^14 + 126921322697282418089156331276353651440145285233188886634183552821357028112416419327400566296448479585632256000*Pi^15 + 224157646981396837810282378082382823680319010331280517054290035888193932314390348961538304516735566734163968000*Pi^16 - 1000450602169495573350275672292671457071225685418162785087336665978601127301281962980096739513660571543142400000*Pi^17 - 1333687998129437012786570032286382969285374707295367740831120893765002912596592084231914791773095254917120000000*Pi^18 + 4002553180305631749640002895136308570347178167437975824787275640602203858316045110459636988669982252994048000000*Pi^19 + 4083250916491774964751213655246965376153627202552424971330527420873077642013980418437569343203188595164992000000*Pi^20 - 6434344600539058166996142674153688887009494626485941970524531612982300910021022933511554121231329102210500000000*Pi^21 - 4222205816907101861800691225523886332714020381069322766701652700061175269576335156900517172523312044467187500000*Pi^22 + 1828436072048986822314437134086349051760568038321445500804723708921762207614943330156715555775738575274658203125*Pi^23)/(1138014444555812209937125508392935286377428894040729428336928697268979506374691104140565991125459616532499605604691411218307481600000000000000*Pi^23)
(-680817177129088547321827004638141650650509376836268416521746688649096341400678058875326300160000000000 + 1175556955735135378994679235411113040799700324012906143160378568560683531828444001663345103994880000000000*Pi + 166107123882242175332131736559685835451623332770741859420168831189904289408412378749513205442150400000000*Pi^2 - 198622810978639196201077658612382611831291353817527582038772180569440242466126953881615024057325977600000000*Pi^3 - 12929703268331777786009407440882592772581626294279426876964399000703759015475085671189716392857934233600000*Pi^4 + 14650763878659030283059337006595065755417094439180318541236943427215134732434779944541769594987516998451200000*Pi^5 + 676079118565738441478092273734469685682380091310622148243503693696623632844206715063016242995872485343232000*Pi^6 - 623112632148527751831759640134080170985635368788235226931670533743070285250368161163264697343886436065083392000*Pi^7 - 34059136584088401285989110656376258741765458971060887812694935987136232682118096766297532115813186804874477568*Pi^8 + 16950216919751324572877983211853801703604354045663433948532543514295045867390060331389830155578468746533036621824*Pi^9 + 1354438340017515779754861118927245707456107859238572192032784691839579242919441744637869788858853135445550694400*Pi^10 - 308117042135891643999372027501130171793446463051874422587273170380109884325204014367342481547701533814874229964800*Pi^11 - 35845998116528058340691430395683388865884189080176472610646596234502578042867172477747331800739693351700476723200*Pi^12 + 3779297621305464884830582094469989641175022030638506369098870140172153278760192733051458931874490788663349215232000*Pi^13 + 615220853397496333876952471586606395361397722376194646630320345825495524707900844562391783760825816438538240000000*Pi^14 - 30660533908182446375670925260502395670918558378754667039621482975268751672104944673985984111862280972466441420800000*Pi^15 - 6802298609626116512795373769426456580703562353527992682606485826119310595677718929312096237006010931930673971200000*Pi^16 + 155378434624013308700536737080751412710225159193124957557037200068805187600709310854705334406550442097001627648000000*Pi^17 + 46243464862514917496776195917382281220038061120010264962110294252118140104709549294299681025656283331417804800000000*Pi^18 - 436410018803716352779033323528480616230001186146904295003246356474715809008358552656843443015751329109927820800000000*Pi^19 - 168570790773180802227679865158616356622276519722536082828965323250365019534832097509247602090024347741985240800000000*Pi^20 + 522051922284014223066489870236553570505956858237237435270985717002424809188525004944445005180623399533209977500000000*Pi^21 + 222517448284849407919042191611771850995696645860867594592789137719883196601582492249759090911222630875726787109375000*Pi^22 - 114114886547301323854698986262136281012096179403148213820479027755231202905297849817587006838633105088427886962890625*Pi^23)/(446010621110313921318558229249359197437041932152442677553809095033658448138368937534770623241890132911417245428590657884679068188672000000000000000*Pi^23)
(146429617473074130172907997893202774553513432008363375376653476055728799294199137388935197491200000000000 + 7120086635646210487722069094633916172658530512111459242790841504445562320229389078691852582912000000000000*Pi - 37806603169000310025925357157829641360445819747529343240737914212447700821841616048631534164377600000000000*Pi^2 - 2583065664168283091814877262205779786967501397718330819966273905273321583742923804934911934112727040000000000*Pi^3 + 6445299928517213541276612456220263118295404306253598272091862212337501051019323533851093618114854649856000000*Pi^4 + 325432813505765032555846723950934629969970176033095690122972589903521109494450466655342338074267852210176000000*Pi^5 - 521524742004694056549438849264222008869001061008290670434554252851386457653640267812177098715326289281024000000*Pi^6 - 21114844365606398412623915703008171918241773490047171126890270144247396396459980536557415926458865151482265600000*Pi^7 + 23738427834886091134553549690701191072619198982765800072405767640960890062262286862977232810379950077938625413120*Pi^8 + 819026020665538272433426677567234623920556755668805545240386879355052288799214795156644015168747123172907797184512*Pi^9 - 690304637243026635480074869223498780532095843804031002449098937006770763365935161012794119340198434433186586951680*Pi^10 - 20324205555504201598178031913776467139782416812697703568036699473440713302308432112705789534221460703655001522700288*Pi^11 + 13849206107107477306222836773167060136697877946501838896176405355769931534415751965888540483977856085567987146293248*Pi^12 + 331516583416161730549840600390751006456561725755650326891662352344893043317342897675884786832156994949138285068288000*Pi^13 - 198980406963282582329346051087416210156942187755244560207927497212267598272503771219881512975145505272133849186304000*Pi^14 - 3549422544104416070640385760636820546165959567173155288115064669052208847927914273247628727819238976630758282625024000*Pi^15 + 2037385664916694227266853997422674606546628820274830921758313020562694349331758369983127901655139170228723257442304000*Pi^16 + 24195401448676806875115254326830828717075284084947673344409243920183256190432301112632598509334205677609357515161600000*Pi^17 - 14094828052635941064500070466479013232844854676585917472192825181921089824192893151131824190836617030571452792832000000*Pi^18 - 97601766911725677605551699982278965941828747304165318984994836954803592220451481907714493419646928970161978507264000000*Pi^19 + 58685171377316358965883179744562464583281384528725432738862622335348657229992943283265583917213366351380339123200000000*Pi^20 + 198653057501217118026065118683474057017013866633310921181019103116796713566304225699672970089571771417969828486400000000*Pi^21 - 115279250856051355732755033277266751875028619888104667171671013145650843901758894288296904707190243724651640446000000000*Pi^22 - 134751848634049909782917477834466496981566579702565415790798514658649220052301113484197366101746814230490873171875000000*Pi^23 + 47889243694592388933890105202415790441887709806443844914594609744841777622757964203997572209493146500889575103759765625*Pi^24)/(399625516514841273501428173407425840903589571208588639088212949150157969531978568031154478424733559088629851904017229464672445097050112000000000000000*Pi^24)
(1207507437146842733248688398673486013212223516544757020548992466662827888738312333221991536394240000000000 - 18731292306397585622094689139624595379411809611491186655064414083860853231094957731486760163082240000000000*Pi - 314716583074647275943833737192808639424652053596103596482708744830697325047236035044132168262064537600000000*Pi^2 + 15120509449430126491976308437967818303207065547654414731599855037425732973588800987917492194313555148800000000*Pi^3 + 56381241806680990923574150371581716106331923143228244266859282424294664817942701832325859421760040363622400000*Pi^4 - 1260393477520815449359153449175036944049589556166285667839473938030808205272033892886543129811075091503513600000*Pi^5 - 5068767293026294520882828268615612648925968675849413936747005408118034059417198523841877712045823518905991168000*Pi^6 + 26174465934278590743771856587107211130347352936247948978514925307499218296426719670208635777265073982575476736000*Pi^7 + 249687948938306304131672711151378874254099545588670362810561500511736336321227473743115173529981167822526010621952*Pi^8 + 1102871972930173258892110597617621399201783664013535832543640391324387357885598341157120538261580351427488868466688*Pi^9 - 7647986434402070805463919198649520583802678616561733635685676625522024187655714597954552456154470934520163723116544*Pi^10 - 77126021254405630168115374469239820151283601155697116013999071028340564585478560836468591752626323126751631220146176*Pi^11 + 160083238287091275286472553264332357825073005718299789892225288676265523805870912441831768769838799277832747507253248*Pi^12 + 2035064526497102388264695909029803756595499684074766551321241681240565594840132242148211498953192656804340213743616000*Pi^13 - 2424531383082923512617679702849889336437069997550637579958822751449477195808666425936773310967029439621705322463232000*Pi^14 - 29900489123886251592128266735732588512825086219599738334197570987218154602981953639022186602609882181996997276336128000*Pi^15 + 26703552111862089460701227215180637178472658788888518047525236539402261191298719178642694089652949710660021637873664000*Pi^16 + 258010437172467370666781392428214599254110531974148189816934929925346982467139240550779988214327651571472422404096000000*Pi^17 - 201705732905029367070177004251152823647714524201201902299068864835726279409212070289048586038090633287267958023782400000*Pi^18 - 1249251522079855206655187706357441656277697859190190653050817389337410560673436808303322634859545924327974473629696000000*Pi^19 + 916705503711890797923780294065811927649061923477135210106006103287578629440170283329219945195873024704937001548800000000*Pi^20 + 2913371896103394247516639258911711669207993537771287551441597730866634797950271382890051746517683518757676478553600000000*Pi^21 - 1915880460788337648996267505520277812632826607259187652698375225029770968980000287367692230306281575433737167319000000000*Pi^22 - 2151190596435052665885941017832643361267969703284951446108436218235745711183678744664379523992177064069469894093750000000*Pi^23 + 779697760664250439539424976957166367138060158856272229857233046962097284859410981458110086313449920944083705108642578125*Pi^24)/(115092148756274286768411313941338642180233796508073528057405329355245495225209827592972489786323265017525397348356962085825664187950432256000000000000000*Pi^24)
(24935780920628452563912276870174935765812701426857884419657313974582997340112273502708177235387351040000000000 - 1336744093221500211114193225175593104291979753674469491379023492873997040315653800861788750322073600000000000000*Pi - 7025409314022763960689125152990985993268053066527027291631128116898800458739374418827198102425829376000000000000*Pi^2 + 132006996727195022558494169461906273307278681979474384525649722769224614829734972416083960435816005632000000000000*Pi^3 + 367160065916646197765816912970341877356770963156806020058955059771173681072562678909317441985941200674226176000000*Pi^4 + 201433502014745071545757707842957839529707646421933019803823344290260993298174090587346752449703142699827200000000*Pi^5 - 6109412296632189148430355704342104685371802431967459909994703261051058216981416984557396953874102417295933440000000*Pi^6 - 491090420314104821632764527458032865351373310504870294850043851995604785875373102776774194876044769396395501158400000*Pi^7 + 353744920579136094854701803441847622489093806928258127856902974262744159320746914773281988806010656166500410914242560*Pi^8 + 23851501552272227561190206278591244473457286743564069799825301017997882701356958525763371965982070283620878909859430400*Pi^9 - 37148890823956486975973728643188548462448564230631853525953918519351555946551526486621554045796757594000307744722124800*Pi^10 - 413266381545172075836009390220622550380714317947378004185711746624864510766314883832043508317065029902038175936340295680*Pi^11 + 1715053194945177537574638222870318178166334984043599620654744472471743896819885482828506185985226258507650325789202710528*Pi^12 - 1819675979705318612373732856495183088623420959111406044974867129516978236729214720533197239455017730334936390981753241600*Pi^13 - 43424358655198978905877183408034120968664341011504502173421345379061357046630294512036107325038104857874747575389650944000*Pi^14 + 193706041026852384425359730423062132201210857675560626949682267296118808559027575611369156318029146828296093985406976000000*Pi^15 + 671631064782904619857065692607455825524839050666979231275111191804213543640050927786594325229055151711913579325622845440000*Pi^16 - 3361584558176034629373284003600273971877834441795001059807729400717168405954517326893590625827592584847567574910422220800000*Pi^17 - 6496488324918200850376418232222163543622759894821668070445628511874548616118593762346181111305432087490976282792951808000000*Pi^18 + 27715574472025824184392525701862782144321018312653852318239518984191433579250664665948380960692108268980739169657815040000000*Pi^19 + 37636540743853737170373606200784642800866358767360602207433383103918215384079525472835766644611215847353338545415418675200000*Pi^20 - 111467408577913238135781079515337793365165345395856042793276872539183913498290482672759200732453491575129498668704537600000000*Pi^21 - 113285767142459279842624970802146106259133884822243360981245692671659745147695253482273546279081507122152431937230240000000000*Pi^22 + 178308525619873736774237870580157355963435932385382261592244995298316336292832670358895490393523577096312202168450885000000000*Pi^23 + 116514402312658263124205882567142939941430055138839673293893387801119463278287460061474758919314906070809892376916722656250000*Pi^24 - 50505489967844313577070934676475619352727954555437536694321294669954721177133016956301431523668326630840756783742828369140625*Pi^25)/(8737795933576343851457786954426429714323349830892942250118212604650237997497930110858471424577662280130528166687260561555884425149196816875520000000000000000*Pi^25)
(-2010247972513198687372376349458327746928385024415900079653075773788327463619778194620900343153269145600000000000 + 5378428813901475269956004589928788440756262926104982095293949479408855203043177102368328903762137579520000000000000*Pi + 583092353998018576536452523086230273369715538373712703601673675453643467226649709041026296242306044395520000000000*Pi^2 - 1101472327723672296727626977959236646039445277522952423080785796651519771941161047761434298338619985965875200000000000*Pi^3 - 32263461073279833250815418754121281695198758803497230801119801989444061445794139224738144034372615680211025920000000*Pi^4 + 99538711543203001424962063067915708346082349728118780829592698441033100056445276360911638648997242549528061542400000000*Pi^5 + 514146625052881193767524310430409347971359466054623280705917682150741462868032695432038457272961640989626204160000000*Pi^6 - 5257469996244342951163252791145353304076684777947312245514083562441025307482774867334406858023857381399601013063680000000*Pi^7 - 61002644223607345933833843329619792729559587154635774131471370685797384082825114787265394087782297084338034785334067200*Pi^8 + 180782095144902812101198821218598149453167414670109899395762422694348210919399568266175225298254300764336709989157568512000*Pi^9 + 6565955190969242568841338168125149150855106089035465701236316747420743566568737681030308666809213664950259775104461307904*Pi^10 - 4255005698799442681211488926427206758497438389078391531795347015102251852948230975394790121594482636045148052101113525043200*Pi^11 - 301822934385841532299379890455991781997036574573699372339195007367944590555784439941657417147448902233120136701704677621760*Pi^12 + 69913546945480769704017395991410312741150977288291128457707008514197833249650279162809615319776174146051053412013392999219200*Pi^13 + 7796560202561707939371276596432503853850850938581691151820445475650837206915920252647816492163746020871552267692028198912000*Pi^14 - 799000207152574702917786503347650650191654035444921900381572072882855077426207289826801678417027150708770244388860828057600000*Pi^15 - 126825549039012822371547040295822120579287451333871490347011759757771523895603799760745841714770079873469681518494141644800000*Pi^16 + 6171818668764617660571918150464348123589948452872641964465059243771890906242182468744741798791238041841076822254354746572800000*Pi^17 + 1338598630392180977773220381107691403147584819380513178787918798113430030556061612285274477933387058728502399023307554816000000*Pi^18 - 30244895314780835954746476835931131297707662792904702311165322751236780667341304004386006695836131545674521814640155688960000000*Pi^19 - 8812357233029693740744185025294285621747842287548900354638091594829037239774893990150206618550082056060756348878415699968000000*Pi^20 + 83059692816378714314837647657969026996551844969426563121403966656630119796672229105335036728609025007702621443672715545600000000*Pi^21 + 31520836600183687161769226102884124155103243331891228831821526803144722200017134258087265196778137604602777307173298392000000000*Pi^22 - 97953189524780757724115145059355513136816874880243422399591303904649021667564956506474144678669908131298787075197878275000000000*Pi^23 - 41322044161496528160415645523378158769254021938385083727640127287561313672458106163580178605410406104344336174550352255859375000*Pi^24 + 21267838907091224543545766876846397276549029564262885493842222437462726059194040445905607441769831579607266870064487457275390625*Pi^25)/(23067781264641547767848557559685774445813643553557367540312081276276628313394535492666364560885028419544594360054367882507534882393879596551372800000000000000000*Pi^25)
(118973503360028766652563360670550668317200400847696988947534346949711552365877190968399038252330715709440000000000 + 7008384328479868104592965265857784984094957901190201401972182238089511121275377469371127181085476126720000000000000*Pi - 36452989652125758594097623188924336012736477432734753614918613992856087566949471856873824095986731974656000000000000*Pi^2 - 3375074505167483562281244947221615883666735330826047829660804973581304608219398933731642459803966650921779200000000000*Pi^3 + 8827206312787395268452529793210696891298582573207233266595626040129872366284014457193387343169481326246028640256000000*Pi^4 + 534975742435751794888226325081520255096732108337242004054013123040031980858074498336052630364274948448269065256960000000*Pi^5 - 916150859434971296675202808948631637325060208730923493478964000354842072248948232486478683675021020340750531952640000000*Pi^6 - 43454922618689330897469855778440058457732486328867400339371886717288991065066263415916524013831463952719367454588928000000*Pi^7 + 51586381582184011422208882245822614376972996185663469767164863837424837722352304477760209695160822966658592828511811010560*Pi^8 + 2128603959274489736453469966991950592181983993893400631564604171075140355657847569230793884675419201129134536421208825528320*Pi^9 - 1831819339548998371889833755809553686484297357842387104452219507899925601297025133738554012574294574315249087068901264588800*Pi^10 - 67833054058314119954415317179492296551161945728552084186201417107051150083823126445365426653091290371813972420324837864505344*Pi^11 + 44908736688242019769563815646135206855145382894380300209519843246936982573232590993922719390256525476838315445379240095121408*Pi^12 + 1457006744958198742071671586438564506919562132621794066765350097475030715267661234314364883836842931586567064606192737777090560*Pi^13 - 804164909938458406670637793275977397030652902204303803921454109850546648860765147388245522902417440061831251344151884804915200*Pi^14 - 21310798628006498165704030283106231509460004238882270202955832882128921056715620009365864625528884686268760555991545667387392000*Pi^15 + 10760462706009678239445315688649939591419695970925670684722036280275413092539282182885745400657617927006487485665753316720640000*Pi^16 + 209903583117391070640448768335117347707928464321143501614288362192799432095056366142657007358771915204919136309445391244328960000*Pi^17 - 105585186239476139901486041227548886263950570664343159089265655641967623812947840564539078575777252019959652567377684883046400000*Pi^18 - 1342463365885595703339302384024027444108851464382813027754117259899353595444800881939040432814998583822753968400575657672704000000*Pi^19 + 711740568027760765258995024943648983825291244057827728962275764176989821542594966783570056268442188762119186215524299256627200000*Pi^20 + 5162273742911136801633070226162957526754536475871760959041851534267052748825259895890436470437560361102929506897375205539840000000*Pi^21 - 2915280364685572427016022628112737234731450168273788211873887092745776309221161277866786976487540009223781922048579322086400000000*Pi^22 - 10152231646259425659215867340807745335557478793725802185292326465815728788987877420744196708673995622493336604751291843792000000000*Pi^23 + 5677099505269584871136402839095870926473187333755262945190499491988054623912486226291463053247710254215672487713493028781250000000*Pi^24 + 6736797211938636445391384143590313822236993632657952189728797788309726338887131273845054116963052563799042443966827030761718750000*Pi^25 - 2379407220766559836461744415222591025483538955971925091336106533732630176757137190594568039110448202169974436678397461700439453125*Pi^26)/(5462450603467118511426538430133591388768670793482384633545900846222305584611826004663395128017574729748159944460874314577784260150870688463365079040000000000000000*Pi^26)
(60937549185937496267961666687823019911386417976825125672733075652590593297932149754380975515620636989849600000000000 - 10707731591681859688085538603969484233007788072191030946925935409009265973561090835536615708479357404053504000000000000*Pi - 18789467010882820552101146517557398551907713327926585637172058290345891140026684388491406252466028131154657280000000000*Pi^2 + 3537749000165265776780040337358988672986720582179300958365068347122899214523516614595043471623411199311137996800000000000*Pi^3 + 5177496783709949256317230247835821690609424865300349129792410049926617938128031112417478140742093337356183913103360000000*Pi^4 - 363474017871493438977005789210184471676537555801528344550969399578546299439306812460322750835865235007990837280768000000000*Pi^5 - 620613718554010410554328760359700086453859654974610302552317367849459356909021811163284048715100205443106603180805324800000*Pi^6 + 17255557394721301261668950606739897912831747531392202239157880956449097365514111042437470855314560371193298162542444544000000*Pi^7 + 38234456211789284429045644561834248747170729074759965140081888782370395608359413938264248230135104951698933571360370615910400*Pi^8 - 361239736985057208462372345460574371909325405458890275784957448809481725182314364408562559020358805671492864913698247933952000*Pi^9 - 1419124344178215815787602698697187106647876032940967841573201610883878824288476110598374720481392754136579031280304664141103104*Pi^10 - 1587684157524712152797981218819442904332866626222033685503508103482086583780115998749404606901347067744504018021993172728545280*Pi^11 + 35347724471268713751738512135122652834361070245452298054572047274766979369526326378370671483305212747462256656478205764352081920*Pi^12 + 285823831787203850917136348303844373509248498936771783234016445573538975003437297505362225918648521979224616867296757827816652800*Pi^13 - 640466729484119284722663509180127382392298750094145198104991981441567099956492278283438258397649479436529052780785705718644736000*Pi^14 - 7637586393271560241823948737765150799760833749221603854283799766287141863032054576349471094154750238158772702213597395492536320000*Pi^15 + 8855680656478394380476418408892398607897975649866311315780285471321118619030706451192883687029943827170566259246429148691824640000*Pi^16 + 108421227436053114348912935475176394625212435633143745384670280074079067981917570404571678321056427654283086820689411797784985600000*Pi^17 - 92627457362395200842389861780600664183974229946347315471261496258855170406466723489312500679214035108557460936929517768802304000000*Pi^18 - 903517377051804741529155240402946464127799582950587167876007246540643082192754187044670855671511839561755433461778734068531200000000*Pi^19 + 679940668586510221554448053054312127274864135841378027241202591277109857383510693259648539118453528726163569260246277232263168000000*Pi^20 + 4255941087385929737908866507665419004568179939500237767754943114415243821428160606472713254466160208273538351760419403686215680000000*Pi^21 - 3039069170847294162586500180282676106515879250265437627307818663147123300706104917281265116296956567769796287712260821212672000000000*Pi^22 - 9735531838326514177264716065509551466966636002493094332076502915212234815551335933009664266607926103672575187684331460540160000000000*Pi^23 + 6296289722062791403662461020094482582316696710989162979764397959744274560028700847414653269917437730132003233268243745407750000000000*Pi^24 + 7107311940849069681404899284552251355671215526625592068486612106184055531530341354435171965344481114122084923721476243860937500000000*Pi^25 - 2569399763571497525691881073387147505642047344653704675539114494838872280254652505757783506860248927465440080415255576885223388671875*Pi^26)/(104879051586568675419389537858564954664358479234861784964081296247468267224547059289537186457937434811164670933648786839893457794896717218496609517568000000000000000000*Pi^26)

==> anc/Z_Nf4.dat <==
1/(24*Pi)
(9 - 88/Pi^2)/3072
(168 - 17*Pi^2)/(516096*Pi^3)
(557760 - 550832*Pi^2 + 50085*Pi^4)/(1981808640*Pi^4)
-(7613760 - 10955120*Pi^2 + 1031823*Pi^4)/(871995801600*Pi^5)
(-1580705280 + 4545618880*Pi^2 - 3163608216*Pi^4 + 275519475*Pi^6)/(1004539163443200*Pi^6)
(11980362240 - 45625074880*Pi^2 + 34975663464*Pi^4 - 3087850923*Pi^6)/(168762579458457600*Pi^7)
(6679240888320 - 38937924945920*Pi^2 + 73255217572992*Pi^4 - 43574057916768*Pi^6 + 3702736162125*Pi^8)/(1123283728875493785600*Pi^8)
-(905544434995200 - 6621450352957440*Pi^2 + 13084404922476160*Pi^4 - 7844235339346336*Pi^6 + 667254882476205*Pi^8)/(2561086901836125831168000*Pi^9)
(-9584782897110220800 + 94503005298192691200*Pi^2 - 353563145082913991680*Pi^4 + 543925290576525558400*Pi^6 - 293959676899863360072*Pi^8 + 24558320427820554375*Pi^10)/(585157135331518029905264640000*Pi^10)
(1514160767514518323200 - 18174223296024802406400*Pi^2 + 67479326672366820090880*Pi^4 - 99634064331054326254720*Pi^6 + 52234495393790931196536*Pi^8 - 4337909539843301126775*Pi^10)/(1184358041910992492528255631360000*Pi^11)
(6125857189873869127680 - 91132193757778031738880*Pi^2 + 594057521480406770282496*Pi^4 - 1789385623101879900145664*Pi^6 + 2422804349921479338278464*Pi^8 - 1223307997136615709508176*Pi^10 + 100874156304546817817625*Pi^12)/(181917395237528446852340064976896000*Pi^12)
-(3092427361182577478860800 - 55430612798801613211238400*Pi^2 + 331824539874416163130716160*Pi^4 - 894965618503910689671936000*Pi^6 + 1117195375856053378119343680*Pi^8 - 537973590778786271661677424*Pi^10 + 43935539278299220716247125*Pi^12)/(851373409711633131268951504091873280000*Pi^13)
(-37810397509960643798630400 + 771721166835803487940116480*Pi^2 - 8570536014233086168780144640*Pi^4 + 45688229613686927112681099264*Pi^6 - 119031039240671374368398246400*Pi^8 + 146726009170870253122773942336*Pi^10 - 70290246672433600385237652600*Pi^12 + 5734691473414379296672726875*Pi^14)/(762830575101623285616980547666318458880000*Pi^14)
(361484986453845416209022976000 - 9078256370782623693898285056000*Pi^2 + 79996918877832013472814413414400*Pi^4 - 340808193350080845949096689152000*Pi^6 + 759986365460019144987926990123520*Pi^8 - 850058433211656929687331853860288*Pi^10 + 385970407351793690802409904873112*Pi^12 - 31135728808581887826652521389625*Pi^14)/(42565946090670579337427514559780570005504000000*Pi^15)
(1623314598197233502422975905792000 - 36651271931653898325192402272256000*Pi^2 + 961102536517667062249564537434931200*Pi^4 - 9573648775129468711235546514659737600*Pi^6 + 43917377354881094629738370844412846080*Pi^8 - 102112916513151368807823387230527574016*Pi^10 + 116772208968580618597694434094332573440*Pi^12 - 53591007594936345682224900192432206400*Pi^14 + 4332809543319059760407928621127359375*Pi^16)/(41713265058582266292140166588119045627153743872000000*Pi^16)
-(668800850186738346518490050985984000 - 22469315072890432053829434416824320000*Pi^2 + 274363057363258829700597293963359027200*Pi^4 - 1693756546286118533593395783240954675200*Pi^6 + 5866217987242852447501577971631405260800*Pi^8 - 11520649675193969227100143049792090099712*Pi^10 + 11925313918051937151602177411775244888320*Pi^12 - 5186646580686080771033419770719101470528*Pi^14 + 414474994571441799265814412840472318125*Pi^16)/(39711028335770317510117438591889331437050364166144000000*Pi^17)
(1927760013967267077077750897442816000 - 114409726288354611388797322600120320000*Pi^2 - 352579845282482851580775512947241779200*Pi^4 + 23804905653318193366074202571920978739200*Pi^6 - 206602439539561869640457359093107469516800*Pi^8 + 827875653558603614584285362639422749581312*Pi^10 - 1747892013971896243389761024936645340887040*Pi^12 + 1876611838696783944839485632146694874146048*Pi^14 - 830517357264320353008377799209352031821000*Pi^16 + 66616758074657674264610570592290961796875*Pi^18)/(45747104642807405771655289257856509815482019519397888000000*Pi^18)
(3018326558197824550669722193640816640000 - 130948455369319548887261585902065942528000*Pi^2 + 2122637442016165776897256978141991141376000*Pi^4 - 17937617856387128997291373424510364260761600*Pi^6 + 88823049556330525910343605354654736949248000*Pi^8 - 267257098478292077675730493651242576300318720*Pi^10 + 479170645606983741763507660130413289915787264*Pi^12 - 468257293701697238966908606734162150799087872*Pi^14 + 197085272610401293450586889357950406050163960*Pi^16 - 15632969847215685162617970342390974177446875*Pi^18)/(104303398585600885159374059507912842379299004504227184640000000*Pi^19)
-(1212407393438250362707076636050760663040000 - 70966814910653251377955201345086050795520000*Pi^2 + 730674060471150570831746563304118464544768000*Pi^4 + 1018083814350233758128136354626887902822400000*Pi^6 - 59601820207698963806403844196636431002461798400*Pi^8 + 429180923345472779028224003902593142349638533120*Pi^10 - 1515169081105749328847200992760421225690458398720*Pi^12 + 2938564170358237125009541069720635734672250433536*Pi^14 - 2986839904689897337795222441004522516962056363456*Pi^16 + 1280791842804440514201384383347509953776421238000*Pi^18 - 102009915575233917592923540729936882349836328125*Pi^20)/(4939808957014057921147955458294752215083600853320199464550400000000*Pi^20)
-(20296336295357212178184136974009125641912320000 - 1105524147107637437072593762913201736992686080000*Pi^2 + 23047162675263457598662606793649185004082692096000*Pi^4 - 256153526100891743215523554440819251585589706752000*Pi^6 + 1717429187830862493927922427495840299347102570905600*Pi^8 - 7304662531773887612357438822125603833176777142435840*Pi^10 + 19841160143551857857231755439478582997556754173091840*Pi^12 - 33217410198361163047930453769368878129472025517109248*Pi^14 + 31051949196561387414966871974528338372865832572307776*Pi^16 - 12736909768343141854707160509364177084875246683996400*Pi^18 + 1004276587845006831537368838865594596480997803946875*Pi^20)/(463907338771104207490846792999376770022931123337006572114857164800000000*Pi^21)
(16274756559616331459030870612069497705133506560000 - 1131561950593544031018338359148207754386331402240000*Pi^2 + 18893237204872333455654252466273651974085451710464000*Pi^4 - 103091487392515844870014283446570414167411751124992000*Pi^6 - 335770227148081315892424346897491002034436862115840000*Pi^8 + 7450563097617792938125787790835556029686417589841428480*Pi^10 - 43917676667991753068703653881801608521295083910682705920*Pi^12 + 137839688151118059968766083606878786657955516540844515328*Pi^14 - 247740679056927223003749518043771470357927919763154452992*Pi^16 + 239876850376521850254171218415138488544748736064213887808*Pi^18 - 100027331843371864759735052175420400669279897921858857000*Pi^20 + 7915940442798826865830115478298067396512234348217578125*Pi^22)/(26780442852578303690031603666268022179883767887998715395046474409574400000000*Pi^22)
(13634554340592366724975589337548312043493093539840000 - 910931487099448530609442536102180211261453086228480000*Pi^2 + 23846485883091372696993867408585909058831592378597376000*Pi^4 - 338603319778059348102779596032455214770555188026540032000*Pi^6 + 2959352613364934739451007884592522874299124343452991488000*Pi^8 - 16877768820345573818459262804737211444500519694828717998080*Pi^10 + 64170640076022605302932408630620592295927393674245808783360*Pi^12 - 161222633638840358795051699765097990361674510189131056324608*Pi^14 + 255873229874886280635724051102722506569192956567263190572544*Pi^16 - 230923949129525938281011922837795694715441837975064000678720*Pi^18 + 92776965380277453668572993748062438302279887062477809507000*Pi^20 - 7279436234417654402614810761872003176708504619363255765625*Pi^22)/(231597269789097170311393308505885855811634824695412890736361910693999411200000000*Pi^23)
-(5482009559867140611954908422945030461868288140902400000 - 456508573351692341556857181083868166063523778086830080000*Pi^2 + 10252849047258980376951188642743017557967965097170042880000*Pi^4 - 96846579843894255404842576844444243863619580487111016448000*Pi^6 + 274008453360099688728413487708343245383366003787940495360000*Pi^8 + 2580453909487294035637839414005598358476694599023551787827200*Pi^10 - 30288659983912512778610719003447278225101810764409249322762240*Pi^12 + 148137495297269938998005376024653848862947636546228322984263680*Pi^14 - 417518921805621092575287965232821878365507945531807852102291456*Pi^16 + 700478761840154078117207700403922776866071668555271773222053888*Pi^18 - 649253978738636701201189633795239295271400977011757546480730240*Pi^20 + 264024706237194799850203163904040885278225398767419826192860000*Pi^22 - 20772223829458548118669605494096264445314575994980503099609375*Pi^24)/(4872001000641598907976719060325557064169625807853416219733971603051507613696000000000*Pi^24)
-(4780190426003513002145395175550473501716004659947110400000 - 383941125532605326513626602485780873907307336521744384000000*Pi^2 + 12395949528068309129335738409126556875275323344567245209600000*Pi^4 - 220152926953252969713781386048722808085119015752212414464000000*Pi^6 + 2440716467546072080761303909365905603801938609295020638863360000*Pi^8 - 17993124863495001927733076767783550824301420365625980555886592000*Pi^10 + 90924514693263767033722331535222460930344038073135697885003776000*Pi^12 - 316984303883810368279453089870589567945905847954391675415802675200*Pi^14 + 748802138764554587610522861302820021073927673753452229334887731200*Pi^16 - 1138617765107846612883926381949020722956919365199264739960181012480*Pi^18 + 998705284106941180848889031396021255528632972532840984550291987072*Pi^20 - 394484336814871945179094668880942868596642750995321499959691140000*Pi^22 + 30825647409553557757895889567454708797845318287660552415109609375*Pi^24)/(67233613808854064930078723032492687485540836148377143832328808122110805069004800000000000*Pi^25)
(1363279104518616302317105993494449421119587663310172979200000 - 135007880687786759814403582901439867277205082115865051136000000*Pi^2 + 3827578334472372175902851972981750487418045025572816630579200000*Pi^4 - 49745753307132180272139629956004134786769289628141927740211200000*Pi^6 + 297404774209639925582867105375336743359579693399857371556085760000*Pi^8 + 15255025821468583793771274715609324359582483868018816019595264000*Pi^10 - 13364782924643989924905373675594365844198220171167373585267294208000*Pi^12 + 104522422314083655146423441710593276267392372789978186710044613017600*Pi^14 - 434170776374347840806102006283867779938453237668441061769582774681600*Pi^16 + 1110238964117616139670956175651495721123730080458656956315976642744320*Pi^18 - 1749547461270141366918911145367195748158153883394606188169270525256704*Pi^20 + 1558448838432504307254579047388485037952228074519857393216098671024000*Pi^22 - 619472049979469626224790877573692743686355869059309671316684288125000*Pi^24 + 48473961137553852303954993598490376549911445036022991687307568359375*Pi^26)/(783137133645532148305556965882474823831579659456296971358965957006346657443767910400000000000*Pi^26)
(272401837020608615640981852307445471126603607287810909798400000 - 25830242361416494069568913936146375848105803001957826376499200000*Pi^2 + 1015288734466144493445238287653569846800683497609442907861811200000*Pi^4 - 22218472639826532996096528470340492073022505760125016325750784000000*Pi^6 + 306410589801170809289111479016017976143149365852633794309678694400000*Pi^8 - 2844413370741835594137253768232643684630788636922363711250761777152000*Pi^10 + 18429167660448326255992495235871268617176170168562285377566792482816000*Pi^12 - 84685026588753469783319272894045854792834940027098997242484667999846400*Pi^14 + 275383404119421322239246475943092999959073047921731329834231573362278400*Pi^16 - 618756047580804294950516591984381548272851514939163229932295687784960000*Pi^18 + 908453237116208035142829053601245122580953168150428645238240735741443072*Pi^20 - 778289178328244417795677626060173195885284196662433995729238479845960576*Pi^22 + 303105276509981017951924932136313681466113501723007063293448922319655000*Pi^24 - 23603660591969528022185567550579376144399643730379202280518209465546875*Pi^26)/(3514719455801148281595339662880547009356129511639860807459039215044483798607630381875200000000000*Pi^27)
(-44780920660617553978654272964191595583006684946542744785492377600000 + 5223398125320738857409196805293043757621598262755523619895797350400000*Pi^2 - 180670152037058690985042082918784813599684100615297851947679009996800000*Pi^4 + 2989008883789014922003957481941879278297616293216740080194003822182400000*Pi^6 - 25665830748364306072492594595401248013260430113839154878314809655296000000*Pi^8 + 79554805234304208018987543084408225471562106280617670612410346680352768000*Pi^10 + 622541237276023261676231573794539424312454028460476205625981189224398848000*Pi^12 - 8844626728075056748898980791691656099927387831150852923762119622449849958400*Pi^14 + 52423630108927520896414072066913912894956113048146347927156065109892667801600*Pi^16 - 189408414951335154691432175755495178100769191897112088364801820001892753408000*Pi^18 + 443790589014665851649335008019634940478992041175072988072586538384413667151872*Pi^20 - 660436740249100851886870418424041418349097302215905648620381615198271053928448*Pi^22 + 567257023834722427113121858460353450027921217906800348120948873755818961000000*Pi^24 - 220818352718678508339218135379536823181623166083738329030815315529079101250000*Pi^26 + 17192282715152547622991435393471426479967955729147952055855634820540283203125*Pi^28)/(19027397716947681973989541849839341467354642120357922942806093383819698915623823279491802726400000000000*Pi^28)
-(99613181091883317056705114974548499403092561673855392551127744512000000 - 10958360058747162746483240216024544297758579872283327831845999371878400000*Pi^2 + 520206991870116753712462082951466685274389866211052591590831565045760000000*Pi^4 - 13897437222968008468167867267960424106960316489976197747527389278948556800000*Pi^6 + 235232590362867162898733975564935416425071929839568120603217838469021696000000*Pi^8 - 2698819899267863370611464273844186040646213041062274607588080912090645135360000*Pi^10 + 21851986382874626537555152562210749469807626564633911822251190847965686136832000*Pi^12 - 127711015379642235248728821277921622642275413446684128621471136356097014628352000*Pi^14 + 543016634292930605786623047560582605808186072420529205092233258036994675120537600*Pi^16 - 1666995210997715732402695385586891915307248389943330928432694990303691154042060800*Pi^18 + 3592648286181022305215366029412093507680673991199169411500416943185891061443932160*Pi^20 - 5122566294983424796704479994169920342221395438046540064260480702324404588279314432*Pi^22 + 4302918494993887106489478719101646547686006962739156668376191290036057931381728960*Pi^24 - 1655926908650654851569728726235323149004083409707500298158885243937684418182050000*Pi^26 + 128573681882725695141671599126833030983261089030360393387029482600029944844921875*Pi^28)/(1302235099747899354299844244203004530025751706717296246205649031188620193785294465248418978594816000000000000*Pi^29)
(21364863532646243636810462490947645215194767586326784199791904555008000000 - 2907151498158301601663434022046349353158962893064722651259919847653376000000*Pi^2 + 119953469745107523267759095585408412230409802611237316065573191360603750400000*Pi^4 - 2426233122904278683862198654267958485938077034725387733677300205947453440000000*Pi^6 + 26872374533665350815768298721233665800801868428039207398026671853425970380800000*Pi^8 - 141440295019102121035814779631751732466809178103031947838614421927251914260480000*Pi^10 - 257065232376666451179286869418072481581456892617554095099137608278998830284800000*Pi^12 + 10253879286154806758184571314247815401340237560491349872845127066526588042477568000*Pi^14 - 84979700646672766713207016443532202393953331795973377480549402434535273114370048000*Pi^16 + 412008415284967045766595328637189504338237516332004317639275782448260149800789606400*Pi^18 - 1322297023808256250442650453054169555267846817245170124178611257174294587252855767040*Pi^20 + 2864540543001340438617193840520016331841544089850150200634151345856152635262930268160*Pi^22 - 4045085480843317595377939578113134524121487493065450738334784842019363245601601561088*Pi^24 + 3359542694190434723843979794760876874456727450119106025242976674067567722957382120000*Pi^26 - 1282797826154977495906464452774309291493143110051439600702548698370744775598369375000*Pi^28 + 99404918753349305845173727089777907798127292823938098692528672934800204603271484375*Pi^30)/(7500874174547900280767102846609306092948329830691626378144538419646452316203296119830893316706140160000000000000*Pi^30)
(2670196302800431817462278685770990826231550398368683229870437376720896000000 - 334529039943748328435149632243298675745405274639703402911491971293904896000000*Pi^2 + 19140778853430941078560424499376556550308942224506706222615949400412992307200000*Pi^4 - 622168875697054841631237141140671859988815718274158472903960552825656705024000000*Pi^6 + 12822897307925124743021410646602444028842079136201125515797829824134719419187200000*Pi^8 - 179499734772005808387736081045889200939048673238774490401591001829795538361384960000*Pi^10 + 1783284079427329392635082993223677558035062040773918018890373204987270151410810880000*Pi^12 - 12922008204908441583562071246058324543176184435021879126304092499050225406790598656000*Pi^14 + 69311397232963047060037003640837348509875744790987606053957695888100530781852794880000*Pi^16 - 276004497974455831387564143084881004836626462910245740318217889824046006305339205222400*Pi^18 + 806834896888820841932210578283768725250201041698276929481996086360944942556491796152320*Pi^20 - 1678341016350478021632358528459679396667050867281438423653964476028569403253466989383680*Pi^22 + 2334377012645843571952026461128681153736972826114502601073101120059177298522626298558976*Pi^24 - 1928324818777948604080548482217554908634261093852582150123444820528936099444840201297600*Pi^26 + 734598729462633717295957595727022406215854046362133231578686092213119856719957621375000*Pi^28 - 56893836861861843546091782153892455507589180518763495299471674929771346320383556640625*Pi^30)/(39064552701045464662235071625141266132074901758241990177376756089518723662786766192079292393405577953280000000000000*Pi^31)
-(15289671945503109685529852937533924565853745566333183317796618155828707328000000 - 2405280894703626856529384083166475284739357808080480627723066552251785936896000000*Pi^2 + 116454246977543717605201229808685742093153373098462333410222684073560852188364800000*Pi^4 - 2806905944578504677190372709593961160427525877655829847508456017036051985570201600000*Pi^6 + 38107781908144470241586197424093490367798649314281742533287448810857117540941824000000*Pi^8 - 270863155090297901140690106100055594221448904963440389913870333683945720557055508480000*Pi^10 + 141565833669011077328496283265088663511487202968027011326220190654243292001662402560000*Pi^12 + 17656497990144670307436482868658695214538136199961957104872747699430289753158352633856000*Pi^14 - 199314061126630316694782436232069880014774706785447047595289823902861690670692180164608000*Pi^16 + 1246221309038011085124577955821890473765913010812298075404866791137119801008732105605120000*Pi^18 - 5187176521850596294061209932020715247067437633842021072249556647689415345907565320250327040*Pi^20 + 15049605735330247801680854392127188120059124801613453396022266457996306936668726851684270080*Pi^22 - 30388388228557915172672616810312282401691518343122188935275456870058673203639002082223865856*Pi^24 + 40892215965752404837536009245850246067373288760372509449339983254050576942853421947793580032*Pi^26 - 32919547707291425590516315964904825717527093028882983929144915024230110798847852587117760000*Pi^28 + 12346689583271009191450697327248617777575067996415631458002649460023902651806380321650000000*Pi^30 - 952516799634867295726710284556187819430867614776396835122501183443133739219469095458984375*Pi^32)/(4880256439836207809323703027985648095347853326853655348879323384751395109744625126844081840123372042547363840000000000000*Pi^32)
-(14254509534684427712343769754313955407696335373890328152045188992121517899776000000 - 1988054882128944180594306357355384357331432509248481325504741047327382323593216000000*Pi^2 + 138092969231456788969468431144557632953630128987770909009451675858212870772332953600000*Pi^4 - 5485039939947477564152940958831830560187952978857495147747276483883388683610908262400000*Pi^6 + 137298380538527653873787840423793561282239285995294918647739839911217218813241065472000000*Pi^8 - 2326172885162943386706102717812491711166204446342961948818977359799977483409811895746560000*Pi^10 + 27992397028090168761552373879083428714819715789073543984909505741485327295923099543797760000*Pi^12 - 246935875312547716375252530146919518100086669818415250254985159071172046072571294298144768000*Pi^14 + 1628760294358555431771818805328333890626983177423239971948897575994223499060168842805248000000*Pi^16 - 8113692636668776842222926193873465224365878986373569003432203469837343461435126049757200384000*Pi^18 + 30519200337792770779437580494674409541840590564972927733109628658447969440904610824029858693120*Pi^20 - 85495879682283751316194384653598462849429652422712731049437155689978806788542490109822115512320*Pi^22 + 172470935098074788123529904923877433338728332875503487825541254690688931591802659085029355634688*Pi^24 - 234815903909854935687038382975897819538529000200771650812730960861672718185605697317692864192512*Pi^26 + 191205927661259307464783306913156639503520815458421226697619631379537364420674804010726513856000*Pi^28 - 72207322951479086442315770975387471010261995494804068592782234738743288904349634882772390000000*Pi^30 + 5580165246582003132853102785228809078395855154687185611270524092456158071904034541457685546875*Pi^32)/(258965927723468531193952977477030430531538488936162367432932416088448030103488787730854358764306614065733314805760000000000000*Pi^33)
(7999486679535794630200463455009095818411640426631153325131450585080549616197304320000000 - 1442931619447971608944998532177749763350134788532520398450812115524094348922615496704000000*Pi^2 + 80924303137817315854797134882097153490868907263946743093220808256164827516568848039936000000*Pi^4 - 2282535168791978706304313768010251517257485453216093895130702183698413067518976569481625600000*Pi^6 + 36845722140661148848071734567385925657089968455949090723529235625971364937850189604978688000000*Pi^8 - 324752543201446287220713562398844827774365126976024898671872050943915821751986806993400627200000*Pi^10 + 595942295476621104984580243472891446836726438084453478855912205532496864968526223663945482240000*Pi^12 + 22981825028488436664964777224044280483992466034708135251941758258218705406871184249953294745600000*Pi^14 - 338088292570154806004074357500642132296436106956164355558943990184586558729635794079651538665472000*Pi^16 + 2637988619860059620853021575574547419199294151957518576821351591811520361492624530393809620566016000*Pi^18 - 13732250753938174737549516179139110343847971520443303028986121572459836451702765900787334338156953600*Pi^20 + 50687776619826724318116786536394272239465848560721660532290012918177364787167518979290361938648760320*Pi^22 - 134867104829927800655062790063774758211488958656853167802858176206538929577918289333847891738952335360*Pi^24 + 255646348670061785432198008572855990493759313087666404601931204141647102328537945298596437655933468672*Pi^26 - 329056672733033431123109150013551834413440407431913729181176486328458386314204342524768173842108764160*Pi^28 + 257317888039429845196251177051415042417697281254594923708833783905258265405869344234473424316484800000*Pi^30 - 94907687521346078276971578781654974148285035114328908056573341633453239243365770325721994670109375000*Pi^32 + 7291254552818360705746363222831668058427973463000222702196907701448516414052019591209585894775390625*Pi^34)/(2527341716387309844593016930270231702512275467384025562230263304276956167070784335428990794750023397048555083182741913600000000000000*Pi^34)
(1981420904936907534349854673333935218784276910637870448789249561297819787491520020480000000 - 297148400731733752427126885954869960908003302113086421238382619736304578144350261739520000000*Pi^2 + 25706258071421043332627606294742928651898727964340173776259809646527717830283298055651328000000*Pi^4 - 1267878485521228209876928440884864809287783669999534054536870679686599610726077591443210240000000*Pi^6 + 38679485716951301414729548501776993226670095829194717413792231502444278434966637330077791027200000*Pi^8 - 790014854418247099518643193828860647560041921613579252211286778112563908866627494217079219814400000*Pi^10 + 11414503748994878838262301956553594369491274630921400610069875731021794528919825763266508672204800000*Pi^12 - 120994396301293000330055590753463262183613555218872685228771343032233656824368137726704122886881280000*Pi^14 + 963655453830543222149396548239357980753112583390331864324637948550383823511571681506376445675438080000*Pi^16 - 5853222111091093972491565074663332594722002172981583994561045738829096955854856635356563722538582016000*Pi^18 + 27305239798895816591210646154183739240027897579324843585591480795828738142546892486668966358424538316800*Pi^20 - 97614076467668439494880151884360618683240675825155066352371460671236836746644254269278223057025866137600*Pi^22 + 263289284051948745434106672476805803295208906280629220301868477997992360234331241827196189908781636648960*Pi^24 - 516965486264127848368308536427825780958274385196090938584438840375104615391886641577843520088307624099840*Pi^26 + 690847227041407200684994733489103139300765589185656670809587711500766455326896941071121537564009612210176*Pi^28 - 555586889235227318503704572324587032515904960229949105191438842546111563708473621093486639650846329280000*Pi^30 + 208231678301064697192366102097284897573478938003871359137447865157295227917236844671301494704757050625000*Pi^32 - 16061453239564368756185120267461957003413287522141064050304659656688014325182276534567440472907666015625*Pi^34)/(50243553321779719710509176573772206245944036291594428177137634489025888601367192588328336999630465133325275053672909242368000000000000000*Pi^35)
-(342677993851296986626251130316216902765654175488107532855125474637075285205026414264320000000 - 70341451521779519191168898968124962670140804018061393756463020061993222810069645907722240000000*Pi^2 + 4522172420565130251712349266895490865490733028279459512368422969634015959697685583660843008000000*Pi^4 - 147228500648080908024317296242772424641250224358155111199725353955506296230234678268277030912000000*Pi^6 + 2768183569898333508290212319013630074311767856602309171240627312062287329013940007998404008345600000*Pi^8 - 28920635010372570243560226941979170931786120671538035249162739036800133401193762502303182068121600000*Pi^10 + 75207919033930598047053395180243480523339221334959267001989103361689299644776583300961272227430400000*Pi^12 + 2569231974041210503133468876567278440334383580625862896963129489867193808030289590493023567368683520000*Pi^14 - 46597268686896937986821642280628922179222577685834927647135585472976177042721222345195936240715694080000*Pi^16 + 441718630129212799880833807781709797094730807287717629021917301211027643770313973309174276135564869632000*Pi^18 - 2808851976293467923927573564449274731270002253655667403154066275587101552587888774585796241005489212620800*Pi^20 + 12807214955600931690897607938516726436139163313427679175898689947004488315188058713776104512415931249459200*Pi^22 - 42887185586711224919571232880346250277202708236691672320623619030333369703564211861755295247513321173155840*Pi^24 + 105882435219594618862443848997902175521024413586195917925405045698539374486963968046214866517788928328335360*Pi^26 - 189590866395437783552223675701470092748622029245424924143127641853969711701039682792885029993230667203592192*Pi^28 + 234211419478933807259640021058493265046271862375522281787822993656620507613005993679173131723526851678412800*Pi^30 - 178242533811466400301449233044266618269803878277099217682423804130994235610288829150908543361904341293000000*Pi^32 + 64718640334507918423167674917896680234618873824071684042988098127005292309854500362931097246666011531250000*Pi^34 - 4952256807043513858385048776725458910489455746450239340205745083463634337776070642714138214042938232421875*Pi^36)/(115761146853380474213013142825971163190655059615833562520125109862715647337550011723508488447148591667181433723662382894415872000000000000000*Pi^36)
-(500824019992848923781722261565998779435382594417752037614141660255907439643498893017088000000 - 75061598160713391415888655909453123625507062796310475235236081500197280452162095539027968000000*Pi^2 + 8725127503765508458869016163270758607766881711113998416861655911144873294211076680022858137600000*Pi^4 - 555113796188390657296091273890900922051535885165251573903747914307394059921473221267789604454400000*Pi^6 + 20866742815931781432339507644731429783204071033985441615433185762678975313487288768117441193574400000*Pi^8 - 513548297448625003376775346163700836010227318364843224458710736829174184634493326377856835140976640000*Pi^10 + 8856662107422890697883688485343700605337049252607917912511878982333210687132782816588153166327971840000*Pi^12 - 111751798395465712562602435730413928382813807101115218306886783181844397097850023698446960053186461696000*Pi^14 + 1060872023430931791191508090313344041495706151160271401139801228344317174086056551433722886786824273920000*Pi^16 - 7717330338304957581269464191793363716631707922351483777573877102728974230592386328056984940700181200896000*Pi^18 + 43520581631370894976606950418934066568735879865837268658519638356039608657030134830255876909861508827054080*Pi^20 - 191248854248871683867815568385833117637466106106655930124225529594530442310186225194678251419456302565294080*Pi^22 + 652691637471676121353317159540351001718799687071503485472984816803876223614435667029487490587243032175706112*Pi^24 - 1701000182575090207638135882900411404981934427284344871296748062304362085089530209132524598163976970572660736*Pi^26 + 3259994777986455179327629100028559672355458062006748309581697514222273698688144962594343579863043974338723840*Pi^28 - 4285447516451843638243418980208057319381002631277760593502318429103074815418239141218629969117004135088398336*Pi^30 + 3409109302618087196849963937677773690531632298992598934241614245351527824697143444687298369888222401065368000*Pi^32 - 1269311345131780872004351385912656660705122395174865382290352932954576107331554418505603648703893841705250000*Pi^34 + 97741735645308377739833462241655649293513530653556212839742541678032118388356132566189491764308802392578125*Pi^36)/(20559179681160372220231134165892478582660338587772040703574219511618298967148882082095107548213589880091422629322439202048258867200000000000000*Pi^37)
(3623547221016273680956551439117973488777214172060616996503072154015577908365973574342211010560000000 - 840624276944479524872946850920170433175090308843369662612664758760008991856573632546764992020480000000*Pi^2 + 61415087209991095148479384405507169190848463107964622389088650356340461330952142625882567073595392000000*Pi^4 - 2283252570499787208110954567002701348353662402953309532395121399675886912567256844161828337232117760000000*Pi^6 + 49261830531559324549617627145260559036415736126960447563302524151689538147156750461204137929485582336000000*Pi^8 - 593125673336438494002194564204958913085335324855101317927225630594793349075154556605002742497357175193600000*Pi^10 + 1748415251798355286218029094001215972086157564965125907107837609813788247008713891893049479643504469606400000*Pi^12 + 72937540543513175682467216731175770851879612677565578910288809636743921471278441751290872472333295319777280000*Pi^14 - 1554627695858819836353045383629077593853145857701467480194031259832590132434528969826228464372344592772628480000*Pi^16 + 17539585302333652422529339894581045351760595477509689210990657703159602135199170221468709361210280259165880320000*Pi^18 - 134096692810991605993583179067264753768192068293049862693006723172041635558474179664018550181107778781756941926400*Pi^20 + 742773364373463993603050014600721794406609314986722816659459326212308411725169094361105354791821835728571282227200*Pi^22 - 3058100115437646585198385617976638314632591274928438744045155593170246537021074800933896195382319629058224328540160*Pi^24 + 9445899429675188745955392418507089835386010149083275276621743323531783994180704448134976820110955539897036743639040*Pi^26 - 21846984519270793661808300902067312504070425287164140726289696596591657938143979379181995652941563644170618440908800*Pi^28 + 37154344273455232735364168581028021101263713504104388950143290687128481077781102350430748918059145639277009747623936*Pi^30 - 44184203428612959008404105144972574410407533088414058658722205228064910767017338464013303402662323144280828774336000*Pi^32 + 32779559316919569306430621413960278660896135839150367746805151882979252372804800013818534018722731879605625015000000*Pi^34 - 11727543449398747948808882532980072916627683890916861325349388099207928442471799531305997511426895478072838984375000*Pi^36 + 894000599966639479311178369266340222141491225308463417834761381187910809517962918227655535832693981334686279296875*Pi^38)/(1405247891691677819359017534581216524895706560534698352064654764557646535291221412790832250266664438786485661048964597977313279205179392000000000000000*Pi^38)
(137056458341359572566903269258222063487243224468369744644731826910766781839622693320339100794880000000 - 15536414466791693224036369196641209372471395685913083325562062312207960700164861415704865544339456000000*Pi^2 + 3329737422283891343839516438258111641688804758270132834741722718443143086538334963904918027635785728000000*Pi^4 - 299185155307020778870704972706305576603349413409887192675232898401198064058002375635850621020298595532800000*Pi^6 + 14153932941940606943383640240881062879081935967035746527914133197787587162634835698911805938076619898880000000*Pi^8 - 420701056897065208562810574883252235321264333142310441661301281217632224216399663512951368827851066939801600000*Pi^10 + 8624017334648394192724725479334806866077894200469090986425144601015646233534421149997915949274457874030919680000*Pi^12 - 128600684801558276166956529814330699676979974203210081436041829752809051587177380905707338285783678020453662720000*Pi^14 + 1441442960398143243322277241979435117387501161316414704310081805054909612520389058367695744582548762008966135808000*Pi^16 - 12404338147888623335584148843131581215587728570847829285957496809440455999107712656151304619924317351080900952064000*Pi^18 + 83126608067819344401638006166755182241475162726404086654391630763280747470058513469612924948454820048161131515084800*Pi^20 - 437853863568829579472777555973074882402539695132094827189694670039747748475454346629811429867841176097003652524277760*Pi^22 + 1820314036185818173227490313283124016411918716280698709165884252383415398977717873776340378290113965066702985143255040*Pi^24 - 5949797987513240494533861777971756999884101293712631118311445774601559800537690750712870122699448340234620309330722816*Pi^26 + 15021598087444339245315046760292314311825860639995638424299843489651534798030854954115295433935953635583559172684644352*Pi^28 - 28162355586156195704380835350886998747252733435749905306892210153422786309556108896010247174696757194882424370796249088*Pi^30 + 36481569374677104746718870117660274716389337003908090553697259280274952466794655396040568252310330212368490262836559360*Pi^32 - 28744360408767157256308350421120434757985066697093430410723926440209946856906089578255902304744994718327740028984520000*Pi^34 + 10640474350306644978170252233216549964984677771841681930881851543666963540778475338336874875242074726222071869339375000*Pi^36 - 818149205370157175053629486068935836100007281735825773062552275150129533897773558897090926569205721393867719189453125*Pi^38)/(11545516678138824963853688064119274968543125101353081660563203545605623933952675127489477768190915029069766191178293136981605901949753884672000000000000000*Pi^39)
-(2796157684513875966296552361840701290383845905771317545118288907627030294667726740264423562988748800000000 - 728469734402010696448856310714342086863499075682635131311721508103727653788870493674444898194738380800000000*Pi^2 + 60042785215969868359046643019398656766855432421325794899135850142745195488642902070065372754836633681920000000*Pi^4 - 2527215809363595739616708177162634131475455825235984210093640173715154157423095434342755945533868186009600000000*Pi^6 + 61874418454952831508482007774036629987558417361013757906448424587556578248616172904985162929076828924542976000000*Pi^8 - 842477202322242176304767078895982035561645382662629262867359914881945548180907660471552175498369024913729126400000*Pi^10 + 2459671677231096304668860117686463851893315827421847402520679310995798627268440920130413110053805546440071577600000*Pi^12 + 150410394572628403748736705213104405381944518592471767610796216061364112927413575720071364636888812687385323110400000*Pi^14 - 3656061873452036967396952188484495985223787951837149703887332077553474294100805235184575690236798855951702976102400000*Pi^16 + 48354436648595812093698875946984627304687592352495050721921778834618735546838160596411599971266811068452175704227840000*Pi^18 - 439107769118371631945506279044999703634684373163263610501206005556609298052381006048487046271017560289654573577011200000*Pi^20 + 2921223053444918447796335758466054421138403608850226752546982211190078967596971837880434884135949064587848285530619904000*Pi^22 - 14600164616011405860000446099359075945990217174368048566636050576989260412596911640074241536217966176291094024071990476800*Pi^24 + 55375917503666144488973481752349739283570325279215129822788113659567293677635868625321603747105289309950434165838892236800*Pi^26 - 159754390923501850190731065879974108712847737220482086283223667038193350284338208462696434275831709744912692949797495111680*Pi^28 + 348879421954807252799791470761364321132464087356593271700198193154064546955856049835989953866917874086106324263020119195648*Pi^30 - 566215775693668451014548086384485491328265977195460108751307650135889224048091778042879132487391574853993254487011216289792*Pi^32 + 649947616329302884372426371061667667350708379692847837112946632847117352051844450883982122807160528087385879852924610304000*Pi^34 - 470761491033223831466999559116994715975045902746219891455500538727843757471475888225186145432862042196839686518910550000000*Pi^36 + 166091108152361804339310863006371180719468499869947255455007029992753468573557368781033606432222688718873317805390312500000*Pi^38 - 12615653824557014053207206111129531577728951687209622638691885649987245946747412308239158372999474653195627544403076171875*Pi^40)/(1330043521321592635835944864986540476376168011675875007296881048453767877191348174686787838895593411348837065223739369380280999904611647514214400000000000000000*Pi^40)
-(106527160654726459163236991906750565758005775233730832207724235410156649707446692264401020023262412800000000 + 21912870740184476744020990815989330983602302272295028551874258250162048314331301885626818442565360025600000000*Pi^2 + 4781780429486489351012377116454223434594590441122859938866257598102728087425538484634304790045909718138880000000*Pi^4 - 801940637219151589229056003782299127809062795841900470176468654900768726985517730925816113434356313059491840000000*Pi^6 + 49533255113370975623956020912625618360584754066156874787161580435780656621533183113304862379912791035081654272000000*Pi^8 - 1785448044261674561857640157873514520138598974911216458482623633827414510801467605324942274157753758158313383526400000*Pi^10 + 43343226487021547315745452333071719554470811066163999288055477591371807182500944489412375750560678857304459706368000000*Pi^12 - 759067974979869465830479806585690616422324814219467812252443896925420583729452897920329891041053011014557783975526400000*Pi^14 + 9970535777647286962472390269777097812229686053338450605376135692282095836938276405200429158714210043706915740136243200000*Pi^16 - 100614641606521806512895237521715746434794092249981167487820103336119513901632698144621777999648525069553253949657579520000*Pi^18 + 792440342840538174845023278597351376706689101841889295497471931117201642017641525909895705554320423676754408636625715200000*Pi^20 - 4925154196448650565186771140574884813157758496077758498087986900459838987410718770999070070293118849397795521754755497984000*Pi^22 + 24343462724408748292872174486672513064091466895373146338831118057053649050157696546296760569285801767985200185005512117452800*Pi^24 - 96050704691347418469013166687694287321888925824191904967445530744629705686607132940365142687103351271986836318899835135590400*Pi^26 + 301390710100761616713643689967201189388660750227692041860008539466943625177543650464758344148541330044960209634112034559754240*Pi^28 - 738608342519865459773577318296925529059730766623597843023748974657346422057027122042140167668263243040108841701874964778975232*Pi^30 + 1356921547154312956812809115649850713332604120798013421345683076601962872666223900485392331067439253555863236692274366842572800*Pi^32 - 1734632227775592973498602506187523978521635358738195812466429976615782141094907353000212313849286027398343110214596414699468800*Pi^34 + 1355147253524189433929185416271997562611827402894217143426979374948469136739007613700153351433065646463187426634920162146000000*Pi^36 - 499079503684695717049841627244840009446721182102126462650107917307088658794623544057772976286167869433213335304827605312500000*Pi^38 + 38324270753302748947622763047130932996240497458811232767787264746706598686834810233628062818279657721567672823611563720703125*Pi^40)/(36209104824459037917997763004393577928864797949864021198650289663105376688657262707673112126093635030560740263651080592008769941403147491926972825600000000000000000*Pi^41)
(470300263004648965803164098250586782067940800946789852352293124916911045752874893502190175357804688179200000000 - 136787134815218656748738205219020409614702468548154772899886908433166272095070659212058872347736921866240000000000*Pi^2 + 12641674893249098706895904123942682255278887755357468999738436445313029099415491524463702192235661669391400960000000*Pi^4 - 598269731664250537960289299366973010458354832062741564955596029880692111726542362903670812854378464019438632960000000*Pi^6 + 16483629858873068944088860352316574705527116430146540633962278937667561442259984805468484760080399388351754403840000000*Pi^8 - 250614333337202769465618122066912332182007350264692203674117063680252070230739235445339165298851739861029742025113600000*Pi^10 + 639847794579442724895089420351334977732251103647817708999258507585842904223818717094449674372744729372307119669248000000*Pi^12 + 65532070114817232588075824821276799502674568041490281352482013153423187959279020935742302122343946770457463104523468800000*Pi^14 - 1790094695443114219161797016779758074667139436266811719725075845884442242176141713078240909577480059938237554608203366400000*Pi^16 + 27446395559721116328147860011487755244417025910956773529433409101603280779284418412382466106669781925469163698022619545600000*Pi^18 - 292981896636188213625680222144763437606565378111009636048310664180179752646536092605217595055406213467226107839891992739840000*Pi^20 + 2317576737670087853405960593462037951380564245729497538646327077504978726811261935025153462647727207006712220790445655982080000*Pi^22 - 13923973491139364891728791677448200186595525143278719461855365440750688673038203369166687082918703991124763900799333393917542400*Pi^24 + 64163132511481021465193729952924326384306533026969825747137019444588680549883629409420126095862808388771616383065916315585740800*Pi^26 - 227365510763998181120214639535408006756839516698065905971890683232775365491818305456443723741385027591456401088396217435553792000*Pi^28 + 618561244712472103026614239881971341064012884108970151898636312991630853262373400205220309821619720043370149234407940487813005312*Pi^30 - 1283864197582629990417733318904083202879110226849649760832474119511530350072640988351498942638642644121868896610033911643170897920*Pi^32 + 1996725573495213159384132558249894934859428179819130114209920961437652419143532879418943437557758644807109892673447205155177074688*Pi^34 - 2217723809006407548365583335344631965379350618370861173820406402353083905296707610445028243124038398528272922453849947856113280000*Pi^36 + 1570385192697802113324064989616361808449274817379306308833009299869213589773170218260997325955357944237213063920303760151230000000*Pi^38 - 546779314903852135905566061389534657815102652750808116177355531218372300901121915165262614312142077390863123549217260207421875000*Pi^40 + 41388200474289852744665294031632302720681592160185658971140515932883106760874774687244698618348057600839897924580448150634765625*Pi^42)/(291990221304437681770733960867429812418365730667703466945915935843281757617332166474675976184819072886441809486082313893958720807474981374899108865638400000000000000000*Pi^42)
-(734772564745329199853975298686684957660316037529802915092391969181586687708578237666260587482754895052800000000 - 591516037353858585095020968309736433128302098487866937680059732316657190614031112550804658842768951476224000000000*Pi^2 + 4349618442420337903458234635785751206173934833314646786977256383946901384914749953073897629230338017371095040000000*Pi^4 + 4984239534611620290432944003775999554645232235650181813888384132981722021279538808172905884466023053926344949760000000*Pi^6 - 428380701359673505242373994710676127717809805452037617349928114382260022041247883804601329593403009549633155235840000000*Pi^8 + 18812774089179213209769881878696813514883720041849891672954975520145857969863875163671729952885182042716210774776217600000*Pi^10 - 538517969045713861592515040202317044493008290204509184321440214957780706340555112097057528806118503675706605324730368000000*Pi^12 + 11006250558240376560650277829316147716281067836586692870468855027903614372183003302678457504740271762732826311921972019200000*Pi^14 - 168267715703559004089611587446974886310338118636085283474797137504344756810319940275277219982251336069109527403027863961600000*Pi^16 + 1977328523788972820334686422508396860563239327665983042520955445025890683739655363818024476343563783738342519035532830310400000*Pi^18 - 18167100412925056793494508513837253235852015703005346708274817298704951269906245730500886906029842465605678271522243828776960000*Pi^20 + 132016193562734996931368639352193300991001311564550942707130728853930637620889557058405243774272890833843134690435938522234880000*Pi^22 - 765287398474702132912039020608555551681993630316335159688895868613697839967977771312347433756502873549360143685652090482956697600*Pi^24 + 3562957948248650263171265405850161406233034235239095632453355281996491865091565319773570988492065936269851634598977781571466035200*Pi^26 - 13375517544453395831028828220492601743073873635380247667321293314530316361130931295428664773051595635060423167764724510141448192000*Pi^28 + 40361972245872321343597670862060316801881433744109015263753178943687155446042131676981206725999617193165297275443191526012179447808*Pi^30 - 96152674832165193189214953064881878415193113745983399834467134811778565298603082086809483461189410394135561997108801630712531681280*Pi^32 + 173330064944248433446608029783456029536107254877463640437463362674500417203259994080535085055115896137408313494016821294671780401152*Pi^34 - 218919138965349259414423285084034822764440925917543973765833625067772323124281487525316016894639114308936366427985040887851136384000*Pi^36 + 169727810903342422053098674358709255239185604128634152635568818324059577059893478675575025938293979273503698997691936154022510000000*Pi^38 - 62224395263232662231636971832918499972615514854285715970992693238344699444053626214400033413716819134579290934329254485184765625000*Pi^40 + 4772655118909057634939223381126812602325020431639003945758049587906941394968720383973071343150010267183725687939817596417236328125*Pi^42)/(301333908386179687587397447615187566415753434049069977888185245790266773861086795801865607422733283218807947389636947938565399873314180778895880349338828800000000000000000*Pi^43)
-(83917828205313955580420987427373957036902427951970481038638297027905495514993668671571550807118235140358144000000000 - 27098499185253460425651276292976049974995722821100003434738709956634181698505951143126622923068102946134478028800000000*Pi^2 + 2793662928224690381179535929784879088476395341417323557729848761907206139946583149943121153109503226063781206425600000000*Pi^4 - 147844896545716896604877859617749792685107838522531440934940247713875878435636646964982574892703833989617533541416960000000*Pi^6 + 4556339088238161142927628330591443823424262164343923324099941508927976959762879661746010873843990774817442168097996800000000*Pi^8 - 76765589280332440530263492543261191613991200108777248039300423868633340491655571713235445678916937814148357671482294272000000*Pi^10 + 147912683234093062757367102019809368904033747973454755448152577876988699674600749727276974943002779204045190972515444326400000*Pi^12 + 28917121710520851575773781325965112598342421880308160686407137901718427435622048575189124609305293174295896127633342909644800000*Pi^14 - 882933501798825617502520020608481971930899986881217405959354982925199566475018856686959721438607057539843705525725645976371200000*Pi^16 + 15562425608485381318647381656886457617803395254792781313886465750650879479542685727181178859593169513182051841243398511630745600000*Pi^18 - 193477815809377967775590673765355232173002713596080035911739076975222347367055769568472213990523987744867534719875553363702579200000*Pi^20 + 1802236184463331632674752312334418693666941416325463927464497241461706465031218567294520196502551043372206393167571825647692021760000*Pi^22 - 12889689873983469755182940050300393453689153152116838414916508448596653895614861236362204259482204372761386042688739575112126169088000*Pi^24 + 71483866261712884318095934576371154053696967888714589041818529120379052972302591283671289220683927708827864640232508723652561626726400*Pi^26 - 308149854482165114748404417031567620878969223607588909984252160432233595134816823344581644522162939014338224031597276044379265643315200*Pi^28 + 1030796863020340938638226059233876040748590592419665489391808900785032813850934875075945124762167303799500592106259398179469621922365440*Pi^30 - 2664782057621947391640223161781564921672979792977530316583614176475223391487689422883439651422028516406158319576258461130976019595132928*Pi^32 + 5285517245418640626969386093508907403012997309498976527437902355840195946628938965309579664028309793543656927079097141302138750025007104*Pi^34 - 7906070177827469967191401041589209677519895667488661915145335336069834334545280387662245099803713737415845142642648282211750896611102720*Pi^36 + 8515145637868710081749175100030112357072856439345270599379799773367028737801659083530108810090113294729937276973615156160358746694400000*Pi^38 - 5902031192624258150008992971497019027231023458038079201051925758375220970142863143765820106876064589136091901327067718768030956075000000*Pi^40 + 2029343562675167305570621516156432262925863304413919981534946848906011881221709912596577724387496058158922107452857952765400527343750000*Pi^42 - 153102913657728319753453774651115581280245227810204380587140104080768872912620193119954037115944270063264116869210611623668670654296875*Pi^44)/(72127284311315970020919453061171295897274741973985389907316020432358254991389735443134551792705438671253870287183499858575014113676482311236517920417742061568000000000000000000*Pi^44)
(25970178027156580595236127973330919805625536461057594711377611165239276752491267582247802938849680169224896512000000000 - 14083843339459020853830277627123433360801325203247256096447455119523885613337374241613911696302205230380352536576000000000*Pi^2 + 674636588550315936742065066920422784343934373799715731890463381176394644211929604707285314991301694564610299291238400000000*Pi^4 + 54180884507314875929823261197649698141469497203240307405888490196194180387373100208331544830329935628966756624629760000000000*Pi^6 - 7309309600642520039493339932888201889404556094617350147560224504532771407329477604689490298477825568127899201153657733120000000*Pi^8 + 392521953991774159950482451367147890209345568394467860718358277333151059293990271751907339834227236911978712609852548448256000000*Pi^10 - 13174867241938742771265881515864138021288054258685004496972985486923808371462234404357672349176485538307728291143927879172096000000*Pi^12 + 312078970025395882380618425942986125383483174197163992832801100222800088568965873766052168884370534163562296944690213977640140800000*Pi^14 - 5515232297653532678646396721115134649399556072457456943029734123794860399625936804214817135958963526656279330213247898203507916800000*Pi^16 + 74982677328956688436564884719402272568286100578921312711351810304006394016903101501705613089603777806632951125614929540399339929600000*Pi^18 - 798844195790056821436380789359641491400489571604156336509695007890861262358961109146420046254143958088202905713203428806296411832320000*Pi^20 + 6747929743365729501259124608117467261240904976383619853807003134865140093631852030789972447345176497017318191312201234165743107440640000*Pi^22 - 45565813228134154971756243290831315020165950238716831146363918162945935990683035192208857464738908439804024091823482835479069290659840000*Pi^24 + 247605610881551478757294937876563871151570494313065106736762477113995998704279140722514809759994009247461612133502890167986928624861184000*Pi^26 - 1089459219827605211582519376638939383137161679092981814226402742528180984984797297705609392173278138168581198859684404948746079944520499200*Pi^28 + 3899262420539785017975604178474814460339337014492771752647581414167355770544387048909175942053702555282414821431379888790777293864865628160*Pi^30 - 11330524327099150747072740208013676257314961617713815223723478484886533043281593600936977219207405127663333456659287920284689971573354659840*Pi^32 + 26267130003912308742062165582181873382000873184002318301298822577716230297152153076223644029853836584497342956016696504306947623974584909824*Pi^34 - 46510696685930545974458770652767324520534092487346084155915528409592518731605663700792300596421607283269285287589654730873468740104192077824*Pi^36 + 58094835947013298233205330732434709011675210181909555268663296993770514379353333621662603765988285484215239247138761227504296664094542592000*Pi^38 - 44732824749443477450720814058171645750616111746900326834535226654722500585064881969158881302713785721638407198220814676696299223165885000000*Pi^40 + 16333221087276091566277192311266537926612445855615190510897296955062497522690171442767023239914181974153341933129738483541215801187968750000*Pi^42 - 1251469782254280384094383616775422089694899672474674465137747127016475135360924075750558109340348995339529403004339789561136783599853515625*Pi^44)/(5271061937470971089128793629710398304172838143458852294426654773196741274770761866184273045010913458095232840587370169664662031427477327305164729624128589859389440000000000000000000*Pi^45)
(102057646695244766827081629475184252346683051840461316353812832772419068372007089273014596371134972765677460498939904000000000 - 36398590480231598422231608016316161846022383445295991167033065282515392075349728664664518487341420846506489865039773696000000000*Pi^2 + 4167980595528012248364823892982374895124414527600757421459538069541257519467019447337807129810548970713238799174478279475200000000*Pi^4 - 245629002491602524023785039225288436150067992814260484029529804003143935018007174663204756625920707182439896759288920958566400000000*Pi^6 + 8433028754819951422826460453678947067099789295390783375276018335645301626146375960154291364382152347457115602480447688194129920000000*Pi^8 - 156984211411652302904598282529880734226736221884309766160046760762459323180236296941786779477099904780360066675151846047437815808000000*Pi^10 + 188227171577840425227753869142718331561011873903202786945269515098483458676617425000410389922442897470954984725114804531938459648000000*Pi^12 + 82446995405345555398460619781733852183023502687758861506296400845862243206425893953553097390058262784383337160987314198525189187174400000*Pi^14 - 2812696070591137926871962559780487004862663476819857344015292930958001505561831229693420458050418340024612456197306559953281693306060800000*Pi^16 + 56628087203958656579376373846125690309658902180033818413586214990279856708240061342102559458774819342403612963941392590580735390672486400000*Pi^18 - 813247840616001170690661755090431548851304747013679830996217678517369824510639631456449214119427456880831350860289885225397720945042391040000*Pi^20 + 8838373946903173850757825336431250749495077183347862235529449817669646053592156679179661284992176785745331204182077573706995181570909798400000*Pi^22 - 74508835980116084584323609311129981563342807837938984242827105151689450060295028186094846170156823585353975401582440638177130567093998059520000*Pi^24 + 492318154220955029847842048507403983871566710545629931512604894906024375940064792174362924192882838811332645535064182048746196455235036119040000*Pi^26 - 2556817866840583227390710350496880230102783379405253591057692219665040586834770192365491081796104426365269873196203497810666728205720560127180800*Pi^28 + 10418381561372799390103079145202448533635140216363801854423010313530043515451042626054606612495491713487175171089336281199352612411852541835345920*Pi^30 - 33159996912115032697320687413028083819552645685601341887302247512093456213098806738455355132944705382189322343951997807124825075174237755733442560*Pi^32 + 81958016630673594998542314838189042105248386563568357087129279160612135372535437767552101699081562267145345959701073850759212394463570254779645952*Pi^34 - 156066914589868145246736190501935865275639486859462667352837834630111139334365601886450005280964523784722256157207584928717672929870230097467572224*Pi^36 + 225241341769521787098673186272482482719012223894100357764192903313948281088096230985964066196552765125444002458557560622445716805686566847155097600*Pi^38 - 235711028958647218470763044067699589848360356932915434355327502262151558887514349253275188533915404701912816733789145905475454070393394195809600000*Pi^40 + 160098278202743655320291588597465094001305851769827021718684067703802989347719478070794707704585465854942708738046177167655843386098846875625000000*Pi^42 - 54393873292084442918623052347007731250638305947122658095894817799390142301158422829029567742732803065343081872720004869648497058915613263671875000*Pi^44 + 4090706174713804210975351765988472950534971807875515876863098749196465134945071730110093850571919024096233236707187064536404010669231414794921875*Pi^46)/(128442538508580638362692809226444574152151983386675861778213977066014314652081242525102879213026893559174089100218655560861616074864676643380673887139197923855593866526720000000000000000000*Pi^46)
-(64856214393130954110571170485818342736555914790800072298882122324337334838546730048537583836215008555047089246430035968000000000 - 33662667159143251965944377255692701075173073985548487575894918329233183018164316113378113471217551814113865855430958252032000000000*Pi^2 + 2355406753910343189495385247196335936821127976416901184782573341646909346897835055838052800333883223228731008896909781971763200000000*Pi^4 + 53722802062468731819509335154936042775319507890658883213340876325717992786414416596467661471203846816077480660650744000964198400000000*Pi^6 - 15261267168731269742172768490792430019293943482825699083811523251732646624380616780632248645884230445703197102350650119781613568000000000*Pi^8 + 1003285980898521849647411429283660746485630158495166626985939037970690782741471579591877033547024220481463840724289549279709441818624000000*Pi^10 - 39202958072101741869429893447499102209021677987474220909150913402039324897659253233001460980111991579543896455150415304544252357246976000000*Pi^12 + 1068135968050041724971068193652986128046916336144485639125892938874425418763759452564945178413863906074725745680421088783556377374516838400000*Pi^14 - 21664344976318880944192816388299859136997286394280776101712725105204698979950464169150305766566090123762269207277697978055874504872794521600000*Pi^16 + 338521514266352892753675631516086545448588223943842243006552208176460973693444697706006039595880099084720455353226923949004628829797770854400000*Pi^18 - 4157422865496089593976787284022918302751168263464462551603564636212550267211712030115278447299345254580461725651595083291584403363197542727680000*Pi^20 + 40620170743535124152882488267345036334233849653466047180975482314968806638391897196754226056036231992897148084593203613650018494147421609656320000*Pi^22 - 318194628299338959575070826347861531705120514567267027449387420905245389764266955981543473278926137699122939904843055098949432869147039015895040000*Pi^24 + 2009464053509079848538075912129612332903940332205724938778514202409882829529367674278943821950400849363131227328023537908941061941087678425464832000*Pi^26 - 10283267038612581877178830846042079879274769257232788615896302546298900126658910709317190470966952473085347079560533210088627515272834475890835456000*Pi^28 + 42891526892285672587793043101045067758224480539629000620123339870389109602143726907301725341240262250194472903836115212588256109535901780835712368640*Pi^30 - 146620701882049674070733109925715064736608180365529063694046544155716805537952457836565690244422884804353390007533640134072063697224018271805227663360*Pi^32 + 410693388375607870625638972592979499160366979630245626824043288651599370717768462571340278605866046054341724904681104459966153498417651633656489050112*Pi^34 - 927254244062673014716467928951638282195352314010240785353323803442260200308858344383182853258940525855501566091816805103650752374812158069154930065408*Pi^36 + 1614062459290898120648348253702760299958326902037849767414214830451530893077533775935464250702606785787771142668846003828900400020619151339811921498112*Pi^38 - 1995370678499077062810562894140849804084023494559081975823009300608256841765897448308548344750619699361404528662145413598817987246029448991476287168000*Pi^40 + 1526902777845444188102225587870633276909981999152859491534453564218092546635948191773956250277741882532679675832203836521982071358251721966010185000000*Pi^42 - 555492789314832736067499153665324546569072920262402334543442551908012941491761682724108252508216975810011591517569964337652521016651779387375390625000*Pi^44 + 42522903869919722936232129205922375910500717378223907053668170692830944621392605221325108181831865438490245920056351027575875213862843860443115234375*Pi^46)/(11928715436368901046020006578478360490658659001087360635066288478074881430368089155791354598272233658627616002915506979248340008104832249224049945246391589584316713572069539840000000000000000000*Pi^47)
-(18843361018639379033974099499287314960318683667271103095909509278846512593921959428907830665927998680559399726989053001728000000000 - 7385188598985749017687598250153221347487518021247678447319343116987476456465486859635079354531210976498112151917772769591296000000000*Pi^2 + 936099540494265983654617181482346914778873923905196805093384384181084175240151299899029027548682473666610933097495421143692083200000000*Pi^4 - 61249096317946686650277592026012359449913297722322490030871100658884865454940964837865237154518053240047722307961690394217309798400000000*Pi^6 + 2337502490488009603591737008350390500281864168880285614984015750777330580024436057147198432008623853845563831874946134095125125529600000000*Pi^8 - 48157722687037575327948415442156809811336577052892147210286644971323363878689772778931586763730856443092579513640414763654657297350656000000*Pi^10 + 30752273825048197084615600714064513558673798811828937988378189836287425836741507835350646553625106722682650918370130806626616619302912000000*Pi^12 + 33729028619945506529621634391069350394977190610010797709007463417710602916812185137305675060345722235180153318374987926593049238612371046400000*Pi^14 - 1289050911441255620045620927580755333666404515502632812609111913937557182153800227609937124432053883748329588069994794233742023841826419507200000*Pi^16 + 29503537476679411718783874207307565609100180156575868907910784249638598329335512259349316297336927549925226892534485423038305406712050352128000000*Pi^18 - 485994116033744390575310046263284195025561738069451170933644049319174383391742471776029064849173779528833152914443492036732871944630501355028480000*Pi^20 + 6110358217263315581438758775544169700382033530951790598659908362217332887120012276176060040091858429186379831371168388269466843850806009171804160000*Pi^22 - 60140057366871603544400543963003411662098433971882212887844472558977942450868384323779703756323240284226527194151315010854053980552621043346309120000*Pi^24 + 468606861179612093930057243552653747172882916835426541543621870238625213918428508864137848215528011305911121806580352189765239215513781606685868032000*Pi^26 - 2901210776140105186791045284574833407100047578338950293991420910719266952511180544807931165981641424158923090964443313580588227102003137911600447488000*Pi^28 + 14254441889138709736933179019755953818412848766275712912467649786644002358403730141005651766255193555015846498482908254008731644254455580138995019939840*Pi^30 - 55332999494385211807523344252279351164730099062081421473724981128664619200073276213810740170998954568837893619538829231641263977786258608813316222484480*Pi^32 + 168614504192391554848823646111157951453971931475756621771816713201189205335734748957198334096188777249557126139073995543302522616391518730911678854070272*Pi^34 - 400436075557532899499651564580942899103404611594799131420121363051848826991715512127202433992533095812393963628268660708322196656530098439303789072613376*Pi^36 + 734938121988456813435680335177886111098772659090126906448912411008638276760240306013680689609884252358859674904298358475542924905792671294957402737868800*Pi^38 - 1026310431663331786185967979164752108708539633380903910736995831277813431128071357554456131874551939859983698509536508475202990572724772289815984759808000*Pi^40 + 1045413723715160621868675254735566592379622708728441136430100611031125398770514405983510693090130223837028800293440349343420451232089410019274953024000000*Pi^42 - 696525565248414435373792745934016274422135677369261335917697712686484627849066911194028271875060817285418865179651301277917036329541963071834237500000000*Pi^44 + 233963225832533625618277962934502018322437665820139838666247276341210232389827932361718260258280108490003241494392093510601347869888178452882890625000000*Pi^46 - 17541580211546186239274143901508620725621014287704533187662519601085641634468918979574696454032384295171847798096255729860872867004935036182403564453125*Pi^48)/(36645013820525264013373460209085523427303400451340371870923638204646035754090769886591041325892301799304036360956437440250900504898044669616281431796914963203020944093397626388480000000000000000000*Pi^48)
(1637927315353432848831364641499744379324475302937549095246647007215952770880565400757235140385662754092174340983233959690240000000000 - 874238141743209878429610469403236338059859165707075359855644234685647773218872744505386728094480470464643217546272351409143808000000000*Pi^2 + 75719129011939437363288385942625047627328527795379785010407620794574520070671899242249698737129867974310324208612249502899765248000000000*Pi^4 + 2506393204151043928636083051010715444732431167879056492800119678252975739770465628289875425356445755387405282321516165478953779200000000*Pi^6 - 380805775102485517982825403275464088540508944278371093828808905199558615052316286116709473170616349268058126488314140449783534321664000000000*Pi^8 + 30562457153109671869368911377062405309756800118484023584235935596943386946301790762316318187207468787464856307109918546822260403071877120000000*Pi^10 - 1378406457364094944771631434951895235850896296757501219435820850868089299943045867379710569308176440446995220517463921477529861866655842304000000*Pi^12 + 42854910832160721639892134686591079278537884332513257207912315893877209388749968752182329261549935060251106880405508904624541524214109175808000000*Pi^14 - 990226804063526951016575197503213484737939807981365168364246262007985640146205084372889831524498954979429281448861447623645942357802348026265600000*Pi^16 + 17662024636009981463492168523881561098652405508889457268994731632232073331528979709316269348775655082179204057339944302857536602578173012266188800000*Pi^18 - 248482815263431837759379364410203313387552342721778566609746703455576370200062239111678618078492079159475754202214879533765822332144365271934566400000*Pi^20 + 2793056509330331450940860275854036997109054220282696670724283333655880989756889736683285718822509996233285065080703807516366929732139600983862804480000*Pi^22 - 25276466416424875198854435716546760283702202045069048098780825951869142078459572743512483698262274287108618141514646855114632775760700364638461624320000*Pi^24 + 185022398560241648785833991877787222180792148190605407717883782118191497799217043919985225077889548883866617907648452745557042128302371011815360430080000*Pi^26 - 1099198997058048025178974846685720838737465844065040708346689047445946961694692046382742431019858387605256267825460747349027616239727533713105673519104000*Pi^28 + 5320310694752175870132222043009515539859832400010763927417149363221916741064103343849153102618234415955887140472159989797198684716400182842883277271859200*Pi^30 - 21097498364649966002011562788682644887531616766503230549870512337249218877591999285725083020280838727212724581425458778600385991064196213657373256596848640*Pi^32 + 68997517706355668810597297459330424003909880089733608524202595848616463567532541567078235281632045445022920961478407497360277605294688888591053903280209920*Pi^34 - 186458410248805030136991178016233936813451833911760129554240500553997033215688295937554590073198930135297250400891122738392796550053763189412036082404425728*Pi^36 + 410236691249323134031359896991124771275917272004142294068327271843761972420922634746593416362915456426185583827706299880613826095371035998997023018778886144*Pi^38 - 702440455866982853830093446158670500561424454286779800086998708254634416273481723186353527436691995323715283981204245029057251846174949348761317035304837120*Pi^40 + 860031990126127936350917755020237525075378467332834730285482694844984030961993895435588441919015576074587666376319569442005162993124632704238391939770880000*Pi^42 - 654394741130770647231969818660714970622195918284508088541042512076863191989799119128723099602636942596231725920504380591833559119545125306876144926100000000*Pi^44 + 237294325482647040334759328860670832232956312274523601878145243278217516671681347009012917439776745682323786225471321720244411356285782485986780265625000000*Pi^46 - 18149665017818956082519721136749592448759962384344834841148091955685601923173169386278739895123994832197121960768454948519757068723504277677684783935546875*Pi^48)/(338599927701653439483570772331950236468283420170385036087334417010929370367798713752101221851244868625569295975237481947918320665257932747254440429803494259995913523422994067829555200000000000000000000*Pi^49)
(232426623080441141339925429227719495761983918801933532834390171844835735287154900103521269028016560227209715769804177733184389120000000000 - 99613505861059457442190991421843614699152501593707244658915856383757131433970486941667431735567680492082600689626904299926087270400000000000*Pi^2 + 13940242543349840122947921487275864636213707428060658563814493297805002049591121008873426204164269387831715022158756731840964077813760000000000*Pi^4 - 1010857527827952322948124230330085541701351194090621731508570610550632698058524661103096272436922599623173849720279211616154092463718400000000000*Pi^6 + 42867682386590160050157556213771597153826758046622957925708186518323254446293724711171432060414301271453103376783955543609660662754574336000000000*Pi^8 - 983390201775394563557002969351989557003236222967115030913291383500323653570184412008260857227483936427986611700549186976156827818300486451200000000*Pi^10 + 620839504000066819538841993572124891005988970141529599705913140485172825684004549689032054856110531064268192192162480544885176260976286105600000000*Pi^12 + 869330543728954576737995324634205319951260037052467597422632615743524378167207685260368586755696244892843882243474643428492612143500696727060480000000*Pi^14 - 37423234983040858859754938467678192240155248010174989631026692722619127093821580289444531229223373864809543531717412167899441042590942150661242880000000*Pi^16 + 970677559545708055922226171502454972532802583043173944564153942575542216223661830916835947676257565743580599653995711221445584688918709444869619712000000*Pi^18 - 18232998740890600707055950117740251204884947867513288823540092473973375746741829815815814435513262382956920620959824771838748719907537892349143993548800000*Pi^20 + 263232262126643683855929675819664659736109196485611701116750809754611387435793445774322369109207980523995355586257691996119326276963020666435325132800000000*Pi^22 - 2998486811194616303687855009838106260563550793313487752240537061718088062889223859192566822202270033949423006601248819481715893194982474679184086636953600000*Pi^24 + 27282453517418198082945672362081573159919878612787613777684993790963660953878558994966034806930281381256472000125536278306528316642097375462696690699468800000*Pi^26 - 199220277929790685860953003712741198931809346763008142329735861718606368961255799652943297678638630920939811385677174742105821858359770587390893846901555200000*Pi^28 + 1167261856506128929557749414011902961260822906191236044698452529150534682428215214740057753627693863983121607580364147211719127253711064769421737098448207872000*Pi^30 - 5467138863253532514650200179850647446599418737730718936863036492773975059334933271659916748013983817341480026177552029946340350000192453912331038574325530624000*Pi^32 + 20340340759913289307376814244499536575720106476022325253394163522334885274853768040476888249370419114112654261936353923611378400681754121545608447586695171276800*Pi^34 - 59638777954661511724065068538325370927865206296771351737519082865555617677529878420464609303366013241923925794132578432900271010783906573812057463851949070745600*Pi^36 + 136656436379400429594368943306628672792204043247735360552659014985102897937011723300382868460774018376661324877150807330828107538547486477072814351964708363304960*Pi^38 - 242553047766716824495929004794850904537798913367616627526713422533855372653379866828330188482299331630625601251869906329550864801776901574667070020671386833190912*Pi^40 + 328557726091929481330846991790789583939656769763110345650776251297538753340715415166243125884731119044148405033659203674352907540835756501923133712905173601280000*Pi^42 - 326290699288493527726920141660354050691640152069314229682465891974464684335222558243566010802221669377840043113729262710621981692964282284797450206208962720000000*Pi^44 + 213453642957685447975022911434108267577523687088893670709978218895869736208273117312895508685094479310589163005269925507412863546103538437491618146077137500000000*Pi^46 - 70921709164817859681994295550730922567530085524018783489313278692657549750859132176626139901877518534397772008250056049306658288926993040995948935150830078125000*Pi^48 + 5301776908327058698417147924567823436884673423154361400238477966954292093647597011722670368147534091344696966929533735663678273751983490606679313182830810546875*Pi^50)/(735709922910152593309902574122861473798286215346212606410560221281347335935153045240565534838384850549636966294996000776436927141472436273234448165877032328119120903693481510580057538560000000000000000000000*Pi^50)
(-351488660079382205098851897275432921440878147187582055643522456071637536394090594114978847985872003111338129416076119158783884656640000000000 + 197857626343473542864484124493523146700703665382223375402857304719429064286888143018878604995659376019423541510461158898246995043942400000000000*Pi^2 - 20002665696665666293943625466006668520820903488922169389109281141286415940094419106013562435025984550143792052898204449616689271962337280000000000*Pi^4 + 267824182233867333808565170330597165561455664998821005342189212271678069682838588541254758505694732194124233738255575943299389693026631680000000000*Pi^6 + 87951107074378495417940049395416054654405201728921820535505323257941281099910475076621205339881301132272749641537561254420117198738697486336000000000*Pi^8 - 8554554911086373652655351683315379751907772890112854077599314286582944306524591981927748075764119701155103550571979386748378195443746210421145600000000*Pi^10 + 441160654733053036667922544254448479923868843599488389357800559341747015673742512770714500619510842310765484572350109587940185098897391564829491200000000*Pi^12 - 15525214619065074292739361553887571612164271208384959197955021004573069835678383581100795879196354703575086154822806052782097818692613277445930352640000000*Pi^14 + 405699568231202163367526864320157611868206327448843596930396525899373542292410650972388461528643112432387230233595184812086416254369525037943268311040000000*Pi^16 - 8202933320154469604069329912387424820193888921429244855344150134734479576200332063711093115345690334101764589038624002711921316263996397922758099468288000000*Pi^18 + 131337294344836643432826356522937595737492283429642711581454793174130161877347157707865674265597998780898033473453331515880679544081920582927328642439577600000*Pi^20 - 1688128101200941930806889439790991072320184358128858219494632294015869058584250233729932399102965736987222283331563578367032943674043429766736709643403264000000*Pi^22 + 17558628252895123283308674369045983945046381576487249439171995066580557932657630544050256829679021538053664242513704969716230730418068581184839513159814348800000*Pi^24 - 148436841152646326382138878341190792382796930242516787593973898570005433291263485148204240997336502002439932416664914329854955754524767330036227681528106188800000*Pi^26 + 1022203583917705061255244567346680935675911983621361255432722429135100880486510198440231083176226295483828213581531698232039408286453807177848896502370821734400000*Pi^28 - 5743500803826653603626388848380195445291766121313289744815936331043630167488959263320474126330758771429956446015885875606625364665525471461091802259482134708224000*Pi^30 + 26401013667265876834299197622531248404002326209112650741221574749838968964472981568235170028048486063923990877209390582142648746458867709174477429151888217997312000*Pi^32 - 99814954137648854318843587073208293258560195691886733499593370508895585304431535114156942397387933036599513437987320943368519411158235720638155064444307988964966400*Pi^34 + 312812105650110409927000002744608247592234054954988918459484360912024467440609154036638393443982254814372133917939278864656553277484928157359585117366395193419366400*Pi^36 - 816179598222488173149474166902451654476589198282454631840327210250653972966683743510877746732624530145452539687996791140892752352803361170569940035213818605301923840*Pi^38 + 1750636203531944074087722991849764412113132488662602063275113195540459398869949857339853878417260260018411741226825316500194171778546849122478740651201274341226512384*Pi^40 - 2950065838506401217657266712557651307434718086250698200990165424099108631992058106280493331433872863530232291405333457105025738773227077908232006809170006383797248000*Pi^42 + 3579086450692371945531983791991727826633765006657707047078143181245766749291786662092252888528601073195843883817126564096784390071959779856864002568132112754080000000*Pi^44 - 2709187082199441765780619309986500539521568931357966714993220935472596385259668316320821202580338416272438058959449468885568944165165694431497333228307236842500000000*Pi^46 + 979502119810062274065041761700209925785304215723180623502237583519768930741965737634113323077936988737951085713954555614224045339768261452659969844278567041015625000*Pi^48 - 74861610830361379364346732986328055348581471062859965533616129915180977724054818485562165951457158026828516192563764304562969701952317366172044328034000396728515625*Pi^50)/(92752421401128757743766037324817391724697539741127715715392148217382021336016614719568578108144854878493831614742735809886956278579712985839213349168449219670633810570444601001849014001336320000000000000000000000*Pi^51)
-(17259233052746442037510285318474580592627128008226299558330780930163219522631015167665932460744562484365803765825815215453988457587671040000000000 - 8049134533965392011999634213279241637042991305041217924248359277657192305263762569396564434998180688407930862832531372285285415732453048320000000000*Pi^2 + 1241524464103827305563351983136937200701368383915040860576122811186080659814223994475803032762248705923812979403035456366007366769964419645440000000000*Pi^4 - 99717730269583131265928269592782904794522509513663716008449295914326021137043402614797445507263247253106920567408911677514509853033413948211200000000000*Pi^6 + 4705495265304364123441210649931934181491197263946846446917847702869979246707443587669607786766939865943475418555968445587198234896244841675489280000000000*Pi^8 - 121392825640783703215886708596938336763639770877636421034843058004722520443350795172135485585404717992240780266754134228661145482324649024374072934400000000*Pi^10 + 199287004193519316933901162919088072998409861768861580658039057512253284760032621676367986794621629582557446953421970171171928999268501667030709043200000000*Pi^12 + 126719200288296008300328936479330036825250174061744688690773352039918737198303115145605317015500678803676144931616435448509192175184244102665782134046720000000*Pi^14 - 6203222841673407886575822588196990390905705422537234675798980162990688397579813582466020761391029960761875592667761525482932716649679516620284357005803520000000*Pi^16 + 182106715829470502148680105477424504715763146311517293626195184765594536652596725628666175117815944066407255444809856644269008609666233933350588055237427200000000*Pi^18 - 3883184979509998315569658071947333592891516423088579337334838912582537078945682844513865611797230310532963610107951617448182939791771566835039552125888207257600000*Pi^20 + 63971423295520178989640910183687751536415034607032522410422335801337074284091100879686763204191692717911391333822358464105576631025565013658903773413190192332800000*Pi^22 - 836915047441188751981097931213995225800831484407974607541000227359082399607383482565982714739674088679938615840879071272453715881016335013195844067696899941990400000*Pi^24 + 8812979443934796780938802769927429086476941696191390261956000633829469952144101130250776109377249289112904099212759858536180776734818410643112110564995771872051200000*Pi^26 - 75141033819001543482429910972400897079465992798148164111487944779857192344287345683021850014104246760322534070533333140672458300763457827704575156222574587595980800000*Pi^28 + 519262083722429138279972496086478624330931207169212226061187756048117614616685522826295032103148094507561898937604758154842953957369783180354864120637355823699329024000*Pi^30 - 2900810938937259949471442378732577497885944267724090498990461125899400449076415682193456549836213149800635029914100588446362923317703315754366734558554932045647183872000*Pi^32 + 13028443742273234450106213099520754664829022011487783306700164864139094049934573185188823090822376655476195021944641211590879024249560973075016956571473894345752654643200*Pi^34 - 46682475967433765868637779331123375249210216659560764177071248701011703590539855634397090197297794366186707046914830254497778117514705043105416004233592106036354246246400*Pi^36 + 132237554773833923634134297748106305438889269383867672785457883548440253736920002376921430935715584306727902349334697187526007752414480603543807848763472351113146846412800*Pi^38 - 293380908776616687115342592251483044315757581444446627315476464855097078684457132257424675738206803479100525072706617800687433756523712867710050395528245177552911525740544*Pi^40 + 505043348393200801840016169260649385283533986972138590052541872852833113791134941282128983414814482197979406495765666000737113830651869214543190626293228836892835508518912*Pi^42 - 665083495683723948811065341471578707496859376403131101354562854077048721011780524373865044532028044057072193661269540576471383781122781752289481196689157786382224133120000*Pi^44 + 644904537364770748186888666699029897274902636756920776595161259316893667675679585228597162088283774987002996525930965243157086026181219388292949254735676063470630720000000*Pi^46 - 414590740217603495750862972847708816525924933784452867098191521138123141152961347266084302242432291968848634550387628479697032768959395352564173601594156023154334375000000*Pi^48 + 136320304766836948522872085792022435337922387420909033189245234786079366474477094462965057012478128588918508765160560585769304498802683873987665294066531110317089843750000*Pi^50 - 10161754461728360351923238852912889728071271572941803078500065310930424303660334813332916293029325197498593162488112140093019105696745326081472347876633732318878173828125*Pi^52)/(93530057702155821248689771781748660736917403914317330483949995988036552202897778017377441067003541341795123899000738906917048520019325299512489313887877497928352404438267208536648516134723523706880000000000000000000000*Pi^52)
(11491283059563575560348757256674308362994947442225233341170322191452595666660812528768246454132367401260783049170316291393165925474044477440000000000 - 6895370370781105880788717450999589005303341743261236049736785305979695013422066372998756361179073958358322190886439087181382459396353855324160000000000*Pi^2 + 790430808914051667639681158423876863761378618752003190043261415678609606807466696398144058456144602183067161467804611665805878198825232724131840000000000*Pi^4 - 18140923719216309572946410638428746340786596162843970570130983623298062123672127035394677152281615651262023028345755686423463758922325059509944320000000000*Pi^6 - 3271715860156762535570795091247233492314344489742729174984606465534346464359211311882152939092651834865841612878570906702944614376102986984194048000000000000*Pi^8 + 381148020527231406344684586535599068186962149385168489154455695942484813046040467283898399780617192115084181861679287317134830961304736223027778918809600000000*Pi^10 - 22259747550146496972123012132675428672638616540988228753636440902954813807434406196835950310568051060097395500179497630708774863814831473930004406363750400000000*Pi^12 + 879842516812707122469695346477766599869672680693989967481629080058318029672162180438284028054592733291001546952491276010137909356171513555577641441238712320000000*Pi^14 - 25819666914035610216080647860959999453733394844701882370994225117962338554097302625061188312736367071416247764841639925019824385830906770200901181580278497280000000*Pi^16 + 587815390770164407954777350860462990782865539378309739327490345026967407575466452198289789572205878285397826554973994892454516258438042961763906966206074060800000000*Pi^18 - 10640037253641771436970597073934745139054284598120124826390362077592221490032003610399395320709505631299913066310982181209772981247196898528534553460588840327577600000*Pi^20 + 155376535830556194412617326708860467555058826825381570625850047099973677969202059252953484414331851724229926136073309724776307723786715789719960321550881667835494400000*Pi^22 - 1846225840997839129368687855046740110124593070212736512677996201351511574879082152978874823927139953101846208740889554690464067228803675515960712790667026284045926400000*Pi^24 + 17932257350141493823459314904774277795706430117539337102726334074766634154038085807202298384668265093663693452126981400552101488442274878910595469517692533603722854400000*Pi^26 - 142648749024387673028664572734369199327673886788857094721181635013483396762275734166988212459359300163934063331130736163205873599964862577912777694281880889534604902400000*Pi^28 + 929683254731507108464550874325075723840573589231548967983289544027673856881454144191440602997475946633303688282841839791571063186042231016744095992795240329059042852864000*Pi^30 - 4964470132986359520129790455757778340691705523092147523200709796677071382268171976619762502472623362747486556692539850290137679459754220145913968694874136149014920298496000*Pi^32 + 21755536726883302391885744320109282261165473681887389575409642737563283115349544054301288028782365350929107419488268138057179622886331588913457795747627495595372654572339200*Pi^34 - 78636695212292114270996889733199661752344442561314106281210577220720329240391477453313389203477232962075474220451101742235552589498388259412914715782723838932109710327808000*Pi^36 + 236540310387444522793851027191133842562577849524831062148163875066438411777909897667419723418180845704203208975573585534357995716008582508827815210126086377546007669060403200*Pi^38 - 596306648007643776183248547866725654302770148882678694664906199395605317438692971808040790699515464621660057878306571544610121921780661519470277600951103411240960704948731904*Pi^40 + 1247317634420093613319015871441613924582688990784946176293326271170327814617715253124725337951649068768413030778601456540622792788261069876414481208408674488370737915814608896*Pi^42 - 2069327159924656523547015177710808544933296473801053961881389879276262695701982656836196743409223835219622233610072693747162823549575403833661240811647053336949033755673600000*Pi^44 + 2488842522595067765987388582523095396159943677447860589744417811666606869200384364424242148032348270829918177788464898233413713184564562549202337020641126901044173289280000000*Pi^46 - 1874914364278392161776328187283556655230213619061353004643615310403650907924875803189173722009029794708941160531794228730195597128172165629649607833761292778748875315625000000*Pi^48 + 676063593533693288227158865644501154333386953093247066948357400142338018803466986365907622254116493413403332174292495463666334527100765972080311967026571320559488574218750000*Pi^50 - 51635135948036195674939052124390924520917371370375964406108032480459424411878231960961233087831158127719348242722934519204315031467944546228970497065556655915279388427734375*Pi^52)/(4243271657831405298410557566194373240312468780784748649395843417985242300341066393092379746327816663594561181049865522729012657256236750188282615192465226326013491884555306716890669880000136823533731840000000000000000000000*Pi^53)
(52650671163576013684839079394201376428156775465629768044977449667427501388310622953512248751967022057545023223553697406092534718633969136435200000000000 - 26584841934044942877720277650141695934571793994701393802940096012425625118525084511619693891278466821081422101712773716504235475857981238295920640000000000*Pi^2 + 4516488259959366333887831064801794027370663259670706975930827827376616976208905137434550194922595994676602557910418425409196205495468343943810252800000000000*Pi^4 - 402119229185779401224760247458969443103046511181290021508910659620853316911404347069234809562221581242866165159450824083881448232896602193367987650560000000000*Pi^6 + 21179944690197880480491215845728454687719898425062157750212652257011383082999037839538322905925361951338166691617364357176870554019019933347392729907200000000000*Pi^8 - 622245036634984317878745057841557734076719007660133417583896002854489048498261652485782215015562658700484638530566222936633052105575131070365599816220672000000000*Pi^10 + 2563551434675977949258306771320974901499124792158567488606230848050844979979393254093145928825707451970818027561766816052459695915841350583137013298783846400000000*Pi^12 + 706797523385873388909194129747703403988360892685694840205064912347404595315023844204464498276818728210416364232721669885564679421114398172635249586241903001600000000*Pi^14 - 40011425178358309969234170261360989340252241808234032510368749050880005386746955159512938406670661143316877228247596990021280842794255710179548560606812102983680000000*Pi^16 + 1331099139559506659180866241338014634007960274585385496391161776713232105602777267906184163666273267481352809588556048633250462819674191566474271749890045839933440000000*Pi^18 - 32129851617739479237405061227802792863418061194611077626106209776615642082982469871136231936100267872114290538961802901901155792684950741407970412669903886455144448000000*Pi^20 + 600999943540622370389999279913849609483549119577567336022541475840706558972509331797310180015171425372952104755025557912790348624847144731636557548161076672960502169600000*Pi^22 - 8972205905320886495549535777147907620203941173285721634910175922090486707730411596294297679177109792811812346286333092585221658048478124433874792826352056743051132928000000*Pi^24 + 108498537224672934296628230567251368846479109911133536465023506696902946054576293402111945405768881998230712723280421593416572598781356964860669443179150209683096705433600000*Pi^26 - 1070424000316249342582696667513535851150735532489360283468618213766588754331703361407657096858785589330742893558497757974827571851632202017097556369494624252243546105446400000*Pi^28 + 8635445197085772647058397203472693297272730948334297562359495099315109490412771727711946303286133048063200543592728230171779694217320374649959243165853757343826161508024320000*Pi^30 - 56890715168945593217726060086953618348725987803100827915752036580478106322052986107216808684737176953491571577444142201617792162155475382234106218834297129250232847946481664000*Pi^32 + 304777911157632890452179708400304444478555082458042180328588843921399117664151426491068314956398213870657378239884602252698046603370297710520417724505742701649634903862542336000*Pi^34 - 1318804892768981537302072416338568408556818728381987536813781997411069105113111293473070865837530135950117911936271683792761452399576458426575653402279058974348360539926482124800*Pi^36 + 4568952699685563203977920994746973269309807474074825219187154963488144435490343251766650974931240944999735545128792012017625629110477125729475590202135531539792684450281475276800*Pi^38 - 12546434388536361972442851311322006426733632540989242364035874775110525550143870318627418731045558946421792333244659500333158603822212562406242209785527063261473394956122162462720*Pi^40 + 27030668561060906576121648250333496121943292327031538976747787625561320699392661745198823406763141310371949040161006592645257527375165331666987283970223683021755827904348795961344*Pi^42 - 45244909651862953549194265955730822211907740088446513993849609312235009617740012411563174853295830495837579017825384260207392331771831785825934110202355471762274441967358394040320*Pi^44 + 58039184329352076848331385658742194929364405364448158388614629847672371843899503514312818726716549010650099259803248137519280177612912194026472078809910400396155751461078451200000*Pi^46 - 55024157670196192709235306227996961201963751054489092682620979443442539583258167995496232141433326380774958205454262605132792537864135719212471604826816580958743951275094200000000*Pi^48 + 34789574104036726879290883992055055583911926249425612010103361668808201542098098349366520423546209300444932745395838975355189163013602100181441022935872516101437250781546875000000*Pi^50 - 11325049125281351150744969803899309749399460024693488312414883393357194445840388453123962517242076262726449343893092441397345763781902714722549293864519001154905369175537109375000*Pi^52 + 841890686731012608846674029172969182266634095666509253510625955300034735038797454397088338935726334190479442086806020847664348496211436728308884478843632180402266979217529296875*Pi^54)/(513266139731286784895741043206871387148196223723723196630921219839494908649255390908454254115812703628398120459791733629301371021714397302774665133680593776394591978355809900475095428684816550174640203366400000000000000000000000*Pi^54)
(-1218160995503406761715702807114703198964772720999428744416359250941113720548713479919671824486346914287308677149054724984427441479156498012569600000000000 + 782876840953922032922663315795078477080996302843677870888929334744889631895294818300854894016699477739909798672139129201232632911057839317005107200000000000*Pi^2 - 100027195423309970828001030668575526179000002793498417569826506358691322792636032152970239008067543710282820766039358801323377522149948962984825978880000000000*Pi^4 + 3054739948942602804402601288627570729709626192051488321119138799389083697650531714250108002668416950887213028025882085603831156821150638200456216576000000000000*Pi^6 + 411248912998492884119546188625569717880110891449162305593356324333468791102964844946240517931027779231040854356129894807792851820710103255840641756692480000000000*Pi^8 - 56513710112210118334243327038703851856268576350280160369628453824878818771222825475920316609451210957263807337129230478748555294442954107751239525437800448000000000*Pi^10 + 3703079405357726101857174480483398701396154684097505216939263197024937263621631714707600876718645002359574917451880091072509329191731372298216478916948787200000000000*Pi^12 - 163209851310024438955157253799881505527555145604146029618714031964076855543346256006711289747786741023697328124009079977652227841197575937449911478205950407475200000000*Pi^14 + 5343398543379834303107401134452991165950127522861851578893139290520403351722748860666496376563647276854089931865746949174804084710870267578756266065181117985587200000000*Pi^16 - 136098334212956161157440774968577954830701492091528311694099257606986356689675443545448902475820879188116759826774965463570575269731787150855727414974933896643215360000000*Pi^18 + 2767206198759471832937295411914612615428838389187345242302621444143273938217836620593312121881234724783390811805339727489656052142370353321202906046849979919898771456000000*Pi^20 - 45611557625275706288933852299636868106198172088364340639653622666355073842661591457813171416184936526560810112027933462741762987845788532513109270912873589662520705024000000*Pi^22 + 615115832437707762512081033494396185080870560879523242475262476064178624004286463979904433857014307829935795535973819002541712980941703930493534992410555201142322836275200000*Pi^24 - 6821768828654747229808195219834647795587202082647463997025327015015678849007539069756652548120344617318471749191493717841695785188014061506367928750542269283268208623616000000*Pi^26 + 62348162065841400150905254915809644521843628632621840614226259352315223952731192135687320292592438240832073312361417973701366964483812435191377699059913301936737338209075200000*Pi^28 - 469627048532933765068606964690210977310488737620221043903967631549310368695958743066965240884597240206472746443306106166125389852250843919060291922733269368203323735235624960000*Pi^30 + 2911807457766403233820368903244920575802822397492000159789601873380155254102633802432375659490740661455470716373125332442949831052067243500388617571236827106656771440031825920000*Pi^32 - 14842567150522106164452627463823477684176631917774874773166452722317842498073694041945996128111902611966857423157509367359526271849481240696787578370247135253633576098424946688000*Pi^34 + 62233232465432161389400767709150665028786075775648254316653080281231873643625068721788024942925852199857077188811804530772302129218867384747492706267832499467341561211452915712000*Pi^36 - 215639245454685155526600049933569347781319285233419050665193606801177455536483495583043867428686181233759255359294774814287687803560818572242809342252988942975279784327286200729600*Pi^38 + 623612403831074709395079846947819584702568326106505562652722063749560480753309994820354318633522157495241158811269403896475141981559242646395951254936537371655873721380601719685120*Pi^40 - 1520016466683742859095789788516503818281237721112908081663562172924437247405878579137219455701914764766059282252243480719253503602663258733703186056333297085503567000093949335961600*Pi^42 + 3101427848556178254098720187366009231523072780345404014204116083410818232538686820246398289791947745814001510975812967637179700559604217468971398970892936000243163178633769897361408*Pi^44 - 5066924828662149449654617872112103168278304041122605797440590482964026894638150732110998525092131471186348788953248589461850042868347405080108502331892604213399394634049348387840000*Pi^46 + 6043640861916698575468849022785755803426705016043892397690097335073048836935144140938927967893730760398129154527797785244969546390064221268058239917403803548909029590624020520000000*Pi^48 - 4532641310836222829623151788587367364707016445621073312055210916560759130046267339938285588481893560733072222444650144875306546268655240441966514536714921060868104179883909375000000*Pi^50 + 1630434324090344505475665230536041209703174444177928695512679614740319038342195802780083996312151709952625017495032708500301008302192056995582399834807354253702254642290869140625000*Pi^52 - 124449416882586199668997942597110930060049319362153366804538051398510452652912164751226351796149737612868604892809904345000199116292334001831801325345013822468312872600555419921875*Pi^54)/(677511304445298556062378177033070231035619015315314619552816010188133279417017115999159615432872768789485519006925088390677809748663004439662557976458383784840861411429669068627125965863957846230525068443648000000000000000000000000*Pi^55)
-(14371714882801687724912565693486308628276606877027020828307686165048657079997308222429392930705666277603619058837810057141022558822192103121380966400000000000 - 7814589417433976815288296923427052347580920294793015250227830517861255419529808766621374351371425220061093300833749237771931465951526936324990199398400000000000*Pi^2 + 1463127574883510906175150757858056751396648374848093046063092906487385509103954540807955724042500718006956824777619369315211015773819098816069801743482880000000000*Pi^4 - 144734357413411571343592807972726505691342244108053718241006828438402695420380125034799216939433287731620104965402545293312107289626487501502499081368371200000000000*Pi^6 + 8548881368973913986390941075878252996794095534008428129398024065575601020962396939133922834824226298615185083189113552504350432592710899027653640779999477760000000000*Pi^8 - 289878358179398259928653633733812651786421767852991592739603885393513131534647897354095904334638408469525342150754091246099070620685156428921797175430954876928000000000*Pi^10 + 2428935754110363730527450015707692026360134613152824775494129763514117865273878188112311745884652133393540941023715722607125972421517700485155203009509928730624000000000*Pi^12 + 322207828257732012346343789865577015299449351017962370414592244136281367223606625474410190396839924441905100112469307229644089954507287290330504896614587193045811200000000*Pi^14 - 21781360596254537395629478258874484740588283447540329771817583608399671693652419438003301007570386832637319499488391022408947476563291506961652316949872878488125440000000000*Pi^16 + 825450937584257522267649818645158457578435826735832335348154008222630113395928417682133786512335737411948954447625761426799741756243326562607694821885374501985378631680000000*Pi^18 - 22537722704142890319501029412862865993183925649244937479550646796735151233490152190290493821127479933789105901913361591636633653578981728993788323869035876814433407729664000000*Pi^20 + 477066162538811548571355941689762208068232261726477270604999005309495070679375369055176396679876677783776145960880452490360920688960457248800829906781089112466173456285696000000*Pi^22 - 8085824745878023585899865021187723156278007299965609723098750632441114954095300640250489377583583757802414156605636099292794890522372917609099111015229665654312220520297267200000*Pi^24 + 111561763553106086998278747099138914310213133944570278547192398853269752164941363955812684013195633677478051839121026411826632099402387619747661933127842514440951897138397184000000*Pi^26 - 1263683353537669937062329879989540218272603259460179531720665053319837514805068788769678581737052606349701469433613095682958346667722676742157514275892252970527562556067387801600000*Pi^28 + 11793255481857414103636042060409357026039040947512484520897421366948806653139965774652124130534338382935408267170076270409594976852539157639146937826839786155592835258842653655040000*Pi^30 - 90677789848293998600230935365257470752627294036487909040144989113971080977933073914128966593475673318671035190319326917732716629390246521861298021844391259732011041397540535664640000*Pi^32 + 572782100561907238915801275412238476841933308072946563883966584660464828169474836788239482127251641359864951609139371072035898864348748922368214861590208068412362363102081065156608000*Pi^34 - 2956305246866381807465397910141822499461035420715830841289063905017380599014752109225285105884801778366690801589237486898865234527243235002673119875562302360857246601788189887692800000*Pi^36 + 12371925640043824629311068625610153982067102621564441097302999190058459119953716816731912481796898675135265739520321073879603459674691234664788237028804228068074035354261742779419852800*Pi^38 - 41578475835851797699590506736333304462930595656764187809207993230224455260204769008318479155828734060104270702774694786281208369924591249837867587535895489354556746294901204071198228480*Pi^40 + 110998160433775540209062365146248867509522954821994145103704005097411993430582532583473723455407966253529912628836489192825738761586033407447900241946724918622307150613190085618738135040*Pi^42 - 232815444772005310986266275670172864088648915328560026420271951053172387526744732763027590512766321515955972044025299901289343171310363206396688620758001682205370157695021197598280122368*Pi^44 + 379751334820303389862339093640504207274334074312973513002035058979823287257225290699431829470062266683862937903307036758393682183136871016321286954231997760701704080557499600814623948800*Pi^46 - 475364072078961428313794302859425943336866367174773228340959783791152933817686063439233463727794412497653820028077582440144665144809871924727471259805384756091633049225355728480192000000*Pi^48 + 441172026345575651267203146043203177589759274024704518729860806888605921981151800944191272178724974715412477007932693897945413905761853604723379527261918287141930795328088520668000000000*Pi^50 - 274533626007630596153429535891569564043158963583731465685086208395466979588241996290225619491254773932245409750447878491560775219766046342439219171325770288280280156750805917968750000000*Pi^52 + 88513085849724962887366467447209743409047526705197479929356048814943229195782851783494768106216636733048566922172898724303045258616979192299668241906458017759423393834462211914062500000*Pi^54 - 6562499551521083130024908157733200594570685855932424922093287908018989320708366655847124825658130566295068955748101799929708694697414898971971415373731168884022669155418872833251953125*Pi^56)/(264673856149382552717104409127031084175450782047019548016024891276055394403934238467767698726544344364225254913169327330348630445173694662380816248851326375850791555543468799673598521320550316377032001137921753088000000000000000000000000*Pi^56)
(115161631213127813856895805111192402611541101116009479446047781482419866606001544571995804633150137387365451487642667019892697083795547412831582709350400000000000 - 79417161518191344693908591147050007818187789256789836765746432887959318826361405301333431811470694157664311614927103488559257965035055991938433124453580800000000000*Pi^2 + 11181441775578371649944236233310284972702275679621994828027756481482635536544131925162237455741268090529784779979216565416173129958826127076634276986187939840000000000*Pi^4 - 413453817055941411217576005590547668162608739046612808546749307137120331106290326979082610867712717972388100234922840198751799659671227749880879388307415367680000000000*Pi^6 - 47618574233335897643894058430343189333989951525649593573315281882898514064138523181626506739131209456524170349498932084837734703427542293405748381448683493785600000000000*Pi^8 + 7586756662075463794870633044263940484915846792393734138466649001386889104809295868146489584242465353500504282533819043921631551206488214900345480022829860726505472000000000*Pi^10 - 552977827499847489873820835870601982414259286692245149912793587101495668772816491281377838765453665623619597245762776476314155232297240237156409859317610038767386624000000000*Pi^12 + 26997754161436643993244376231354161470674760812023373234821746474298166247903296707230001028153783649809637928983957756908686504869163125564324986236179340111923222937600000000*Pi^14 - 980185479371015743252927191304947943024190015485675062677618312376416234274836214838895388991932817615152279037138693709271366770994732385529271934853887169384082623692800000000*Pi^16 + 27765518466306101224930956784124311429068018839074654047117026786971927852434119745761028994622061947347480664469750627519764078069824854836243086349524800136101689819136000000000*Pi^18 - 630288696306093847489335078624874646764688907914887405533162755767133303049805525391905599087466306377451218017941659800320005948516677053882560285887141360077324846874230784000000*Pi^20 + 11652607257701552166624753974419585190428318156458121779607654179003192588664476669766781059753405264734401895681745672213771873365071705334672426107328936954286020024858574848000000*Pi^22 - 177192401161112760948407508987192064469267459085823545491591785506028401208431224366470346420562945642164932409730427158297692867391124930268839162536286967731924211457718851993600000*Pi^24 + 2228827834677609257901542374900593492814961166931900335881866686375067805007006620392225269203907835691949043929780730920083572387199169493306081877072098502814533714567436120883200000*Pi^26 - 23252308879696397123726964191040405110495603875893386393430004519911862030820885791093810868598322753002929089594836742163867490080329522965414647978913367938898016080208943120384000000*Pi^28 + 201256811165833314086833133661468023967181318608103907471020877351743315869821943054421751236987689364541317683798360784896368370017222005245753250520984268445148344780045812592803840000*Pi^30 - 1443134392297734580747746455238943550315892631943338282913850984220996346200291594552930566005904360085599122998903367002370159803576919180037390946365432258375116909543226093946798080000*Pi^32 + 8551694545674673864971446837078750406159776443748361383439922446106610858908282521945773963619127114441547573649380115079483550610180536331678143403520711791351788443728574770340429824000*Pi^34 - 41775987687390891868155612294306995821113732440842482078090862525252383506306114744338267651755240213465662859471491031635313630262294555222333644409225715935748408174447119589613502464000*Pi^36 + 168155311448679361997316813936494995031962727623552019943573037171545157700531078221582244422507226673115816306097860120121215471610333757354808264266685206468941291813934354598578880512000*Pi^38 - 560014578446205105216393353647996337692214574216742953406949289083640156168271719058699881653668580983512593447825418382662243838942773915409099261430589880439374240327201541714500418273280*Pi^40 + 1559618297613361146888438171137916016749458242316390144315596768823872056198370128021206502049426032356290383449183911044090176878941446304702620017164646031653933876261139789867697894850560*Pi^42 - 3678212634085275374221049883364013268489559776150110288552138908906854203277644179871080347392316179245354626468523486484709991201093298422306934789346625687526605230390995846346935809081344*Pi^44 + 7322282187993132157878163448496604339437743647871659689938127789026919331086408886422823846333678296326521477834720581000518850244545780052977944220068809470229486052808734889132203569840128*Pi^46 - 11782620686525823365263496968265377547917720225149328063565334951690854050802468202663725263244598591759486584748506353344230612408972502059148888283950020201837394797519220321190892935680000*Pi^48 + 13941565863994438421619946525173756158640094052177075238676930499802396127545958191494413632382027836449398091721933535935770360767394626476809549303420903291227660097768866533793298400000000*Pi^50 - 10412714648145265794792318470828331463918819572969150944393261792499191369972658347931029623530990198004182731670559441329485431247495756835329570640374974499892360222868093337344706250000000*Pi^52 + 3737276799118368000037317618118339493466689094692058629348018220467795920188057644423435265793818575601804830789071162920658708646598262975934686954826577921702549801080698029449414062500000*Pi^54 - 285102644483067026068867828063256567503887179628363798345024875149784776674114795940335741105200420281958366741933873255919754781147571319729285940283596519074904597890045971965789794921875*Pi^56)/(102708277921904795877188668588199174400788728678038217724906555209020952130813104842848062097027892096603795520584836486505768136032323255904850030264250308107154767877976328526137947789567473572005530233577363816316928000000000000000000000000*Pi^57)
(3537533583147396640259908948639513591008337827966430942733484863032937189258006351954321681427215624385688762940288864061610241300012897324040886033160601600000000000 - 2059039203430579187303194178071363713316398315948752294218993775744508986258233902648840379023802305314145145487943923396727031620060902131126584871801690521600000000000*Pi^2 + 425799983174866180642219489760500348348166689754696408383692873336538525572483304913348815104485514060721085087332081536084955722609520503039367495951801972162560000000000*Pi^4 - 46989344023815086044908594841018830366679455383839947198018795040065895854338561415006859512049623969125702148810155466146474789166397140489053778371699550285987840000000000*Pi^6 + 3131335716531718414175650826785583683710134266112714135872842294059877813792496190329202802886114896265608551707125074481758946628986324778915358947300513063265894400000000000*Pi^8 - 124046298002730007674443817764482428846837703337855580078669435676996417575937409214199363433405069283381470316630193784124522980584238954134342259274688235393192558592000000000*Pi^10 + 1798752905504622624642953559885066402112134838594426743169881407822301213571443235476873754699264843372483412490116733998262372644798593882035265545738729196586639818752000000000*Pi^12 + 115183736932232660672096994045638893792819822716910038477099225079856909097784701867265700582375575465445449791708658220852688180779140249577197810102759016068504372012646400000000*Pi^14 - 9983963315580483202240141540360788170315439025549229515840554177288412251387039551783970908143560491155420872754441448135205009914129233548075256526486377391854434901819392000000000*Pi^16 + 436388691552848983424974664955692563863844835389780166812340136204939340274843991867952527694815994343337220928659803569291004446026903976996503113843148361266714480315937587200000000*Pi^18 - 13510965759182529597035196024722099936337798314385709180482886109459252518630179578295915679937556961959428760279021231821186672437138553138422895715181704455271726528703156453376000000*Pi^20 + 323208167577346901052860944482243370797621130038511955166260998462165080364274959049846020029225144304525271155475339804890487621785256705666311573937723626043517730375498356228096000000*Pi^22 - 6197830572017349449596745738406738481226453763934648273982318417310055273657256804366590656283277797563930563954249084593066800511947354285901254773168734514570766354848941297002086400000*Pi^24 + 97073928464016659712779601594366206843247629401859233560987970113764132569683128343662227070596889845781664122222087350209078627815375187550191322323652260388703487407456585984350617600000*Pi^26 - 1254363948128846089807718078487036240700577023665214074606983598087793907769778296898481218248293613508558140051763245025699449052950377516408321991171708288921929136948387181775290368000000*Pi^28 + 13437339638931439975702945536263595271674566711136317015823371167742860934276200139817087799529825637339345876044939737261963147279856025380300809561743562622138365400563213741813043036160000*Pi^30 - 119489861919077169746748038222798681560083292804558727767655267215529444424312111595981765449512711423832654336602182149272707654573236855870501398951542882408875128653872457675415129948160000*Pi^32 + 880669575181702519198784464941819883882410878966573556756407322301463470248962947569863052576704971651626009618097989830914945626063907969161628674679053250384222898842996959126604077858816000*Pi^34 - 5358305486221404761365523429821447546211790825198642798242926385371111296640220931463195775300549960532008804538133902590741209771241241180160893020559828362235656880479495738130238776803328000*Pi^36 + 26745370466415299518647225580479075535653637555099420210014105534304786804548823671065417162651819755458675043840116794876236370126227737405341896439157963334783608056934256351004866400747520000*Pi^38 - 108595834551832597579786599531714895158901489843635663077817281926400735896072369275926064771189158530831800216490612866441933237888147342076475573966050360982180181026971407532504646650712555520*Pi^40 + 355006032534291946681064387296159920146189189909049240353479332277279787697706222001985734339174334542133234211627549912516456862946737000274627394668993210150447792418118184420228887303285637120*Pi^42 - 923601031642096773756650782423392682823336334322012521799803924478267038571145190720852741456028769248912062944797106391910526994385752864069411217447129108700586541496089321316581986795327062016*Pi^44 + 1890126526316912142983093413032140704304131019476049632043626705540016972629068846196986631852406234782486521622293435646167544703420125958545000354034954024734721549195915883455979632556222971904*Pi^46 - 3010204975182728119343982828385654938804287748438976276164544058235424749390952873325526892068850693579765446359520489033520028314159289143700503205817694326847720131627830620785584075070615552000*Pi^48 + 3682915591608198594038888174652504497564692749928958646272618299509591985976878358787460620561497401438824487639833181102676721776716232177444229868562720370122615158035315591553611222096960000000*Pi^50 - 3349770317197771949073887291653370206945863729997062958688436915239488756159561624192819628764798738336009743472306841078654583999727231930830114538790151467524958558960646687744768955170000000000*Pi^52 + 2053012283297807926843544611195165946816548784787561484455140180966983127213912401801179762395242316754063147002433830117535990928440625148979195151949185713890917079519814282957320683593750000000*Pi^54 - 655817609905811394392934029758078405809319253920711959369191317575444338644360282903425603046628473391955310077387636715771722706542618303427495970118355065993457441498847486089579815673828125000*Pi^56 + 48498383169465822213052108951333718236856941240167844687028392705974438569725112063924291452214193666683035245644642851446363863030768609213825478138810475300563022743523820844590663909912109375*Pi^58)/(129244810272031494178386150513995018692371710929125595962055212065265277490947025114885030204912794521819124961647299519851290437802722550886474322883564131712184130945073316574779157084062442583857455068966280150811100053504000000000000000000000000*Pi^58)
(-1412487489999215496329446937169828293579636691906270372166884487696790218691738379415542750948457168183578234058576857990413340121304349380315290436143939584000000000000 + 1045634325002032686241864034541599307075212932352288271846737017521320292063638072618036189168682757836483644124615290518582748696225742926482132692438241561804800000000000*Pi^2 - 160896279797381086637983976320340660509113333783092224361973108293747859315327395180190788492391407933260057559132895612723686295008260540860303297057826568090419200000000000*Pi^4 + 6866955629931849006788463120700195235120865511286942037469796254998676158291841278343435839914918235954516746152779686586724825252712555878903976164985552232586936320000000000*Pi^6 + 733868753085605714829772012798507401832939137399816576984169290327050439205170382579135181781922878850120618973158199954183742256586052513559329271323830933271242342400000000000*Pi^8 - 133192116781425349539398706664305451764745716219888474660472417086473707244033272121832470926405706263813669522086596264187146288649687642071279053409683679635078612254720000000000*Pi^10 + 10715826227035138450350177386058878926585567258789361476089582118632280349062254829046085002771130348400989972940017859259265882904101331530470112010655784957665451467341824000000000*Pi^12 - 576127644551886003538070032356859276595033064727971102061579958544000569559526689016552650632433679555647821364380716219789450048951707348199224675350134482403832704291307520000000000*Pi^14 + 23069494642680279400674376751169127294600056139517999077579794709645254445271863494308393877050873455014712134004422245889045951412147173094165807809003521964849084748887018700800000000*Pi^16 - 722820783670750589535836317343065837961145184146989762384702262649137429124279977027642340722037358215582699568250429679184386732621248533709597974305146441128191098687756592742400000000*Pi^18 + 18216289190473607361509447331751747125156198119143864911276665503267307868698473057201751008640692448125844985116991926613481838442870304842500791530273812680330328608912197067735040000000*Pi^20 - 375504652129316055346090438709646959456638167197051783981123657708341655969989669012798419931238683388522254344747412609978068998993842591460881121001046019697790919657068986365902848000000*Pi^22 + 6398032502040232727446300256784221502340021963757381712620052984918390075029070653738582098706534005854988524095228573350670274524475632859587484366947550791742377408154048396791906304000000*Pi^24 - 90675038765819135523622163598619297605531560261783398091335747137960350527511127343024872478545997742945217149010408963023060915363155883049546206515021723974885290532209641140716883148800000*Pi^26 + 1072386557609111683364271093532184347774130487758775438706693612371404573306068314035951009047911856390836799853908514960328119908503106216449836478332732311617956857079052786509279133696000000*Pi^28 - 10592869414259047402655086026347404800210050421779851262963479359619653014707769531947391343561951093514222004661926416276562666555852250495601978441971087482073595720371301350551306266214400000*Pi^30 + 87298558445678996347325477735572574056771079182355530534328917281695716044671442116758683366203848361996184811541553509384439423088268193806306580823905174493730260475215596220574395457863680000*Pi^32 - 598682408883727547601068988706926659105070479173049985149013938740444970113615303573985152003152084215672318672507161264076319787125111101845680940468622242676998240998582953450743722745528320000*Pi^34 + 3404291474877805317916297986007039138402324351335553336140631562109203524378570130796116621353129435971154220082611001855443648277252090766866394297162364669846657743571176884415697651333332992000*Pi^36 - 15994562157981284755082838608592322137472080641409903706458549646300330569213460844316905883881500305175587953652966043943347707826334409069383674157248365549295527593300104758945151006355226624000*Pi^38 + 61996941499198288312789853604487381895920318976540084440304956107304035413553279049805380760053437497081300099797016542491273900915511306274344534850198512606574388601574089830742994895260929228800*Pi^40 - 198944417751483501659980960256917581826558653641242291988811979059389918580012570709982157299596278036723397188965539590229136000741509262445010894489587383393429751848889494167268776461831461928960*Pi^42 + 534459321277845291106772881712582212881835436925963277850176295767645892425471242154425380082631855498444012019609649102083567578136735665408333647841020114945101325032047467032467948253527356211200*Pi^44 - 1220532985851891466417313844087170850899735606616196468705770423289874835529998746931265960089174775181591933894603154058517307238996060978894991763042187608401737592463929682963971715868777950216192*Pi^46 + 2371028438234094869208837023034027621398858814586422278879647544193841481674373564810705005640942321558355682904040899386199512681165991542174867175419658853365467951151686030868106776743695071477760*Pi^48 - 3758387378762922877009763126568103349596322196010632109038895605214015472524779923122572647829506903172593408874659329312139333227867804973462587188867200306459786347233775338964789971187727577600000*Pi^50 + 4412576443914083224637789771411783438042540592173445700202525857317389948981974343436547729947258024334243690162886266840218241281141078327093941827481359293722916987253024681185161984271630000000000*Pi^52 - 3282902265136340584722986654932026218544450940646509865167718796354890593077738260135933616667636097010009677900397752897900202745820155859972577379168422365302418107754598683302969227720843750000000*Pi^54 + 1175902356340854197901036035702334452857198233867255649356440386888533381690529181582033568533352706354183436138689214062646568442737481040378322349984944126189463414996799926082637048747802734375000*Pi^56 - 89659350704221511373867408168458405518330708048546473537604170074097085998559095872765252336195697595702654412847080265330722887529840745868658191410466600453259515400799706526485137462615966796875*Pi^58)/(2135124265693960283826939206491197708797980664549154845293152103318182384150444854897900698985159365500451944366413388067943318032500976540644555814036479455885281843212611189815351675028711551485325157739322948091399372883886080000000000000000000000000*Pi^59)
-(46179221872208133366121964452430983334410428972958301871155660043793146711619314650160728675430998625802225096588895221541072732793485213404799366774755889774592000000000000 - 28570127851188361796989673608695727563984803207088776583215213370657744098082951041376127993206205948993807845278655524097196457851222115476449644873964265068822528000000000000*Pi^2 + 6554854897820861180025817268837981844453009425165699388814852257543593070224750048040264392007466118405107611921725960128279330859721569209283755755806627982359081779200000000000*Pi^4 - 812004032421094397925695155941145679619111251972453442602923360939910802404961615697455866458362835349151227997699111741849769273828651661180689345410217425908401176576000000000000*Pi^6 + 61483454035025656561914724702008058399934515485007326416050499679707252331649747542576212801663386022479985777042431283715824484410167806756621185356489280541480261758484480000000000*Pi^8 - 2871348182757347855800533140213365221615645201540778586069474280325134679003221193525571354747100274421522659086273187328724995417554710435111804248215214700286803829504081920000000000*Pi^10 + 64084791829757983901016691333950856940113492569729400608842510171193915452535395271805084642758046859754156409082369349416053997805287955354145021822782653793809405285593251840000000000*Pi^12 + 1607126645283616332276746226753627446227752984632494553165064152694251868776423687167858329125371016057289341409028054395506648256206204966019590378797385544864386724722550767616000000000*Pi^14 - 221375174057531774847830322353088644557837134271711072298511439340646685097060338006655952621043713969745409482994571503990407548514766153275871931175122480971989203185809150181376000000000*Pi^16 + 11476105833274670247379649896258192059423687695942652790591000635897355071085692954337272955900059773005540490589264721942189500008569679485354818843386015382526757351527042040148787200000000*Pi^18 - 406159255730422545177606344190820770488571709051037310578560271050143530727924776494302728011938310897038467546871954491361343354773961109264051963268427998929678304181891906792073461760000000*Pi^20 + 10999278633137522298832146614785492627610008124569327063500637967047911381764351849874344179219210376652894866626089050473076796417558724345582384756765290287157209403498767781180494315520000000*Pi^22 - 238306371991417308991739527691345381851561280683248209195799203385218122021481606909955592032981551607955074015995130382957716059045543808684112681919054623922538857354251945765667006840832000000*Pi^24 + 4222905300627064602220839358451355716645869795983134788698456122613088955705794570283035158721657377658006533469228289609864810237844039789865900480252275933602342435257194958148051914457088000000*Pi^26 - 61943593870517914065515912591641625765929528013305676792201754173066514788700713523362544614438166352618740511280021066698055180585914835379566582428794581795313165671876175424089800427385651200000*Pi^28 + 756899891754329003683843632099885906459609285203489461446842703664747184400253133158504697201777055566262250789710895021191784113735379193868421694527182494995568198297446534753680310300311552000000*Pi^30 - 7724441896342718057293281333876619199764856039920746957294431892613732933626630209860679277329450200444145829796207707410090924090623106663953711407694084585239118167253978690948797793576786329600000*Pi^32 + 65824927812849300167594427190087515605888233199912919545407863192452614344497821454696018713227284116605095573514397316738563428912036542175399385599256694454277742181477714306722718921189249515520000*Pi^34 - 467177390275478300237517709525485224813837437463003887768035788025186265726753143616873018135821735634564390371863640396059063828284935781823249438374562784393529706797290655439870904658631118028800000*Pi^36 + 2748269081972713642302482486508522082035647404322850645238952027875890103828864413249882177349579864162230804602783042415143366457522641130967802223568076314188529061699449248487457484550921978380288000*Pi^38 - 13307958538320609590370839296615670756643572070313476805523517510548077011635061330224439686184130955595669773890871471859572990827711542597872120349256834328190993133758865106741478848627803949944012800*Pi^40 + 52568007610498598820205193824140898359337463511820206430528890186685266900764914583758725864621051037119326029028951787713383028433093059048814347199709299932254496053352574506857736112014632886992896000*Pi^42 - 167554173983953369154021123185900899359859858191201817458527557171512828503671450435961655725208343549416445720927162342445067023431615488741820507638464142448527659131614484033842990118915470832949002240*Pi^44 + 425712542970621667244032249046764529947285248718584113733874620589526558042857333467358286255359514314193427368475154246024676254236557841927540169554421337968316586521592384032919725073982688657135370240*Pi^46 - 851651151459737174697932921545160897797867336575084351539898845921397207861268166629182586492215708904855812947550141472047176915845190625260058304572075480304924131200097759584211074847813093301954019328*Pi^48 + 1326570204130052767185311323551617133431015253432346625985641331220416792770929968051107429411859151649563840737564159512357531549411938733510216319760091699607722535951019057138301402093681750557286400000*Pi^50 - 1588618374700205797939391263368943475707881314787869514357084132921436320046192593528120823074414396234153210009685290180863152428752340540875346982182412649032683533827215620325443667047472825668160000000*Pi^52 + 1417544915610441939326301508710253844166943870129025353417799740522194847446607216130011647981588557661461371713955481615827124982876729090693015688429605761553477978950037796468547475545244468300000000000*Pi^54 - 856206294147070524318113473323299744939802398615728281412667832036569124707608683961777634654573441410531357503765466146991431185250897268476422046267282696023377316454596027822073060634557153515625000000*Pi^56 + 271079809692861398808419870631825719914483360652928674964210498052729107901069457185022408439294473213427205902711555342959016071159968341598607952751407947098367972079183997744462084101758605957031250000*Pi^58 - 19996667972374255380943877697484421463922476790396493614402946885349242443671706409928180176487558164844001340081806622977030737354358443449361361389802815523823781558409374479139534254372119903564453125*Pi^60)/(3517318310333602413165146571205339457565441427551695725942127048922240932354076836164605695480192132350824515071454758967607104394020808713996215465811134796447177897234727169654217735375298261454865251853451051767847670913998572748800000000000000000000000000*Pi^60)
(32494687124039808682234617455900110782678660641470683068806844518716169279707231509218474092683217361602024376828529000532729318236396498573897360412465001886908416000000000000 - 25811053455539418100795201073250871984270654839428390730066123302880121976465978625780678897157161918774815212552105956878072788815308577959287915153516303049809723392000000000000*Pi^2 + 4313463802975170329995937624768689909074566233324312016104858298825513440512665903770300041119923123078509120383136083943299237295439112841486723040727206707846139242086400000000000*Pi^4 - 206536132726846840280130121409963437758998528298682714561307768579695163829583599074999287247796281373098497732845767259068495996396650900708547976022657093541833681246617600000000000*Pi^6 - 21630035816955276560488743520910346203860118962179512575077385364109921720790495084760241846827773929613254064437528951573511638277568404317679003459778425009572138282249093120000000000*Pi^8 + 4398599037577607252467155983734631464936045491819780097916758533024583491924430756986973774556773957174156370615626585828151297879393174463404455830056395107551116713859366256640000000000*Pi^10 - 387999441589970176841800524533336241701813978939120764360298731812646112393744443234865792705272734762038342707723694057982272765673463863225057797313767307408197274647387292303360000000000*Pi^12 + 22851904855284929256979370421888751109866777610651912673586969376117022724570043852599914673246755688220201003385769992084509407062979009036533067930089915497543843238332586610655232000000000*Pi^14 - 1004259198041910518453477029046925184070093371123517938540024681135190187237398598128516390491397433205067933522261666413489187005339591333988085466443137140152895306831221770648813568000000000*Pi^16 + 34632181408715907063586937626188458268772326509424458636475769189034190362893992577791533293675040787211214541020724796713337391299148787958442440573420105971191239808067545012311896883200000000*Pi^18 - 963958135806166234752622901393695467884143657409357149462452582361752943384593786152527324413812536007227542567964283521636047220581102703988004653123867252145934247374131377551724699975680000000*Pi^20 + 22034371019077456630656634660901662970492503978738866508828590361786265282780220105656644181565895717805693183514644634679259297078159043829867241966782864186939904104575501141637855098961920000000*Pi^22 - 418202287800523020917591715726836296266021719276887488886488107326540249792638658084867239841865485192087655375862299700305624816705937840471364558160843610585467925720829106480407033921142784000000*Pi^24 + 6635808166801587564756566550559440806485363922212976176746955958779214749312708973949596499706983975752862299876582728830307267357563675808376237269147761548059616522558100625791653025064943616000000*Pi^26 - 88368574858047174477349325552461592530747387165346244511290400413895296584378924319916725343330278630017594540749364574489352156468511448819893219067372883449319000500945343472699095532679934771200000*Pi^28 + 989123189878555239902129652387838679725452987679986243739827802074726568595613868641322060002393566358836183068025866372720872073728930674638425781179676168002484462090439966848118797349312004096000000*Pi^30 - 9301403427178390273586690574159174014586198428533477422664637457479283283455932707436200746249435746404665617981255072614267288707672462071136939723476028305934029775548270293900396835636780413747200000*Pi^32 + 73325070830154173211195934923254976242750327203884782591225703866727844072485088580188532546478368354187599522862087698648247417538318388769767110925056323756582790140731583370451970495439581940285440000*Pi^34 - 482847208296948890768000471785114607145020859876195519970380597744114299166075107607098125176221977985248521494730999864987135444619465858824358520712465263020131167696280123450771513370100525653032960000*Pi^36 + 2643995477652319807279044770905869850493458837481176919930215671806065057213513305085026000746442951492943950168930131317340022626999625135866402690244630825883005833098033688115643660382361448662171648000*Pi^38 - 11985559611037969145617720463609031379825881174610401363051393471229410271526173580072432355258991581633462039742710022531820396314011605321481090411378642500667220863612001992482847499387126590017529446400*Pi^40 + 44864678199816847816967854906242560738430625807319571688827028891776885080246886806994861879790776142803319405457682838965602502707804406277163663368677044854320714085078453418359263480705137227977877094400*Pi^42 - 139052092506090035665430691864787947737035618322064625260315456214302968174886578768449287718464171232207297939285594618881725238699091483424235020076903720403393340028005618138073246697672096192290021703680*Pi^44 + 360958691962638830777142246219556431835783970256530690999597079715866839912287452358601337857583718060895450746667954420317607152997231342448713488100336661055559193815892864318203085451753334446570466181120*Pi^46 - 798837426654637165261508539092213323242500404550111526553466783914888387078275618587171945554059141316572173522887772960326060148403441338752995325760598818159701931709179989291102228544902409568359763673088*Pi^48 + 1514617669934207721856592892971897612229629334322121118611239892676125624913291514163451082907138635140149847952927201726384986614552913620579849728479871865307106859609277370094724884568076554566161470259200*Pi^50 - 2365235653597793200801677933128486589584058108564972834906165384164233443341852940837085101739664117645029023002219950217899634764045940925530256455091754158685518762960043007447142943201536771456786624000000*Pi^52 + 2755951685657130267981392267656195591929153010659130597544677780681379964932232317272286848765301066328631636700749802962026935965494396211484933753730121880352650857810048900138567304308118624756556000000000*Pi^54 - 2042910174665938732395785170393909605602939416155744756803621234645774636379809453533341221956319563309740259529029889985724634300101684775129460790522824475459172826718960450692681097820026413750234375000000*Pi^56 + 730395209439938229006471454820594394679097430721923401194250891179793467362222474724423473464254134922375216670053766168681283731638862984466509494625776666848242532668718999332786917407022349670410156250000*Pi^58 - 55664736493498785020082644040061493685138631264026683905770554935635810698093109524516656257699008112404552661364370444835787994943054952930465243223568051051457121325310887026212013231129701137542724609375*Pi^60)/(87539018107582696858854167864158488419888706248906603227247657993576732324428264298464706549111021789947320531098366041185805614158389887273937810513107522813977363506377889798354170998020423131088686388128689776398192833707596478572134400000000000000000000000000*Pi^61)
(4572104324112344139299339406352197167780614211804416739833984327778950596300435937482625269883230501538179208321425389340123844989509180383183445026178569274982295142400000000000 - 2979963483564851474708447506250794147709526910220319232507010610780000356373398979376900613129790386593607438003491733412932751860900273185896782642221164915570973763174400000000000*Pi^2 + 764544636367801550232159307464813420145568132860229716494323120534109600819851459107875677454172606575955642872262636668319056210111163504173205400831893345697394706800967680000000000*Pi^4 - 107262933761362498453607524420435249103079653352467715164660290258535998113657139181842123907339272115267982324789771717093056653382035151220165902978591404751065919433442590720000000000*Pi^6 + 9299417685193000239037932904526321446561950857422578427051329993158335531120316090668467152654287736298293463827410980935149269632503972340661539810585389540464708684922717470720000000000*Pi^8 - 514419204988063002664898068431707761505197559654818231612487629676825796292481042128786018447821460173147024461162933066729521413102295034635451721171049643977558118373885575430144000000000*Pi^10 + 16200283563675592608924656230015931710250822565994406967403895343754239794946362796103467039952831483124351173320804893171181389030161789879669281918631636734141074969063516352282624000000000*Pi^12 - 2338213513620779275403222491327481736342474172465624810128149098502398590535133679081669811354916987850449228953963205459324726998308343933209624963530424664651092946158944177985945600000000*Pi^14 - 31919981694891082936228486636105439774738207929403122962540476965171932555013712545705818710438691248762378599428526540362303728611720101069105460020980820132136606260264311200092782592000000000*Pi^16 + 2106894601841631825704860594030283388188592943574042696638422595378096375543925995424664247496259450266778410930474548468681980425649166149754142015156380348859525757701982468757092984422400000000*Pi^18 - 86929557404540366721428943087958475460393567116277923851780470881604225199292912679528668256990871058119341057791459586453999909279797177539278014028113333060864072209028713974380181189558272000000*Pi^20 + 2683781467294889004081689577052312302925188389351337469658492512497123117195569294808713717150246619314501661143077541709093612706654457690369618984585314243400986331041646022138900645006016512000000*Pi^22 - 65811754025141788826698438039058912249091813998818548678022761791498415522070523618484178125079845003873744068740971436182908113508055860081172939587853131852103622944405064883881914110820797644800000*Pi^24 + 1317973162468099751880387478689394050759950013551271468377466273455464107970599921936809163302188671181854170480797167876932977911088463565276484447861023897081517326199046578904874128390872262246400000*Pi^26 - 21878137994127006790104107814151068347769221231088200166173196341214282371230417655986089665077281330672685868897180069321484257563404493411176918313296770328520651665990366021230900884477399007232000000*Pi^28 + 303504922007633561959530953713522583623939913210248980456563423392765843763407294806438461453977104559619291034801676375973232347031731142301766556027724145495000137736506525857298319098111703226777600000*Pi^30 - 3532930160892459477429256298527114196641763304839464499124505803661552904809153069109848993821564415408454925771354610119890307730503422953375153598256716468689781062870798645122630937290889251677798400000*Pi^32 + 34546740776859445460046387107889669593726735293625753393932021802391300690100957254822305122780371133335186870609776496251487281778571860773724092469235138254606267967449518507101948130793927320732172288000*Pi^34 - 283428391675944255662779711925557488387517984963335589258102080147375178973866620171866234503607724634696793028857469063031336888916126411946234224368997544973183995353521594321062901274714720078483423232000*Pi^36 + 1944405841571576198268378411298971451534851561318040943939421313097175614056163389369665727548055168457262327988970857303455645036798926790064600931400108289577033901113035987071339096722559232612535107584000*Pi^38 - 11094184734375572690178841276171000001858449107127906946112153412135560057459740398755640384097754285148007011210409300111257815249995702830195629259172588823056873131429489298634198821784132207709182398300160*Pi^40 + 52256125517105565643934600880805892646030311266546240874184679765204103511947903988719419086848903740332915979427410597331401954000768525468746818664221501225074943362909994705316795499387686716892090476789760*Pi^42 - 201275788922948130110158270555687335407478782041782572632773487368029104321784778630741492263035874676734715365936414421059688923383655711187696850462740567037733587917736009474867051745607656101317539398680576*Pi^44 + 626780195518920140598814066331454434773684165718640615895420671235543931946651466788134081801253951481500747847688357515462632558288647939637117659188807993169719015864909022993344479013775320227090684318842880*Pi^46 - 1558046920178181599139137129466908623763756327918786430831313449691596056537621555242195593980459693322117409992219667163081846882910644929612498481104866799069447533760565489581169316928885723416297282352447488*Pi^48 + 3052047644793626233146702178570424366337782837470261846541640460462819959384730445672586114740548101389495793491086304944718559406382367303634412292845003656871532836071562174218842262203010512520482349729972224*Pi^50 - 4656781943402043333551415263338456633007364371796912144548342584235123705091234695457113637409838285301653277562206570554294423173734332141124846412041905253558316234353174011197093706935061990671437349416960000*Pi^52 + 5465554724259919271937516815832889923887820907779219902296249105648771835634246645358666764304614142332458294781909826636705525839524316829108858124781310995033746918318115220743990586201251017800662495168000000*Pi^54 - 4789190629161868824736066831867367239505150992161808296415542588549591746535326336129609798280268882646701125129177700046462015829351164979482455931069143175921426027705756313550076949967817755477016205000000000*Pi^56 + 2852502271687929807008665788137117782633893924072286716366108836643770114449762237131012439382066103093293309918670100703068987099643427563912990083280845957344137097682949555283663677543531552314317890625000000*Pi^58 - 895384835766564975784578117475406586458630628550955732663457698035823883085465879473152313612452846405514505255668957631499089913528769350932205841086491040257244187036986821965289565755064747300775146484375000*Pi^60 + 65889816655172915980368868616692764776642216660771262261064612290717105813818427793207746374982962688844416169971501435311304901558769297850450198120048477331153447630724083598440407709248147904872894287109375*Pi^62)/(764180612471953910499053343786957940510260450070455083532581155220727442499328976019877502291119575817524129308276296193135608689357080359946567510655223431156896792465276426783712571144319085765151796693808210272045664161133834219343304458240000000000000000000000000*Pi^62)

==> anc/Z_Nf5.dat <==
3/512
-217/65536 + 1/(96*Pi)
439/4194304 - 1697/(5160960*Pi)
(5505024 + 3153152*Pi - 1561455*Pi^2)/(56371445760*Pi^2)
(6034817024 + 6322821120*Pi - 2624071275*Pi^2)/(9091586772172800*Pi^2)
85427755/281474976710656 + 17/(26542080*Pi^3) - 2606831/(4439251353600*Pi^2) - 1930298003/(2321601622179840*Pi)
-226610421/18014398509481984 - 70451/(5549064192000*Pi^3) + 1052609/(31568009625600*Pi^2) + 257595955769/(8531937552658071552*Pi)
16641721311/4611686018427387904 + 193/(50960793600*Pi^4) + 22114699/(4971961516032000*Pi^3) - 16631759479/(1418287536458956800*Pi^2) - 1071580196615921/(131050560808827979038720*Pi)
(858483912045853186981888 + 2768421564894760088371200*Pi - 3111267888291808857292800*Pi^2 - 3390516127812594299904000*Pi^3 + 1296373123785646275744375*Pi^4)/(34087873796521213873663487508480000*Pi^4)
(635904644858058764399411200 - 949936844306786113753710592*Pi - 3659594386923288255812075520*Pi^2 + 3744555470820907070757273600*Pi^3 + 3968460871502470447962009600*Pi^4 - 1516901537761535438670031875*Pi^5)/(33451566818986151214688435741655040000*Pi^5)
(-3351652461878443019688019492864 + 35739517982088497420691937689600*Pi + 32033045753092036333685178368000*Pi^2 - 100798501436596465091238297600000*Pi^3 - 61737727097987197485212349792000*Pi^4 + 28475688633293954160613770890625*Pi^5)/(13969374303608616747253890765715144704000000*Pi^5)
(67346342141399108416163326984192000 + 117628132373177426568262116377100288*Pi - 596265080264003185666663585205452800*Pi^2 - 848551255943571889304775413465088000*Pi^3 + 1445892012623690709124909355827200000*Pi^4 + 1104099115395166908891537448328544000*Pi^5 - 464911259117449126565584906951921875*Pi^6)/(767086281759756362825205649726950025986048000000*Pi^6)
(341780761190862101700248305154324955136 + 2519365681084630775261967266993972183040*Pi - 3476503183252291970343166218812260352000*Pi^2 - 11425504676081488425840212021021245440000*Pi^3 + 9591679625643852606683885937535746048000*Pi^4 + 10592899985378170541422446711473387520000*Pi^5 - 3948073542781697450537081277427831640625*Pi^6)/(623160439667445808989521731020848149110372433920000000*Pi^6)
(16307191342870109888719733272341087518720000 - 33206909873867196638746353496460912574332928*Pi - 220776038757151877515052218755832892337684480*Pi^2 + 360664900895876119127942341978383504637952000*Pi^3 + 891437825622877399340621670216643777658880000*Pi^4 - 966598435321584125441960096979293670211584000*Pi^5 - 905738559173584839736904405607876500336640000*Pi^6 + 354540203308822555190553474636025062601640625*Pi^7)/(44508611242807649461267600116433058202059240720302080000000*Pi^7)
(-32487518555784372134157582239565605396088356864 + 1103022217089051730301591679636589735837779886080*Pi + 712716098878132547115924457870972209753332121600*Pi^2 - 8755849290467136551190242583547697306963804160000*Pi^3 - 4779320108832098126308853132007143307353260032000*Pi^4 + 16477903253341529501766432741717407129484656640000*Pi^5 + 8460259595919423670969478160864512220023524800000*Pi^6 - 4121982682695079275735416070184258025255541796875*Pi^7)/(11066621099411693962049576092949915591360009612695909171200000000*Pi^7)
(385753554346642728792789429803709615161999360000 + 878837206309222204257406680316129144223953846272*Pi - 6753001534579769132944367369748767069445417861120*Pi^2 - 14621487559302785550686817798738139691197713612800*Pi^3 + 42201243447711840066053662722676667381899591680000*Pi^4 + 67515839288316627556486687136496050231738105856000*Pi^5 - 92470853425639380082415327286396412315576565760000*Pi^6 - 74683631509157761381250432145130215553818422400000*Pi^7 + 30585540080337682728977336951625855249476525390625*Pi^8)/(269814762042799395646161093313826513465539281985728833126400000000*Pi^8)
(47821090355194266826783237426591611047670684216983552 + 710997312854907810515157833262292866580778847515443200*Pi - 961079331591244950670385126818504491552682450878464000*Pi^2 - 7171242235860866648577648420691975321840504956518400000*Pi^3 + 6760041781824003786797706420364986552475952124788736000*Pi^4 + 22258370135064255575939534649883920081459005620224000000*Pi^5 - 16597220903367925049249995296657867092673433337856000000*Pi^6 - 18451738846881726021477982467886759019065348502400000000*Pi^7 + 6791949055282511806034485808203323397717292585701171875*Pi^8)/(5787591401360937308465110530243974032199049328021560045481230336000000000*Pi^8)
(8721332486016803254499874709201143769839751058999685939200000 - 22152701042625837796509945139759330451640172555760210477580288*Pi - 216548419762061513216614059278018881424119809386580694699868160*Pi^2 + 470978862233975249496028594752449612296572637647948954048921600*Pi^3 + 1879536515639409387944829969108134191730420508171575400333312000*Pi^4 - 3247458990949226577600528519496326219534419975245358237220864000*Pi^5 - 6535346260239461635583742106778019239105232864582577296506880000*Pi^6 + 7344004816022856109568327236432314301899223764760883793100800000*Pi^7 + 6425562464660765516142341285427601457975430436922514782496000000*Pi^8 - 2551868051345159471276245987108144582833820299360967679103515625*Pi^9)/(1680887670457771634572604794371008312774787986347991978695174078592974848000000000*Pi^9)
(-10659491471491465450283179751613249377712675153271341960317108224 + 1031508235331812838629992595757244290854082689069803419776560660480*Pi + 428298623994494099029580695888273569127280357437368415501575782400*Pi^2 - 16494241389996539493736320704923862828883951217598546878138417152000*Pi^3 - 6167233007072343937128957956830439632148873643258833699258499072000*Pi^4 + 81978922569331637385538284707586206295694232013167464801149911040000*Pi^5 + 35251596957534859265522760037516057502610089100175473542116147200000*Pi^6 - 128395793131299235489088126007686547333566269103734832692740096000000*Pi^7 - 59488166475681445683091191416690731541035685729519681989011900000000*Pi^8 + 30003432551251611560912176720594629590859095695691155257501943359375*Pi^9)/(412915659206853127938208943086552762060835918139672056206398496319959581327360000000000*Pi^9)
(3313472846259112292393336865628712058634689876201777245681918935040000 + 9170768415415830865211400949751087130743482009462593671253868526174208*Pi - 95507914756471833313931271058774138961213129695331994549423447673405440*Pi^2 - 280599047603722332339662212191238408945970479603356141176485026830745600*Pi^3 + 1120424881573757658435671169012312625391803831698153312183257866960896000*Pi^4 + 2816164381769234462268430684886959759178567186584094181498176913014784000*Pi^5 - 6002208470232822268140522408885461287836748618882105966724964805509120000*Pi^6 - 10421754757889435508264465400937149022433524173804328237046560509132800000*Pi^7 + 12397658908598262030926701259858312771898793704351802613813710983168000000*Pi^8 + 10420075619071891494837240145136556432082602854817559739194255055340000000*Pi^9 - 4185487766493087159614152985103742786810504501344065478614013924345703125*Pi^10)/(185990426207861268123463330652362133720586444279488763621160487494392034136445419520000000000*Pi^10)
(675544797557413314850456695404869148024976927702451674640966327117807616 + 18817271840919026587296249119935350973045585403007229454786006941591142400*Pi - 22381807708558905396981707533556487612379505813430172246483005786292224000*Pi^2 - 339341930715490877266474376828810438558834405532920796808080355743498240000*Pi^3 + 297366122043909050259124641312008082440386216587514502095526276099997696000*Pi^4 + 2199523764813032850476264554159346003432146411028651200138519814288179200000*Pi^5 - 1765065145836660245053701043045015212361825683811638750425478240141312000000*Pi^6 - 5792047084260598714441994590114841078856483046934613608826929487544320000000*Pi^7 + 4043126817323860604577243012019729648074583083753797410667849987026944000000*Pi^8 + 4514366648487227049244192486234735249088525333613541323466567011684000000000*Pi^9 - 1649082153628057055930735506311286169014998904634357427431556538477294921875*Pi^10)/(7142032366381872695940991897050705934870519460332368523052562719784654110839504109568000000000000*Pi^10)
(8714980154100842861912763145143780863777834093080168247300587780046848000000 - 26183272129803907040085355564837147262967146163503493966771338503016285208576*Pi - 347614161053717018016384368114435090181946617970021607766829170041030285721600*Pi^2 + 911379676399143610507443718625051621770577319246657752951752864122949074944000*Pi^3 + 5203752267042932358768379604144997527987088107469534181480167238416350576640000*Pi^4 - 11817999437031627280150142197765828264995839762106131813892489214052769202176000*Pi^5 - 36992190290130087817933747649439838528681632860634923354376317688196418764800000*Pi^6 + 66305524206750913368531346282301049556865043539584345348190642358045376512000000*Pi^7 + 118513278928107719357023553382312080359171441130077131827462990025845637120000000*Pi^8 - 136361761928400111914646641693943416851545696654691049055552380251496300544000000*Pi^9 - 114262661417114238618798199023769640941908740550860399565391519791894576000000000*Pi^10 + 45815710735220525446731623685262659017834212870510621721683735810879698486328125*Pi^11)/(150738148006552164704375921425397299304502768058783785076764488194281624184687276068962304000000000000*Pi^11)
(-247710702340338129637162250276673844306659847483237559668258636096607523256139776 + 66084135373720014331660940442109412591959822823813159880290162788896839251745832960*Pi + 16162393866959081014432839104724470608188159046092241698941537585215786161537024000*Pi^2 - 1792540382354776119891666116936489141836949050495868353127494653052923706500710400000*Pi^3 - 417489662388824742703049954591154766822412540550875219433750267757638285457883136000*Pi^4 + 17228659090078962950084515788487666472317456049943840210180069723833173308667330560000*Pi^5 + 4911221296310590162965124326866526983842204827508990756694748200466789980700672000000*Pi^6 - 68526200789674437970722084587279360596569031106271068393638737468797332802764800000000*Pi^7 - 25532844840410536974661581611406998867417596076251032821029347926634578810241024000000*Pi^8 + 96426854618954407520787474376208098285500814602206838068384798961802308361175040000000*Pi^9 + 41754450168750323445168116283264148653566604784627575174172889681841322681590000000000*Pi^10 - 21567618540060934003255180912189481791278358774873991855764777738886880253927001953125*Pi^11)/(1459965288228580598114350724410400018575803289867266823333897844536423014143337531129370257653760000000000000*Pi^11)
(28710198100046300325348774032224711755296857350205624346317671438285835696340992000000 + 92340801827688941984298914140854466377736755336844327923189614257765037423519424577536*Pi - 1217800353386680646888771019356618876189516241702884257534166935239418142582043133870080*Pi^2 - 4600147350451134101570171368516918457342621166141626869477682014308454312767117066240000*Pi^3 + 22913513260908408970193051315611651079740926330421019510635998064307750534230573056000000*Pi^4 + 81417390851974392859937921810265847705878421201865220874474596138463934998864164028416000*Pi^5 - 223735296238611884202655255048912079406777604075836641670191099277872010345030384353280000*Pi^6 - 628840447879242761396531744632056030331499730143992304152488993230862787952907386880000000*Pi^7 + 1092841845014360504008648525893883766558835283691736493972735266585086383830230630400000000*Pi^8 + 2019869227652872112802258605535685747150659823494389488740100431347818284553416474624000000*Pi^9 - 2168649258585693670129595209775839056126065201901498509904904815598748177639955333120000000*Pi^10 - 1879674506830700656706071533333152089200770636251494321748693734727227572219680935000000000*Pi^11 + 743944529302376642229082567738378101102782059870368663574675164613298447545345045166015625*Pi^12)/(160339227814415635607310453957647771640069020506382711605821996878368121105277901018751959176566538240000000000000*Pi^12)
(55256839169408976547803138879958862633964565121920618111311916648139018809517596085321728 + 2737654598165512905391126481974431532136960299132345272681379894815479851502674118285721600*Pi - 2683835217753860806602399492888404814851988247752878718468343125746316148062479388455731200*Pi^2 - 78187960365196119609420093344188085121150417985539568468367006802269973808550375199866880000*Pi^3 + 58177669491544774423415662439192646994492458473542877336782611392714678484640089640009728000*Pi^4 + 867510850177575040117684772220230508378587158984507796903920128092106972947003577099878400000*Pi^5 - 631967550685898008695905917170158859470768338232632252178321789039341599209406082528051200000*Pi^6 - 4593766632033562900158610146789232592753523450118469128569572111889798244147393084784640000000*Pi^7 + 3373687870225683766775984256617112550636228757609082124101317696982090078824705537605632000000*Pi^8 + 11020589657885106511988472195625784340394338998454592425983628004330077029000016612556800000000*Pi^9 - 7366073368618643973482199793736075559759211628356482838682583604716298526363535920332800000000*Pi^10 - 8252755441880949997665990614138656541929212343594675656500514371883406864562982249600000000000*Pi^11 + 2998585746684390936036263015064800637005080638516833068425516571489416294281533912591552734375*Pi^12)/(63485782789025156199929216543017443021646528439433880051286533590666929657897767315371442396097598927667200000000000000*Pi^12)
(16536653000550408471706840653831296148451324749672747141887960979141485013879881769943040000000 - 56727944283462870256353311885124577531857190987015057672366536402650700529731400098048645267456*Pi - 977418758998598989656447371603019742414150026663118353171973571990023415903396406757671441530880*Pi^2 + 2878791331423894913838037217388910148168424199651825193836912121832817964114389962122877468672000*Pi^3 + 22373239424329801734735226272148542270434890116626176775930441508749382913715929243535529738240000*Pi^4 - 59544703533111960809203024577668756739207630913686724366073835428757656541239174112372091518976000*Pi^5 - 264289081266011545976389540448232462619387579091432192076068213107388337903820449396774383124480000*Pi^6 + 616081251361962174820291102433326948076538890008673594501111024870214465091502751129576407040000000*Pi^7 + 1679824057857925880951795676183936512496277090403110170104594370201942230571773521851391672320000000*Pi^8 - 3083989497367972900878235344506935041060045980653157716551115046237956910031410394930635341824000000*Pi^9 - 5112411602368531018968671009799422956788248399490518666955179795166149159528296401415459307520000000*Pi^10 + 5978354838105902072373450323566490920027626395537662618798335913364087439582849674779410432000000000*Pi^11 + 4865387833684921922477391826089051129158307710289806716693383909246609719162204926175102400000000000*Pi^12 - 1963928825721128840254897081095725102398924850881081620910448922996751109566486288963536090087890625*Pi^13)/(31228910497052630435369981334376452292120013925471283332748051019383425366438543333500474000409993302915206348800000000000000*Pi^13)
(-1644988222612251777971180042973983330899195784164776545398654559311136986940978288084390053412864 + 1276179182407413471146917870785074541116195897707409919331265579806752409657235531424389805543260160*Pi + 160993346772348003005787769250851913800590767909753478784961712619007234498610697765299519750144000*Pi^2 - 52882145919090607529272262945143600357999704056131958606335820505431467982100006348328584616083456000*Pi^3 - 7083516546339206255382121642020082128818801616511048656445976266046866553234763460988226559279104000*Pi^4 + 837900164350608051485031679165224532971629298262221916991337806982742041035888587863047647537397760000*Pi^5 + 146034141504852189220976888911354240032943273523315456152006349532929606783483274074710427566080000000*Pi^6 - 6269564794626831082879981514806401102880973955866687549521606920619498070538383012561046843949056000000*Pi^7 - 1515752768241423913774114848010493540767321072286893497096561577254392472026356871761714149851136000000*Pi^8 + 21819130665631172913150753126333571049014100174168304576709686263211289075893257812078545957027840000000*Pi^9 + 7386895294565813707244209303138711629809449365104281866293885648277964132834925042691194486784000000000*Pi^10 - 28610433938448423576606409072874389960191525961806290509097144049660317974416474471411027492864000000000*Pi^11 - 11808744653297372245471873155646471583568844654549115509022720704545352865183257437477829193062500000000*Pi^12 + 6206788305881956025254179026769928514799626709154433905618113759798888960320181954452487298553466796875*Pi^13)/(2008643523170425189602997199427093411429159295686312943962354641566741919569327107210750487706370769243506072354816000000000000000*Pi^13)
(27974767833252338302075205328998663995174564266092806888205723187399363245367969020528369336320000000 + 101441764893424700905051173332894783053728580785022498780527532520509385684004958650304402281965027328*Pi - 1614036091616981579522926741178393788391468917769451921574092915152055263219322908795563380381403054080*Pi^2 - 7657885249076587508654013202570370463423877102385110033827105387250726190769659647371162143385924403200*Pi^3 + 44273189022551283819177546196379131327283561200874373513111791300779674573620956845504429363629654016000*Pi^4 + 213203360179282735134023598508175891531157649523362252242494973086301751141880906906600367101803757568000*Pi^5 - 682581060247843408439980956091662753343823714118065187661607602019174720500676453633939894845707386880000*Pi^6 - 2811824357057723850134053693540256267955351817883436749202307574994011304170497482746852514498556723200000*Pi^7 + 5951411337997847869592211404726941657045710693387212240084721884040746595430333888088587439802679296000000*Pi^8 + 18282659981413238674473611976843449670854031996535375384767092178849877965228616846695377521713610752000000*Pi^9 - 27268277077235395897402342931556668819154540144894635144759795871618367543631729823143798924818513920000000*Pi^10 - 53015664379425628243660905088864124743441673640770667336002756527905094780450840109273132617747660800000000*Pi^11 + 52542760778936856418404410066673019234422488746268336359950888320453568347537828545000904566431744000000000*Pi^12 + 46696011552804878813806376311602581896200499333472880343065108070666330263789744002964669346978687500000000*Pi^13 - 18262663185672368361239536336289983290866970723074242565734722177675247451545026748465890003778289794921875*Pi^14)/(18597360833193910022137616737095648865285442865661009443832787508052607852652543243295268515510718162169208221909123072000000000000000*Pi^14)
(3602431030073233620812757566846416244616260612580852677488079602474024056650111449131530579331749198692352 + 304884036946072802000186473653702645167423463630424224651351511470242808671152135229854795107052331068293120*Pi - 233865432471995608207534263319682199372649703032631796683514961251591312789983879742795947648615938470707200*Pi^2 - 12759144747399106974840702744805808255459777975573910639571837556985020436478635162419201933516670895128576000*Pi^3 + 7626243964331367397068874461180588255529760245754259458081190564615220362786288682561138103224739290939392000*Pi^4 + 217231964670376522466818601764682785054304613204189981999436985322295000144392903855646469726602644915486720000*Pi^5 - 133037610762368126239700428100912325238995973809619760652133076236005478279241654015903869019047815492403200000*Pi^6 - 1912859820525227397965190267550034471220010127898906437969848871260507133569363052894319172634282217701376000000*Pi^7 + 1263355647576361662292290177544162677613280983555273610506634225910885021338835865947605134290461757800448000000*Pi^8 + 9003785499730228129489134927713340257079812450315679862073986092338365336584258479055289747686981453742080000000*Pi^9 - 6247464697063692734852669671065272499441980841459349106804043471805437349394355948245036648984367385804800000000*Pi^10 - 20324129421120482196303665760125323802014534894648704923691290012441274912423522905706200335949280313344000000000*Pi^11 + 13159803320141473802348535100445842418852959480434322425655935159283900983874173478075595081706215377920000000000*Pi^12 + 14788833788890575558191337811250850190457837444214526011007915725408388441072633410740861152884568215000000000000*Pi^13 - 5351274432914190807461942532648451803260453196383587056793619321213056194952419058183400738856852593536376953125*Pi^14)/(539031857544758910132843767545336157319070167360035709243071539625399362835794162177507917139487618642124225250445034038231040000000000000000*Pi^14)
(550950192162347824519288103855281947315345563125952308340475828434452949650097245109024948528905598919088537600000000 - 2104648835584989998761291675062459758546170313230797376271596439323816301059560887939933732323263750555333160165441536*Pi - 45777207347763963226341187685921679005257860743282597732506674339560415153525683453034774824927233841123551920720445440*Pi^2 + 142421651829598905615067206499650643469655177061349764924172636477378651145574113467298494133419732160678531716402380800*Pi^3 + 1484619056438513680986447040854751875867442033259343472585453520085253933994770632950698179723797693118272968385888256000*Pi^4 - 4208227798014612757563784746865636537764946575821206759322265583853505260656980124813700799889933335515693417817440256000*Pi^5 - 25990148330932804274571700669888249261491328786435641663776873680604039654468796977275151104506366810054501983311626240000*Pi^6 + 68900842997636688091412430462843606374795565908010122685225619837258453070167209376672440496533137950476610583710924800000*Pi^7 + 268320180361266367024126450870576784119330268941793733706659559074797840537370137032500447439714765430535874135719936000000*Pi^8 - 633037522882451616147899843865021814306067643344709600799484208578794890729997128923749941726587482042998973796450304000000*Pi^9 - 1589927828279444673074735006009065369557560442499170448484632658808793738122462146813740381585056426235662817831157760000000*Pi^10 + 2962688155104338239574011611574059505316192067181487268283517768145928780198208604254376278719966971280990611387187200000000*Pi^11 + 4671374468231069245252327928190427890376382847792586557004491655214304395468177886844569375696205608230504443674624000000000*Pi^12 - 5524295915214425026276893129527864040446468633956607576457963179999655004826251709102981458404077010727601767188480000000000*Pi^13 - 4404328331119493226074543075006734362009335969793684570433422169486088645383158415066179191021311361005782423390000000000000*Pi^14 + 1786354332806427829524229399417868478947531855021205271933244733955071852100031984024992455262904183835229284655609130859375*Pi^15)/(134083190887178072895188821390842350719346557188936748014488390637537715272608156252231713302959588954831091493118039580869134968328028160000000000000000*Pi^15)
(-97002082567597800470365764988035887723597341480350054925280706191192652561539781523938725377084971324326139574286811136 + 285914221863522667261641695538441969123398744332358986026595672462894044794916277161448813615155756851713583787064845926400*Pi + 12749563084635644106328113073272942508386149596392448970836171431600066657446209909193206206924770261017974409911074816000*Pi^2 - 16867883592775158347832342448657587555739622896325704616269637416420890172915461557905625111286848356590557544266260807680000*Pi^3 - 1130090402149131075581644971524570652926988743274999726674746305866440300871435440571024722031406679744688995261086695424000*Pi^4 + 399732962114436005912834027744478669685740754230746854616464571575344675704424438350254976665163484333296431876448609894400000*Pi^5 + 39777766954549635765619133545031775680492166970489036442170781403798739407653754386529459255830232739523177509149474816000000*Pi^6 - 4830158633571198051325848742845141799000144760925771271248405177089460130882291352790148151629087946836775832331883642880000000*Pi^7 - 707044860110254756842253282197507843391775811733858488407824596051704666576851108345249261392551355045824041298083971072000000*Pi^8 + 31002291638828780853623543633466644905557951525115957199883679394804157395508666995513081011013253004081290427569379737600000000*Pi^9 + 6716972397392424889352486587013451230495559608061764489422392689987377824699222567997181753798065338865359270501679104000000000*Pi^10 - 98646876913030350698076683260130969303686671876251637489143978723094079601643559775002392757316931576042439593972203520000000000*Pi^11 - 31193096287458563055280905132574374266878017597459425982583163740668677150677847059195423027989371355670994475532419072000000000*Pi^12 + 123031868566175553939840053089140891590199476705765577804400441825734510902411488618511572937816231477313070876190976000000000000*Pi^13 + 48999552361776584079790925372873221858068424872304896103457224550779906459390606770165962247965255135269647089921953125000000000*Pi^14 - 26097503475289917875259618894547498886093016003503472444738268067185716714130741494173196294796895254383807751256023406982421875*Pi^15)/(39545602432325052965887689722205770638825944600257078214406442678697790157734565550658206643486214769078183251036947140384336873325546438656000000000000000000*Pi^15)
(3949251889732926465429747651227462463379011338619592434157080494294163639005101339595777859147618438639129857097728000000000 + 15796479355222905063505893596172560474197984984712730025991550628446581289346066725544155668979931755000927165284672008617984*Pi - 291509510656425326735591857523078775769021958860951924292590552766189872280048720396376213838358038393557621365996864195788800*Pi^2 - 1731329576983699238005786631671631639434999014494475867622977256349193682910127214699825094461182808276457131141035995430912000*Pi^3 + 10924540873636549659539461412850420356717887196494379418855399567243367854900665055983469473022596845991217710342967153131520000*Pi^4 + 70680280491209232516416927608719127008829851228225295639218879386574573197892339570590742664679879576787830041078653335371776000*Pi^5 - 244439236092066348852609758432594732476635295193844367892086111493796040020431782719188981325499825123193279135011193015500800000*Pi^6 - 1425137132673027640053873874061903858534721056073761974044192518800847461091751077429727237940758341625719719855918984200192000000*Pi^7 + 3320129615617159228582231999383915923103164565430001925935650425119944131783772735543606838368287963606320397299752233861120000000*Pi^8 + 15419395155209640475241998543964398828980846786752532861742960543182144090054300686227431917421772306263654286746651079999488000000*Pi^9 - 26699844122916810759742621455817526885216276547939078829039533128961218842917989603978922380998557604600285636039313404723200000000*Pi^10 - 88336180419525563336993688510604008601665636892000791949137216225232908886495083696252833045604825826754262562784849952768000000000*Pi^11 + 116619069304608343877468056972040401002698483261939525879015383814013270047632602138672504989452054293713308378927391047680000000000*Pi^12 + 236635531247857091205207653019614429504507190742575065065244039314465058841742203063071858823220842040318126294492457730048000000000*Pi^13 - 219682386507778678781134755325687228040269114947733748511918002356723104288617450424849471162872840109109292435670128640000000000000*Pi^14 - 199405723388501554466031785559322480266687922961921528039252829975913907347441313938656339648958075937993802472035098812500000000000*Pi^15 + 77213253163778056351003764881060522707164877491381778865500883489111050291732717734788298472918844623106289852857756366729736328125*Pi^16)/(364452272016307688133620948479848382207419905435969232823969775726878834093681756114866032426368955311824536841556504845782048624568235978653696000000000000000000*Pi^16)
(861572934825482722738093782782906638771182137184046254597134670377879199149899304175781656249523339267422698869165813198225408 + 120489667644625025804598296349882159846153410134849574832373615601198594964672500495766024138196401104008563615225067688322662400*Pi - 68257823188323969366610385950276036482473332782957185747191470293140439044818727499005620938001460409468918434910885545771008000*Pi^2 - 6996282751563059762594902685422884786749385643974671280622962207926267026878368340240849321640136618358299592358269372837396480000*Pi^3 + 3217396419025719833777376267416621711631123705297407296797660045604715668222628256622308168274194671944068253611736685170655232000*Pi^4 + 170475864010475928040995932126506668605452149039675403262366493286387529009279560823580438749061416143886591221234358501454643200000*Pi^5 - 84468619588387874448727636777580150801379640494734737174674567095128687150381158190411964639221087528621690516602289743986688000000*Pi^6 - 2252076329875993415068721275448548164103025774018357329711343788311961654441864909811585154327234727119430580087317903316090880000000*Pi^7 + 1255830060609142894613617203960425090910682931714923198839454699298357947433840813399465056854378775443168631389671859500875776000000*Pi^8 + 17273180639315573433907345796003557510091718569869416049872851563883657761597176354248057722942594615213940482276783586436710400000000*Pi^9 - 10752644060923704485950019030928721057653664609501320506723377295714131076587039130713474190005254580913295125366714948124672000000000*Pi^10 - 75202914775114385003590336954436022779086136734519730679629693741235493243264339487039516101773223846123190293232305381048320000000000*Pi^11 + 50107111874677053890489325321179329382558743547257757801328321702801765004892113456894974098249050091648318649522841511264256000000000*Pi^12 + 162497576961305256202186067320260735539769717448103407857893051010117430493913971825483965248823223782583730738384870781747200000000000*Pi^13 - 102620203014198232284871966930617152568955462591386228340022475697307983262198648614134274987516109390958233749061255869440000000000000*Pi^14 - 115657620656984462703113007064133985319434062368743609753384282333632923635023231174883188379542044328351567395849220332500000000000000*Pi^15 + 41708523897509908454505188773482300105320739820887195444914230919056305277966557196682059195456485167346917830239640854320526123046875*Pi^16)/(19592954143596701314063462190276649027470894116237705956616615143077006120876331208735197903241595037563687100602077700509242934056788366212422696960000000000000000000*Pi^16)
(1916508106599066521709558623951622203786664903259946473029112936673665465771462413376975097444163812195294523711071191040000000000 - 8002139747170372428821465910888737723233956899589805307593465912053549925818831502852154220499401009590698001664442234443160092672*Pi - 216024483942211427649034730263828037576913546256277047522855196542167920924724599875888965734726650998674525639018539391611337441280*Pi^2 + 665284528177671977002269597453332825492279312474132446040538783925070731788639100933395216240093705848711294317978676215356063744000*Pi^3 + 9417188868931052761934612713307767578962605099643948582404958239926208021354007330591443472836898310595878120516100796179493683200000*Pi^4 - 25545952510877356723104261342764203385209858696208741990187892423713572006017420886014709293081213254526307150669086173299786907648000*Pi^5 - 226930125599939961843011567393651409374366046422488068929873536347293631146996522057837623919359288222837041528017542982211962142720000*Pi^6 + 598219599360927089838250111391512410702315745877388940875230762592907028347085185715779162980411782859214551197560850974846746624000000*Pi^7 + 3405683271481358358528864811066932179816069233837154146649098789910414281307213478336578114259437219251944545670377829514503782400000000*Pi^8 - 8806443278112814236720871261620459990642004235982978268573545637905550037109638951954898142827644769614732699670604963916172754944000000*Pi^9 - 32335681377846496115715749038379897464271052774782319993213529055301747335541495337814908311676568736060348373738002797247080693760000000*Pi^10 + 76279704888171657875489487567460216065740331320585619250968061966540317521663609715387824635577744649262932604028234512157638656000000000*Pi^11 + 182733493519287127556523801013446750723163411319526946905450451522676802432217035728417533863911112780290071720993346715805286400000000000*Pi^12 - 343258272858956725516664165305009674686254373834951338382155585700952878457779127618543581749398678164267944228123882110157062144000000000*Pi^13 - 523173249575371056611645862164155832772122922103304932214030432208614327289741495403765660174229482275951237066126894667514511360000000000*Pi^14 + 623502359277804265477462660829243851422817257315340623630986093425852720738038557847957896795375336515290100111204883832291840000000000000*Pi^15 + 489753513443094380138356054086558852559172716933038129175357463338478539735482735789117335564377365180875310407198686794732187500000000000*Pi^16 - 199335317421379723933282622194548658616345320371884410336922909964349302964708001460499045130616368273788906564337238652199649810791015625*Pi^17)/(69385181607190451586870074103166373089283593030303129361031639760016704342730047587200914174679568559692203918932157830070065643806439867546926244167680000000000000000000*Pi^17)
(12660916654863582819837013888033171591111765991586522042149632182231909749213233017605598946900746680435828949643846835789570668232704 + 603937827472060038520377194762942680995673138812987109183645688116052439256126798737543079927641198547201777007948488441137079050106306560*Pi - 8104872266899304566926338023287596590452747299349760230377244394143132970368586406827895698932977004334478987546287809463139157252505600*Pi^2 - 48225428668414505063483087843521753553139069731665353255206324372010629314526890700127655997602944664101978133433050993894102591529287680000*Pi^3 - 1021348158556994738355620352964051368436530352691031061684313338538908616033554134850206125890312728510010012815243202954839514146668544000*Pi^4 + 1600699872606898635357128410005536569719224196185394221947965490996935063199578900068049146238595952837851279877501535953476822067985776640000*Pi^5 + 80552906507259433264868827576606828155528825628258708347644168622687749279893947824847969030982482287077948442076562652166352757430681600000*Pi^6 - 28467677565251621915185819656067928089120680624188332948704532839231220347353178121609031614193645331007878871731833157884768586018324480000000*Pi^7 - 2392400689608634898620866923043429234115814571554327581561948332529306329977366770127020671023699885920751125630967487501042326565814272000000*Pi^8 + 290515792604972477868624430598977507349852437580223351887285252604941620837817189684340611469906777885720905103719161989671643878491422720000000*Pi^9 + 38020375568743184130319046059217412961944691360869098940442297764967782078255695283081669215483761281876474752452314644514650467388620800000000*Pi^10 - 1679706347718665608451311477701749959211344713814103903189695605441510596931474834622422825692112951128256563466991449443520714029137920000000000*Pi^11 - 337125601241381819624854864843789096999031914911712613830112989030887692346553924786843582767315775021283458579065148012290636263718912000000000*Pi^12 + 5011777560081790629634202564686159504318929090605631663916873337510650590045920047776755271316817004834094106166547729110983918506475520000000000*Pi^13 + 1506472770421353859394129063676605586023487512118131767578894457659704636276053801250140548068071267231641544206980520879208383696076800000000000*Pi^14 - 6021560836320026056262968211543558501388667337716083927807353462311240405211601968337661604231785406909400126475812079190784764812800000000000000*Pi^15 - 2333093428770990680619392661214576092411152756758484577227064453616476941207388451969037730239077101856331840944694318660085121174804687500000000*Pi^16 + 1255527486130565195168085010672618638415863293331431946067536279007297264803153961368249690996161286079071343722647731061231924825191497802734375*Pi^17)/(8767911206530642879518042935302937141870869088804957972085077542320728456964382938192809792378156437517610714290840512636754698329490066756866670508194450636800000000000000000000*Pi^17)
(29669046973914649904472787723640927358956589524639635232428019567138128113797818147558425408520504336436198428332766667550732886999040000000000 + 128760132010387799609641112138144094652369711318139581816976313690370508028925826889272122011860203566639458874312967282020674311885227238096896*Pi - 2657704816604154519298775014259061620067895646117359300631478364910099437464626939516733295865365016422359540326336557519480846889196585001943040*Pi^2 - 20009793550381974681839834822306141940215632911569663998762226998987862120963004234138776878841538087843970139990760999568760170368733943326310400*Pi^3 + 129716012070440822092978674325370876108111626095177675532321868546191401825655834465044548879878090538369404424959635391621488438526682521927680000*Pi^4 + 1143589135250418008651758614192700546683339785067952048044849588409416205190413002704097177300846982433209107523668710700729050237893521256218624000*Pi^5 - 3993306794826445789493470604462232904191895238494578116738490455116581483048940130221527306368689955585332500143093055638131954185754814195957760000*Pi^6 - 32896181754362712298870935736609308902629269192287204551571223761503495518607950582725895754334424025545195196401471717868804086344201587497369600000*Pi^7 + 78127133726173297369233161653697904198996647490848558486624276699325829051771309088140078991998396330782243924742261606600740653853267858554880000000*Pi^8 + 531690894566747164964123097594215487505628894164059504394781997068928014493234250778731227317851323083675188096947338160093904320709113573015552000000*Pi^9 - 965647101317982409143344698223520865497241818843008176994349734523170340069043028098186149541378170949140839644597906652931297120865292365332480000000*Pi^10 - 4962871551504667176227731628358656140381795511517163774104669696096016030952504595579676396402843664412536841280112204219763711119597719309516800000000*Pi^11 + 7297651600545560944728628731983666710548478205852758394676847717292554951569911016848010362202333154660977870395508335215844264938559577784320000000000*Pi^12 + 25744799638964762529294070116900920446315901161337472204690597374371943881322929788148416443102595961335097731301405258917312388306150707167232000000000*Pi^13 - 30707035918164549423964159671804624933583950662370662507757482694915101559313544125383832901196185169851645651662095104409885698903175258439680000000000*Pi^14 - 64670973349004556458520108397441890574344167890478059247972574810772042519866567662679462675762163630713571519173381196191284082482883251404800000000000*Pi^15 + 56817105557418523810458729137640617899833842454074335911943685804855460618203287162326486776808866464865016877640217522959337205776892958400000000000000*Pi^16 + 52525446632963324205168027561921130737021658990534127668320880092713467546728269610748711879372191734364811742723711555484196180004548749023437500000000*Pi^17 - 20165161582108723361696796412828174038253946336500215038139261094545276352483400851709721905746733984617691006848196619889258122577313829517364501953125*Pi^18)/(434761576776228627605485580618009460553975086554225440503311607537536004449031860899545344901119601646161236707454186709608255017186069566815015537684214227051269324800000000000000000000*Pi^18)
(180808184535002166532848151217736691850175584568175824492798644162702889182163046254647598270056212503415016183795891428738325876944959200259211264 + 40619680637091576300589216263354003340339215556333231164159206891872300928450803156330001802879120850261549542515473315706672775417421247859161825280*Pi - 15531232261321774524771002486174156636820926229707392309257372768397399825092908436366324381866802656830390036222602871541443686929301730744074240000*Pi^2 - 3141932505396070229889928433740621787136076684159770040053855406791076117066354551731651959910347474219123374495221196639822532944392645906119262208000*Pi^3 + 1062917928244357243012299701758352780813229931003290209473885110658040114195702923678215558244051321879176323462923351296764069454192678261548384256000*Pi^4 + 104332319196233299433887567587754155809401403159237442830854939236005153791270511482686339177424367734644315567421251776644472004332477171429088952320000*Pi^5 - 41207833663077051154631033244605364181400425973856444512032933532796724194127823320566853190623025040206336161618656137383491154351595056407773184000000*Pi^6 - 1937971188338534832917104936488669995301822823924136639899409114236238658362427598520695488565305474347623138455534013288466446682251123391528435712000000*Pi^7 + 896719966070958174118753525411967246967011793838336499867488932450371420436715906389200385206828718946572107976306036122899844658195395284417118208000000*Pi^8 + 21929481966136439298125063799677508547251824073692355297190028494722283982863439201915553190519202009672524136828110541925403245563884654191559311360000000*Pi^9 - 11654354403401767897440836971002696997682353945997979058077201714494815427231753359797761199615319736130503248930765297592441689516150457571999744000000000*Pi^10 - 153276171821035240469531866893720323021531492144660964895056522603086116136922618399507914103630122778179055259470903301556939730374989415140294656000000000*Pi^11 + 91680611661710863994204643256631802047067349630106964316781157699757045722684068628185684289810104964371425115435327386788388003857304405250408448000000000*Pi^12 + 630799284111026767986528308137368366871413684318370169185267355842237616829856747567599072447939952977889750992944985297064804517398959435294965760000000000*Pi^13 - 407249177342286619749792752805238176008134940160116659658210181617072285759026877560702447398423791866773192151665349261313923717656889006227456000000000000*Pi^14 - 1318112059658220317037339986847457863314390255388600306738470452959355446689193600980082673800245849968882917677537777657081296869889025875378176000000000000*Pi^15 + 815361697872005339548063049988752535395996404682816104224568365958497578007962428328136694263004995193104926548731504798614469805200894477960000000000000000*Pi^16 + 921565585451001355154199362530999009565456849095095436788878582474402873203554424960138659097823907925139570423747333108719477806717722690273437500000000000*Pi^17 - 331370326855741383878749555670784256339924650322943236824594121071084891008798666418039405484760456445884578533735367693062484153701917461053371429443359375*Pi^18)/(714910343208782989137724342486104943349341859660793535018565519125189871422536017880255043946203709757570306675425465846967558330126981167148829816420250295917052577185792000000000000000000000*Pi^18)

==> anc/Z_Nf6.dat <==
1/(120*Pi)
15/16384 - 13/(1440*Pi^2)
(53504 - 5421*Pi^2)/(583925760*Pi^3)
267/134217728 + 103/(3981312*Pi^4) - 1819331/(81749606400*Pi^2)
-(49595392000 - 60522543744*Pi^2 + 5623070355*Pi^4)/(128078743339008000*Pi^5)
(-22776485930598400 + 54155494505828352*Pi^2 - 33769077659608320*Pi^4 + 2889254796553125*Pi^6)/(537070032868595466240000*Pi^6)
(213481489353932800 - 723291201093586944*Pi^2 + 531488721101984640*Pi^4 - 46647826899697125*Pi^6)/(296462658143464697364480000*Pi^7)
(18316100532027627929600 - 84333691241080855461888*Pi^2 + 134618389971896329297920*Pi^4 - 73245341464312290485760*Pi^6 + 6125105006366824603125*Pi^8)/(380686513471390444026939310080000*Pi^8)
-(71622900453059759964160000 - 481983583221184403629670400*Pi^2 + 914889320538875118224105472*Pi^4 - 537799271589289735852965120*Pi^6 + 45592013618259265172948625*Pi^8)/(83461711213467640948466174341939200000*Pi^9)
(-27644634363952572759906713600000 + 205892677589537462074164117504000*Pi^2 - 612672677241123521473576119042048*Pi^4 + 819865922071991116954668952780800*Pi^6 - 412444216407235222796967316224000*Pi^8 + 33988481787408466689496828828125*Pi^10)/(666625379804208741783589027703936778240000000*Pi^10)
(660285884654505285431538483200000 - 7523699685100264640352513687552000*Pi^2 + 27031978764429497979053127959052288*Pi^4 - 39004801478264329843395975664435200*Pi^6 + 20170313949655008918658837325952000*Pi^8 - 1670589231911516614013954766253125*Pi^10)/(879945501341555539154337516569196547276800000000*Pi^11)
(858370654897238959329629036137676800000 - 9246002617750356796035136601727172608000*Pi^2 + 43670605003057225832823142015152886382592*Pi^4 - 106848220075250491226316922864291912089600*Pi^6 + 128992218496992460029992444916285616128000*Pi^8 - 61542992879985570084741730352584413600000*Pi^10 + 5018011799952775329980706480311935546875*Pi^12)/(29916232284201969106394275724916628035724325683200000000*Pi^12)
-(15217919707724675188080293079049830400000 - 267474576556979551578646962536630452224000*Pi^2 + 1563614678979271340675405278468216587288576*Pi^4 - 4125540367219641757830291380155939112878080*Pi^6 + 5054045186977169327581576673765707517952000*Pi^8 - 2403108233781006118266119389082016575952000*Pi^10 + 195730310349955864971808945352844197090625*Pi^12)/(29437572567654737600691967313317961987152736472268800000000*Pi^13)
(-11557403213146482165235582680080368795648000000 + 166239657350645018994947182951015013689589760000*Pi^2 - 1126749166285410176873547153123003626611770654720*Pi^4 + 4350483602791269972144876000966197075521830912000*Pi^6 - 9494431563022025255219256133763750813173184200704*Pi^8 + 10683150471114425156621844015551389027798107033600*Pi^10 - 4899187864595755801142923728822550594887346272000*Pi^12 + 396147576066877296836050906720699580380011328125*Pi^14)/(699312379900950791780815820494503321743315285422247824588800000000*Pi^14)
(315812959931045362825872551809039266847129600000000 - 8060958187584186160697164856185930778103062200320000*Pi^2 + 70074578931956925693257788250922601315807977296363520*Pi^4 - 292712497966868857454488752040615389763608352439402496*Pi^6 + 639479004761671335192508917551347189843274723034660864*Pi^8 - 701905964086419998799461270634681964887489312733286400*Pi^10 + 314443068292922073503030639627616048661740632414160000*Pi^12 - 25289041623832028393380053741888230542713268178765625*Pi^14)/(1076745257581091953120757735131796654554617411270343420475867136000000000*Pi^15)
(2660555515095414936848469306984159842907981369835520000000 - 47953564867425015845695332381441511591640927354801356800000*Pi^2 + 433353726929402042050713502919557871589015825366118721126400*Pi^4 - 2415793461661856939537366015620089266905605327479017593372672*Pi^6 + 8314413709377668837893184761511052091407034876525399894917120*Pi^8 - 16767969427889716882439910537937024803079905633720844419072000*Pi^10 + 17884070412325779256854990025542610461911589925632426854400000*Pi^12 - 7946014273950444438665162387514215226050990970399262512000000*Pi^14 + 638092491331652977740920980719733325447437706355718212890625*Pi^16)/(327137605554493422070711111693930565024107505586084754283714333953228800000000000*Pi^16)
-(999266901145193246078401825988958809171050549980692480000000 - 35536035403701001413534466895113877614991065749671588659200000*Pi^2 + 432770995628203994971063571201296142134483078938253820795289600*Pi^4 - 2626449208541232936910560357490296624794984955922590749297737728*Pi^6 + 8904115023704965350881918346259206847211242328309786507665735680*Pi^8 - 17101599865789294726629089978821323179092469896351889288331264000*Pi^10 + 17340520836394476997028411595375207534177128095857931782912000000*Pi^12 - 7429352576297814143513578932855782326650538669017776175480000000*Pi^14 + 591610916287796049001064630675879374299666834050992150224609375*Pi^16)/(7074023582510365758857057079269554538081300700793496726631038757404619571200000000000*Pi^17)
(-401093157248407500286706587795881519578574767201347174400000000 + 8561714122061533004360263482972288152199571468369061216256000000*Pi^2 - 96922517306067561995618766110708995288177266698869868454739968000*Pi^4 + 734440212801549674436201098071342245464025531948728827461123440640*Pi^6 - 3692368325749846566197602217054760999655847459140947663975018921984*Pi^8 + 11733033529858867872515011372753639173997834133849537413104481075200*Pi^10 - 22243193656420932043816153718221934974591342809307742124301615104000*Pi^12 + 22705691058107441546633880145644884439761902668472008521515315200000*Pi^14 - 9824347513526888830256078247691280367822602225749444962533256000000*Pi^16 + 784256905239858853385958444905037206487900578221394166107666015625*Pi^18)/(115048590593674466176988184780967437569924589279728586763467623273366424649728000000000000*Pi^18)
(62947441341820880073189579690910829105005458575530236313600000000000 - 3027976278183253916450858345820339144056364411810554685947904000000000*Pi^2 + 49514499751009726337588700370304409432063130021808602481577846374400000*Pi^4 - 412375195711092288227030686211614958964040532853001056759821289652224000*Pi^6 + 1997279542349010616535701855023463541796780732982944562229484378843512832*Pi^8 - 5861506753566942845520976087103791492746655562140220852135292265562112000*Pi^10 + 10246055429586752228089007158350284044841019139104151866682851183820800000*Pi^12 - 9782872535413666128819625156121066497300261840277793892217744404377600000*Pi^14 + 4048269711196814248636797013037141605610026539640223410058820144732000000*Pi^16 - 319805375351653211723879611250508297453232946718713344009542134267578125*Pi^18)/(1066238124016808723677796939858267540515541514559526218119524161563043481054777180160000000000000*Pi^19)
(8160557546732646241802942624195714724548289203147994577240064000000000000 - 195038138370361217063685327379914695884916688866864265688283873280000000000*Pi^2 + 2593075314540973709721500882436202138223499235611795698441569016217600000000*Pi^4 - 25547621236262252226214961562426976248711414705345303287106268153000230912000*Pi^6 + 180066700485895922347238848774039252646371124534186373861293872342346495950848*Pi^8 - 843220207504700738421445310397470987110167948278136683988796518278441100902400*Pi^10 + 2508408257549781582631851952217552770305501629817868022073597855258705395712000*Pi^12 - 4509573623694174110111649500664039278164116857030446666776929741589105868800000*Pi^14 + 4432336610199137613739648603881766165796915005058119876354321010897016192000000*Pi^16 - 1874240297871813404656230622052163787536172629700931367235945325530319100000000*Pi^18 + 148833091131339576724182265336808462790634014395989579728711441196673583984375*Pi^20)/(6174286429506614612375492295576067012214156559190139661789090952846347146613519312696115200000000000000*Pi^20)
-(4096218871600350689788747981929604601939788002181954332645507727360000000000 - 260822840696109999120118696930212701633799671453665746631716370592563200000000*Pi^2 + 5548158602162725955342459790250643246584783417704248612770877910832014950400000*Pi^4 - 60886067983793777607947423174141446347894500761429507563688200748930279931904000*Pi^6 + 398851681718490816989429566204189662052361797977795738075686403195269774120583168*Pi^8 - 1650499835068992805605091279209314684066943677783415742111092522880951847485440000*Pi^10 + 4353900259729704631119522339148861480195904977417362147702081953116313924665344000*Pi^12 - 7080353425944747436167169168295143867415558334871721469003972727808905484697600000*Pi^14 + 6447828794210971526977550109647384020354381216631687900650127309683301940096000000*Pi^16 - 2594878753874344685128420140433376435649256137716691137174385401361536282850000000*Pi^18 + 203645941945020585057787233888681863495896270158682953476138038255249342529296875*Pi^20)/(188124894519403359407615454344115874528517882943469746276839247614180155423544284803929997312000000000000000*Pi^21)
(-1008377659731224414357326745808874287585405828689931647434905301258222960640000000000 + 25320500880390831004721117931433707198457922763339179917322669150124813110476800000000*Pi^2 - 361700792935988676017120831488099799057655832690623796574536007393716077686528409600000*Pi^4 + 4470466141719361275296658904858759457082566578199022343342629965411848624307768918016000*Pi^6 - 43961537297186372841527186167147099542717112050620634103447168540573320663504311247962112*Pi^8 + 295966589585997622150205769050231605674096005226404515119141562326073507427796177754521600*Pi^10 - 1297531582804402417686741696864051296875522424468423609843060563562175323382841539035136000*Pi^12 + 3629670726338724917985567858740410716554474351450239712407445200937426422374069593702400000*Pi^14 - 6217816407789011134896493902150701078229325141980681445652023909386734812294717538304000000*Pi^16 + 5907926890157679144021988262514059133059647354076934036430486357660909836014683416000000000*Pi^18 - 2447765413982133252908796137972693719920773638689430312163711323728060588861367027500000000*Pi^20 + 193458357020720401960411182820777310903310815936951670989198583274022075564837493896484375*Pi^22)/(2247984442607451448873175947182598518480875490327645247368031354243335119537608866676606317939463815168000000000000000*Pi^22)
(632685082331763835392943045237434959459476453238932900773315115874883322511360000000000 - 52473211216416874158559719539849335204810522437098553037663196047869349914161971200000000*Pi^2 + 1416701414304996585831643790937857613973360220429694392406438411105917251370250298982400000*Pi^4 - 19873879918001735254143132987606681386715703707505948692913280367172011535098054394773504000*Pi^6 + 169385676957692093354652544101793599579792185258293872131528589683937613312719063250347491328*Pi^8 - 937402459463476244694568815317708926457012728973951184492727700251078489859930282131917373440*Pi^10 + 3449466091746635970911187954087060248479503629341265604216139310020083140123199512200253276160*Pi^12 - 8377746849125438242640590377814867142210030042580634524314274368890202790006831234750087168000*Pi^14 + 12863634878230957626374809247406826541105981970142612601105077040407049543984513314960834560000*Pi^16 - 11274196794192413965348966000419235587445466736234564380361915083830565220460330953170496000000*Pi^18 + 4434616111556998182901851488329090157907304763747352494053613695079516832477005019224190000000*Pi^20 - 346113011084778897490095169280487270707839996966516139081596367244998269462880501808837890625*Pi^22)/(88103006274671237184237511721980401136302472216921072534847884835504790004917966702789554812683465844064256000000000000000*Pi^23)
(104840359405273005778570996123491872022392115309664356042417048162594544024970854400000000000 - 2542109067316543776899093616437453003163634580764049397314110492500870392191660326912000000000*Pi^2 + 32269014155578623218505722146513604763803638834592256028756187988076984291441236460437504000000*Pi^4 - 482895466239312895289868013632957580031195527790562585568193359213962858420448368091956510720000*Pi^6 + 7198694370360907999017167581366539600455871360422424400881254059215946687893303397785668262297600*Pi^8 - 71897626194154174377880807462430134357725324037595818034157013829933760526464804981900871760609280*Pi^10 + 454944774656283333243231063500839780368049438456853913586978632922491793000770004814509496636276736*Pi^12 - 1856165520841867097885622778113915882335713156904503605870710522377967878684464671744507296874496000*Pi^14 + 4886399038855381758921243851177874952087341497083408244964861682392065264967349206843156200423424000*Pi^16 - 7999122977378748349951294255520918758491815458019414504212131235681381200974501087709719317708800000*Pi^18 + 7368498620524807130049370780536220400354317132013467627274594986022145117249443340150899031168000000*Pi^20 - 2997128723581055885830210653763483121097888577141860696338978421107559640305756160230097029000000000*Pi^22 + 235852489987313767950366155853444219034466718104882804499053515108111508345365201460803253173828125*Pi^24)/(761615952866073174332757067731925551506089441746173639003326304032083391714833894302668207850161990303324619931648000000000000000*Pi^24)
-(139884016799611026441683300364118482027910753722910963960664157014153247866390734438400000000000 - 14928591855155660091675342643732273217196917514044245233103462648448183841766559176458240000000000*Pi^2 + 501585908901457280521034374136963908508471129152074396184311274822112252693065489106620907520000000*Pi^4 - 8786040634253345419378771938646611942230745022550270592166484900280176444394693988340567585587200000*Pi^6 + 94663876707583832268468614541783175722248202410864688995596828685532932363716747629314015920285286400*Pi^8 - 674986735436077551422455437361611806077309252893348351104940561907485456430853370058181949199227027456*Pi^10 + 3290764393106990332256579142983292078157172763799187279344225294464265098189424083442311131663066726400*Pi^12 - 11046888396115969599096284937655714150036280390686480307845963840927347168851107935528668069420335104000*Pi^14 + 25106518929771909727078511519467019468393199712332906686529499075670437423389092300939747365119590400000*Pi^16 - 36781616511394874860809942931532710037073883808996280307965489712455526957138339687967636450426880000000*Pi^18 + 31230312731619172441484790479987173576500734274264546382658552839505834263119665802044420649286272000000*Pi^20 - 12051375576453989834009244314234930947348565004778792258217015172936975799472857422257122740409500000000*Pi^22 + 936177110486516853848267088135819396311776363377569922459206269138147015163361766264218847554931640625*Pi^24)/(65346648755909078357750556411399212319222474101821698226485396885952755009132748131168932233543898768025252390135398400000000000000000*Pi^25)
(-417685523992412170300771252478085572184112673178509022824626583549525627397390788872424652800000000000 + 8520920054571819575800084061438749285721413857958499898302388157166866056621154325115300741120000000000*Pi^2 - 31094531506373838059853391055046931137560729710218618971212313318856484065498644868094552147230720000000*Pi^4 + 466920386762429503576234349855708352438651643982356847771603783676592832817857209774125309385034956800000*Pi^6 - 30048693486304049325715496307274103613510343776530653487282543771574578843604694473000029273811095597875200*Pi^8 + 546090945893690691113774180789366452606310130975480864598267895161790459146394465912810674794936828413607936*Pi^10 - 5132078232028160292274331375446890831825574440251916432305113242554058903755263111006763825038462819038658560*Pi^12 + 29636592422054746274425214362235700524397703278187052287078641165151776729854979880321732200698534896336896000*Pi^14 - 111680376905254321677591945202086130213629576787683096085219877025072561682799358109542660063556214666035200000*Pi^16 + 276635279291733555537077294158624094494502339625996848273097010504842691328415467388966733245481133015040000000*Pi^18 - 433615396971380084912002760934540601773116829170734414654752938212524840620329736660960059162537654616064000000*Pi^20 + 388076708534004848039803968966671635460091965804490050052681839212076224859245962451258697172523081152000000000*Pi^22 - 155204453860454767651937060429076009483652925765748682318638800196341776482585128018847393784061016750000000000*Pi^24 + 12164546744083204996434430875305040977832622858149497467787675520734564021763730389846453581942768096923828125*Pi^26)/(10844239766919808244384824496160108900816070812611813800534244781401603560222774438028530849554559215970480540001630888656896000000000000000000*Pi^26)
(2375528394533671146070659786828947530079690592871295426669078525800905298414026200142913627750400000000000 - 323196598573679409943395168702166189871362799044846237634201105945842444181050637115017975625154560000000000*Pi^2 + 13297217613077897489092379323682900053880345354643559525980104823019939146994755486438516388615956725760000000*Pi^4 - 285463248681749560602460462687446450143434782173833324800029857314221693721132721123570111889633618323046400000*Pi^6 + 3803100136759361089770538464005786383872313612213657381578632682955740741947872611930082656092833977569221017600*Pi^8 - 33993070011759907439554277072395227630727419358117602779657235992288345204557189744290504120085202444044927500288*Pi^10 + 211796134252974588723961336167435060292254683600389940420344701569982989294335348160002258350897295041945340477440*Pi^12 - 934313419795920672754666594469576256699008206123047838544251904921016550029643209649546000710925223744533168128000*Pi^14 + 2911195913238468050610283143202018002091469927916944923861635824835478100905087597790225074203982971644663562240000*Pi^16 - 6263067948244585908317544208699487003987101622548793312445611858995396894426604328482431631236723153887559680000000*Pi^18 + 8822100597263893363780671858039620300783349754819081802407629799108292750705400541769210898363567648032489472000000*Pi^20 - 7292809867772256942292000191640700365784240187035113399629596520431070772905908460048189803634136232197363200000000*Pi^22 + 2768810470667838140665553234419647964640160311075082376662504849351677413561312998491886924652650245016645000000000*Pi^24 - 214217737990861865427693385664306890728760897226001701621857371926401985967136281281666827673480014772735595703125*Pi^26)/(4082726141368104766311953804910327079850440868098596554135536749260326921181151902624485522487096890102294277544134010008657461248000000000000000000*Pi^27)
(38193753615751197380711866011804276265943516781468613233019932274311253901335028915813473827682254848000000000000 - 475070817898227838114148986236384440923946546094700933849804412574841114926579241643156723160596034355200000000000*Pi^2 - 18259416540625956892100882922968034837454909105884445281604128100974610006398278589024765677394793830599884800000000*Pi^4 + 416348139458811297431215694903844258335994390780923533949565665066388875108778312054827575453117691757783416832000000*Pi^6 - 636006349375468689199893529481098934852223323149343357600745356468197056186092942901994707164586279568700633776128000*Pi^8 - 72697608545201324530118536329917777952178271126979936134592494300228759692159440221622018649379031993825216890362920960*Pi^10 + 1155510287745008266725714633459738768616785357213602749866659163335158634138532368355710477533993895822163582511384363008*Pi^12 - 9403152304907677390806119856121077379517094812938441321048920245523078290847953100643855344873147253327082950960663756800*Pi^14 + 48514229541096156424661183731553030491045108958266291732115788731999604570853993432683948802059994059783804765681483776000*Pi^16 - 168057727816147355623360412916438768990120668270260788392679377183575157497604818871520194023809627823788503605444608000000*Pi^18 + 391768414108092274185377642675677005823962943600548482123028285965343495945920646646958194520599839106769290898964480000000*Pi^20 - 588930949878689823342829388851623819858229142852457476777620265035303549071877542900032232606445155115359116409569280000000*Pi^22 + 512979187108588479735013945737147430512945801528214445167554407576268735699184217510755747439178255557921609315232000000000*Pi^24 - 201970663773200369901086870954642622230803797373929216331499568572707425435949739668008067326512306527727580072187500000000*Pi^26 + 15770709236652334376886492521785983499132784956678647326511688551276800725220726790023329551584874642616975879669189453125*Pi^28)/(3859277559796754464106556658298671700291727075281752021064525830444489406306446375517390799964852680403742087183516945048721236316106260480000000000000000000*Pi^28)
-(2952098070539381622337730040094203822445277258763754497080535248332077686134725291757828223305308648243200000000000000 - 508338049612359365390309732641030541589426559065371887671106109366949163518475034359924196021057159348355072000000000000*Pi^2 + 25265842282510246930085468738525430860040760896473729291365461228412149720083167794020969658613409491944147517440000000000*Pi^4 - 654762989132092502174908653762380807553326838061202771741620245350594552544389476025348671384087517546189211618508800000000*Pi^6 + 10599848321400475171897887374873783760628534333045906792601319961238663242929142203242468847053190202642156897462910976000000*Pi^8 - 116309751489619504260141873142438662535334015135257619716594863791728445694468557773009970252547503765610884451597878820864000*Pi^10 + 902071907075029948860805683198685026585274045669619701764867827768388419518577266057240920377191495357214642651473731599204352*Pi^12 - 5049261458766936934527396612366722915338136765019995903477905141566501374672335624134967932401463269892706764926799344723558400*Pi^14 + 20522718572791543638136586029396136170634635377578665724849606506720842357050469341889515732159031916431527340552486710673408000*Pi^16 - 60084646512731156229183952865716291358263284927916360157164095201010499271545739017371451215169151514343473144993995659673600000*Pi^18 + 123397869789206948730443701824407623829680897119842249258399737793054800909994150418121459644587618806976166371563215519744000000*Pi^20 - 168091194711675494663017897468668463371296616412423808762944843285371367500956491679821339080208276017996402508445023272960000000*Pi^22 + 135802262763701103122064021187208973695967037088166824567774642835607189763686724923149807740094773643065908637612103648000000000*Pi^24 - 50842191782358542682779260264289956437013290950068160832806816038565767210787357585679421262482984878387563183699554893750000000*Pi^26 + 3919704405586725303410299005225259518154151792185723349873413535056719261681925331005430998986555421940009102170344085693359375*Pi^28)/(20320022578944263474592406379540498183244013065856492011389783983489543401660953714229186735606940926968998987122140759748329002301015326929715200000000000000000000*Pi^29)
(-435561069027453403065398188306921680334306448694050394129845931701211804286906617820541775065042291190404596367360000000000000 - 448140379878723014924043024551898093375641586453253641644294440708171743397948233687649759121285842475988115940966400000000000*Pi^2 + 674017967662366800938692117341023485031606309023377972911297400660159859157312952189412365953641329692275976814609825792000000000*Pi^4 - 17405138413464307985659056247690175920403314002131292834703880467985801703376991799808725615396074155725763022232125429514240000000*Pi^6 + 153155724556948095448807410953005916809269649540881846257411871617781452428441278414555189096153172172918305687367840770440560640000*Pi^8 + 661026266615945345446678229600416300039900638933322501277269228569709556736053466307429587087131020110126917375985787354351455436800*Pi^10 - 29621471077441515873774279868297110885971367041519165384316248246322092483818946936654215483022644476349856043810963129742766704164864*Pi^12 + 343053691274971530606102833649918758030513804853574592792988997315840947643972922842205140340410035187092930795705713780736637827809280*Pi^14 - 2342672102737452268486548534603458281879028226420308577590618527477059566681348403920937658398902604219127649234617055523068881718476800*Pi^16 + 10726268381318752800127784753054896686710424619322274456011442728507907375679319617642685543527869082717678483467725691140826023854080000*Pi^18 - 34129731134175793522961271621568489448186484282048122305097099241704010043666990524169458456723468547643203979888556468889638351667200000*Pi^20 + 74946517740319023784691639595656045853822251472201824043184461956499169457814679316596997427367606780341141005051135025468694069248000000*Pi^22 - 108207751772372157122440746373079808664169683210658539476221285278384218692173871942466898550163185231932380433684926685143520051200000000*Pi^24 + 91862324881908484795185655573417132654640184413556790809393097771830552155694754406905775150950971752844089424018284894560113000000000000*Pi^26 - 35643292681249080324368778912751537761054564800385496978289839717823644438930101531740076909916921850623666976510778441144454687500000000*Pi^28 + 2773371592608549752199863193364526815300925490783548380621691365334700731829975702357570080600894598158929830764761179835224151611328125*Pi^30)/(185394574844065865806371180742117646646665231625715531805464420049180125433858389155189089407765523017873419309423154255280533837753158412724629903559884800000000000000000000*Pi^30)
(3730090742924503879565185259087723820475636441065855270851448467594072399309945612197730948574641194975433536307200000000000000 - 808299383156616176339969431023563841703691610269560702339203925405392281243477239486441263043188144070946201310068736000000000000*Pi^2 + 47976819942345937099895911820101492117968293029616032552441965795118825211739391888004383749558064916859116667458939781120000000000*Pi^4 - 1482192947579978231974120190801856937341994875557495090930610510045270530552295561542515313648140871133945869097160084448870400000000*Pi^6 + 28750872564017770113379555734867061870195766434186002176779813612512424223802080590254358499491713500363433115963527680322070118400000*Pi^8 - 381002446441655578207392017717203981913012919781451268607558326088028022840004687981153358891322796826036121888116731052979224838144000*Pi^10 + 3605967768553763050095248399033218600531866979928778796503971079486241622106609082758447651514054634909146016091758951515134094372503552*Pi^12 - 24969641114709792281376826767577632670139891675256756374827388823968926444976913584622516835433328505826074279051355604017942358707404800*Pi^14 + 127932893422325671017274736213529019292670523344551754810675152780766136049654130216382266763034357673082431879246005213722249437118464000*Pi^16 - 485244514931607835193300711005318039803007949901583462958313126969569226031301054581825623383186212695922316669965590418599673488998400000*Pi^18 + 1346841409182967168203666651373947909133367200504325102966395013282426964542167390710262633232987105920538720180048814857840756785152000000*Pi^20 - 2657292328387007628193186281040087048665476174397492750335631989885100648088503417065034363559852109355907899685375898326721683783680000000*Pi^22 + 3516135845725412192101848535585406498535887966510123323266808133338405611853707454215600287228017587941487732607794933451208965324800000000*Pi^24 - 2784679370562962705916711268426346320923713119521008517311087607994284042461730636957749860471869743751311193473129666477975338200000000000*Pi^26 + 1029902968445031203672503231971595150012266396916218900315752014643868293193691459866805239501234875018598703315912892917904336718750000000*Pi^28 - 79154685455044244503979841906676315604050874385708218948387096358836536377095513012309684932863064382323579923382466472506206512451171875*Pi^30)/(111236744906439519483822708445270587987999138975429319083278652029508075260315033493113453644659313810724051585653892553168320302651895047634777942135930880000000000000000000000*Pi^31)
(66559429256421223786606365330879132339974937531060149793348702617008878072180314082436311538834676307995428749993574400000000000000 + 1444390504983907459371221053784246812863091053800755591233086112451767618774881025903901103048903500124734976810903666688000000000000*Pi^2 - 226971733929016715097301476359377015781769370405769430520232810868963120923134150946264249477376562965474718867099115229020160000000000*Pi^4 + 6648282498968761654945578190246150198189496012835735671599676966299030277558027090029383471594770012601319460079171845129188147200000000*Pi^6 - 81640291646303505458373585554881664657067056212714587325053433164670992067819356332554642939639989528464350709991898274886625473331200000*Pi^8 + 130502216383497177959530603406459657242181045088338410453022143738771046577799655658420144791559027228109100497749417164806324205125632000*Pi^10 + 10158832388382821286843965150883006356676004475847365801728599695178474182939777140374441576890401378172042385221675899214183315127951949824*Pi^12 - 165791211191831163663403972164267956220194114023717124342804242119695428276292855307624884714631825292701571473014309320524936591324060057600*Pi^14 + 1445272627569867906247060943428979914663780261590035503061948749595692669617056782154571321075190250370490532503638545808566772700400320512000*Pi^16 - 8353756037688462512027908105511582438230117143832385784929060884466063198388388286038019541546196457255527159487506737704629571821554892800000*Pi^18 + 34089455799130640948364759355215916489483670662508116506036078325083626083312484691868100929727813406169652100576806318598434532014161920000000*Pi^20 - 99877032269226924824897525453131719551037333143594933496699931508758582379836016376972468165934144167930873947228369269999633219253698560000000*Pi^22 + 206950416110491702361843699265934642459432979486295606498934258215638764432461147434917676177815186195140836338746301111990099845945753600000000*Pi^24 - 287386579731334056367798099147483919302719888839955234054301860335250681163607462721855164685427227332190089297839144745381239829053440000000000*Pi^26 + 238081120421037670673699431336039343893524994648898536518969298388893685758146397677441270995947492741108363506587509267478135165448000000000000*Pi^28 - 91116813280942186933266846717294938006183320900405635665741431175347826046509826019598027498903477836581244343330754052601668673437500000000000*Pi^30 + 7066075208827062418365656769817535841151652247575345652801009911916367322305786159157557104729279113241077971031020794441137087345123291015625*Pi^32)/(128486449412570908649218063489295588608474141454627094452160839157027951507082606366957543128243922921980651713144412979173238068624729716461598227178833953423360000000000000000000000*Pi^32)
-(16044471341256719254380574073931550298238939933919466266480180101057595425932043467041730063912189431380179039804005233459200000000000000 - 4355080064519217435807497300750501971340234191007322693240406518950121891087528381277849576733128634621336193619038594888892416000000000000*Pi^2 + 305641622990032555842962451685128305744462550191861379785026351046415010389729560240457227961979736373260597291178352999746628485120000000000*Pi^4 - 11139141754068273894946201927098832286511643123531279541261512571894266123482943683573391323955978328671526564537626337068406094063206400000000*Pi^6 + 255931340236005857992852212405166556071736475359569145420948565870936958191505431865305846818470909927744176425688466280969820306649015910400000*Pi^8 - 4042643337161836016882242193629879291907552069482981001334529150772507289365384298028292293270842661425365709689724600335592666061006536966144000*Pi^10 + 45975080736573313651685858661264802571269864215917742257794802452032116857590122656922405592111414216906581597106829829094458429532306489414254592*Pi^12 - 386443888448936382383106575132523801308799010730704794546176213466152858722706164744092561963401428168748304485204473548155105287064155497053552640*Pi^14 + 2435491780558500231837684727667967496513878535340575864104905833210959800328978356313604721080980198902419818455211313932099969895428245734387875840*Pi^16 - 11573187491404485110870477156883986178229995635634956926363825048168058581369085584376062063774525855765176671560426012697185088845097607289110528000*Pi^18 + 41345682478757927097558011168630027875408456569173809719108721490989484196044034105307811719585060030550722976315083265772830721502225950635458560000*Pi^20 - 109525057773899660878624604624729704782086835278990248418492463782445681954765785085437194131735616727759030982483998100600637313788854134636544000000*Pi^22 + 208605624411705365062506608960392566922104598570610293819508883647943551244639736735082580406915992102182589671854272897350809863300910908702720000000*Pi^24 - 269068330139468105366988050248433819074599861398642912221475692370411176405741278640167657294990196785165487523127915892688785519076204312985600000000*Pi^26 + 209395512752409878818078038631505872973315183832902577995679931267922508357769127955640442213492940419748556191525513582572731243349945177280000000000*Pi^28 - 76617905038787867271873020451699868469189226202766727464973159952506472314779856209367794357223873874253089787980773506696073102153295863750000000000*Pi^30 + 5872381738674353659182809199625459929586449939820926623119331552366639885801077013653071948373077717075191021896934004859412059756453090667724609375*Pi^32)/(2230301709326050751053010539615954001101286784542761127053543216549228637639137751125729910411443870475391555328812990617515568130038175346985567889302174975686386647040000000000000000000000*Pi^33)
-(12042435111497765874076848647168901163615660337738674158341031032933153028186247458181086344624770760716043027727588545674608640000000000000000 + 621876743631849177920409151800766968294035509463302880413001328634904255470999168417008754600871307609437406326206569474387502694400000000000000*Pi^2 - 77566132640967131233316684208820798851946823318318515161835979013951885064742084010389911005515339563522345941388967490327217858569830400000000000*Pi^4 + 2550460869418099687898014345819417683643940143664010004902677093351371128259541076826071944691954269604851295515059611450876339598770831360000000000*Pi^6 - 37721172687675788507593609549283428599433609821495735906216434429955061726127493669530583945497441190267922000187819479777284895502100206714880000000*Pi^8 + 137268638779871433204727880032340604112270622856795498800039697310871361933605217968390114661481240479705882806825012971722900303516182162649907200000*Pi^10 + 4673308495136278837936963368001965402658178061321425746038997396832011308591955183968579793185782896699793949620815564836083210365671521701085577216000*Pi^12 - 99250883656783392441243070034831984062751274369041242757281065143406196314458300606676127418885268006308571164740140247355955202237587331122242368045056*Pi^14 + 1057193967616961316103664828508663158974192108291863154078817282518720870592593034234665873023856981204751935711732590830345040965148455860459161413222400*Pi^16 - 7428694702815054575689337767974588864494334310382284601166746805364775150478098911402583037120881205577701057608683496816542356611913637748503656529920000*Pi^18 + 37180422899540161954865497832884369846976024052176716979867208815158100449892294048325745032933397172067522131711298654257580087726691436740691173048320000*Pi^20 - 136562778313104077071788408053952127265140539277243007586061193031998222303312364689810980553812506063029622322117788097501403154510171052260338958336000000*Pi^22 + 370096717073851477596529435616983959577693757658431804426795811377440073489508740316952434709356108328903504715925145057201519496878315822127637331968000000*Pi^24 - 725251905808231500373974809433314529434815411278059296190633245098167795011715390722859465578986719769186203009762582997352708830698162173227722342400000000*Pi^26 + 970080472012515546287436113548541731858822108000230030999007862915220407683369152536841841668292851517519483552548854450177852973571806811397259264000000000*Pi^28 - 785091650352435123694651245125632718647723691986060446369534249276313637609682982595021773011376025794740493230660179479800331699854674238788592000000000000*Pi^30 + 296589610573968227118579500408176292086847470801976721784164689041216276551216831764984880868027057607050910659974247179176191622055093258756328125000000000*Pi^32 - 22927487437551144513238689228103753688392492160743715946559799279512918625508004390280093917174436920335500989700941447005774701906207274520397186279296875*Pi^34)/(112981018173808364190302649748276474300908193004882322386266913712834908880904340017346415276087427350955643127927171733348859039122420259241345068527389282352338480567366451200000000000000000000000*Pi^34)
(516415854427428401264555932395242280662324865742680880217220883030107053519608091247645744482224570423250871228537462999529679749120000000000000000 - 174907076562473350837486839091540197598220900305390263611673498516121479656073799616103816489281431150892348196098027629602858888226406400000000000000*Pi^2 + 14388677039699618013744678361745267647438876717341026186148827889063282015845492555272628468439972138308743718286430859231160835337823348326400000000000*Pi^4 - 613145267802632635605208925202097964257394367562793873844537243610773404702567145119229603122576750289076640153035923708616449593881402665861120000000000*Pi^6 + 16526473060842545565707638412290718295045285225417877519599110923480777194957125004881288576756736768623805429520700122688064860517600862646870999040000000*Pi^8 - 307831952694866135139727521607139905799030938377389444405885831084613522800948441695338730744831952149697340651780224338213773228105189146345607266304000000*Pi^10 + 4154995029240421082764087027874411045103781860261703729775781379111276485564652727687902376007520206907361486180917157676614183337064216477910911882258022400*Pi^12 - 41778783682698091667232894812508710401411557940855758677282311353381088363948893450967340494890302188799695766231981311802995611535377808831996005240734220288*Pi^14 + 318074447854165124851572657535141805053391106534282406005166109348023857145371720901474440987957752827826488200018519606863290933045552226419712824586576855040*Pi^16 - 1849302055878224311116662902219771680653246841417014476574740269924578478048284954192912362290179563847521992603423657536512205505428242497335014765558235136000*Pi^18 + 8228520913248660216295498245477134666811308418033962567755318876687306283068009985061270377775223731790469814114025397313994411217765388612932788190969856000000*Pi^20 - 27880504816076661323970245085974616197967940231526224323855465895097890506644501384164458326818431515825054405188327370859605561161942144261815119288205312000000*Pi^22 + 70847583558802783376363556133435162901447507050929547094089930222202187833398382369430660308399819922640584853697366444917076848242782589703224475980398592000000*Pi^24 - 130760222634299070701623430753648764229388161467688801685171785116309938667852826414923700207003063412674322242619995035674699149285604946378723193153126400000000*Pi^26 + 164867983649976570319797607761738296937188966340077061127609817553462315140829811304737643631115531663253300495572936120625919730977456786813585454153728000000000*Pi^28 - 126324505733168087867144799317558372293336777469086141976476765972253922907823907243124944168581537088117887908269666346271900590561712907880036487568000000000000*Pi^30 + 45784422227727411140007600939143905389104511565037860475231487885504742661344181139838704187890662830795713113544224363972293710559996919243609260570312500000000*Pi^32 - 3500522419211107563144870032382842078256060119291798211891491598711747368490996070867479703574932239243760887102589278372043578336000213481664197254180908203125*Pi^34)/(358317039517869750862261047623663872715844315951124187801597791501981656817610496278213809119805754095008803067358466608881239465395973403778741057933244561194794444349791352651776000000000000000000000000*Pi^35)
(61124650843630334478993681586115115943262953270458031268997715816012051438069124868446917345408043796031603333075039852462645061482824335360000000000000000 + 5705339980556814288506087211183037112326181880630686653443976367264741315499297054207679867410078553706132166963885534319287108202143477556838400000000000000*Pi^2 - 680754002821495205611564579100940643430736951904820522687454293969520442962694728851636192593007040427795461336222933967541549577092093109920700825600000000000*Pi^4 + 24823238697164705907210632265911472331976264249881605370519512992860518958798446178072293864213088259369973346527039089148741594212986480743518400675840000000000*Pi^6 - 414518511717783686782418146546747237364133606208784743972153511625227206625312508854446974503213932543683233005233047817848591517205585196444158192747806720000000*Pi^8 + 1609524908669292466007490124751280602425191276408967092496773381719875849565395585465642036874122343044158518694438867981185357544190442089055100055929539788800000*Pi^10 + 72318114875363631460466939344902094322886398402779831702911566397938596820897200964684836081349475048100385362287487302456554669217040232992408785785713048367923200*Pi^12 - 1764030954965282800115125797156029556039462364786097945233891325647437920728224533465646072861453607944677765110632512345754352069812720671848982692134189579387273216*Pi^14 + 22027446884567094004281198702253746160544296131908217130420469797263230050747356675406381395222064666527836208643648912293469548979379449377489193176688697652176486400*Pi^16 - 183196882530196299534825168951258364326085415199887383797653060123710458897529021260034272817453542247896354988500539460183252395839935027094600015797944193097138176000*Pi^18 + 1094697415718270205642096927478915736896300443699486565907377626928760693294797527165643509055592916444293626594721841510306234288152421912676421538079284032050298880000*Pi^20 - 4857328888873137347073062017888868069964320866759303820367065033505335593349760353111162249927436887895113172820199047806719991962098810233593390810883538525618176000000*Pi^22 + 16245132213627504250553298216581675056887127175509837454324822987637537285474365915567363804593391750819468822832986159744950624172649218149501396696276406403858432000000*Pi^24 - 40952531203353688087982310424247144572202812494364759802165950354240886183250149856132265210705135045293558831708676400874757347198382931941036635742478265011404800000000*Pi^26 + 76100561991216719855581871238754741584207236742722624751286593525163438856903491542988128373876488697349507191898925727384281721401165916329905973683236376936448000000000*Pi^28 - 98187759014762079291337746201371432669296934195049804471203385596036263365846381133517136941047591104403192625564136305697687718243742554110831101054050485043200000000000*Pi^30 + 77705771415799370371344031853765255100560163712030162663098853466140054027976175796086730383887129223172926779749049682972481675333884019631920447729070490690000000000000*Pi^32 - 28996028859516146414777974835986468393742290282483797898983531733612337168903842453850502812243200532271356487747500495138742720909370423099112909618765194335937500000000*Pi^34 + 2234716997466974374499550649157347792863155206952296997853582447570087888145770996565866220327890842533425789353319751626140503814806164637599785025577247142791748046875*Pi^36)/(2974452006206623426955538782803668895248746771818621550279935672890201117575673357605286131934980222190499622991763615527481128006421482429105970115950089583052941890030268238107829348597760000000000000000000000000*Pi^36)
-(15289072680749230477957974841031125103643322381575774163185508726801944470434397814006433529233624343937928698783419129126135485649009864867840000000000000000 - 6439822413780843406536371197170991706854079880206026260522569518908879307744628153561862733447025145633115899648645531608781672967502337495426662400000000000000*Pi^2 + 616304700945212368471041820400981935830371426449482118653057928425419658915912831689271107919525212778961374555507889938097872222548121606773769083289600000000000*Pi^4 - 30474441755695748555665433436089890294130732287913762735465196154730764375652493047264234421064362819321658554371421103727041298867937300797696456565719040000000000*Pi^6 + 955758405832356976806986830861989733400450320195396311000611346668476380729407855665628816162338725278004660895441984116515952913371420877736789292893727621120000000*Pi^8 - 20803995892308908486037586288541493516296979234530389254796314070298126963248240395878415129285460014711905006368120999326752275677729259419914986702224373894348800000*Pi^10 + 329901378716956979972802791954568512938927929627989008596161789280427447401039883579592017069321061554341657213615487559161207987348816934610843705175126452491570380800*Pi^12 - 3922074959037317159095764067493000283847433911855300134846030338578152472285761117921197953862702738974371146554234805877120922186094634316121352478562716215083179966464*Pi^14 + 35575009838323260275243395014213162668574119073815683549775230363391516341293760761483205668621069313758770935122991632118201156076766007597201641127633939767286164357120*Pi^16 - 248743129981256076166488509706948314198353130247098744401482734682607652778901574745247400254733283663118233318120441824593529931825811055475429964680216316156827402240000*Pi^18 + 1347379138471729962438831914110444380438689338195303388462556343752754683765127982040502677764157405471812916661000255765181487065849097760094108791095720740372757872640000*Pi^20 - 5653970837448067235254572039715642184586760342054832337070040746603826425811945541684192056138804771861918269468843687131237923459868654181097864027120249860635230208000000*Pi^22 + 18265103266825880420864388422752491228959369742800569349966951032587939672592339078460602455441050221447778958763781427054446248829453408732962101150500255442652889088000000*Pi^24 - 44699861680683841968118346946365496300938350686668096029639993938758486486650605676916411432354055180489979395846391113351224043595955081641698094140083653599402393600000000*Pi^26 + 80186449959064570650669569238376506382065023300123302469379259729948171440389130519203438462972032095073580074838612839592997094787097075580075808890175502232584192000000000*Pi^28 - 99052929518015980184717428399418184739100159599975966736886819345693958437478476720514879843788402874903042362743704777290391090188489823328069322298525316474880000000000000*Pi^30 + 74845455307769052688517080068953845675330678197234472394651226160222237696065469967073038163761479284882662448132579114947476658330844586374355986572815819074090000000000000*Pi^32 - 26896801757437869014766592179103390620347889103353463096733201036738519739963055158091169249195464380832111700197686487996819175918979629710627979350952154290332031250000000*Pi^34 + 2051891995008275772812661107368997498877546030802945258022811747628230580915917751615522397965005016992867546518222903432844507112204164992667239341124359109401702880859375*Pi^36)/(56466996885826539137323948252744850307402208716204711510514298814147578016056583020778751928653664538064444842875640477173701734073905422434147736681196500644677048840334612232239032353779875840000000000000000000000000*Pi^37)
-(10215418793458988916229539039471945370712374755133574398934143267291988271481962508077405054092024408639547586626094585566073859661480927119068364800000000000000000 + 1530179388353499198141408754572971070800274001508453333694873203897972420610790784405377015361913557649915385439260934708878797826429584214204436447232000000000000000*Pi^2 - 185309141977203637925231110204401676412339155078435863539523253608409079293759699015344500561254130712150259940855590367849820043206173151535082209718304768000000000000*Pi^4 + 7397393935164488268632106680781610259126969013786795556950536033028806125409065085485161780482760961217700560652728051611030138418649315851672854397052990259200000000000*Pi^6 - 132892326096607455888041814711081924449475297266862792522442541621181430173272259835928527375665252890441329073592161071420939342464211266299155969494359423424921600000000*Pi^8 + 283523175494941829910466877071057906738035824554650791250328242182491364443339094801761248757678961156525936400037650726658358594076577516080070857919650636238946304000000*Pi^10 + 40856738263458619604443416367018073804571456930345803383117940966206137385998201746506371861346630741429649795392799731054970628674429744532370699323124474145457743855616000*Pi^12 - 1058318002375778946293590354619707671535257389219812799048273846314448871322063362051889864124576489371180493824717736023868724352255582649709939292598824833749959831537582080*Pi^14 + 15078918964048206133516353180606925602160945433775801356979895624077532798877094102189401595524908784766846664686568854501486021234456983165267265296199073675633844274906267648*Pi^16 - 146081373765236301228351235493018468860986896471038826725062535810967001469052040900766210913689446768855013326758037199500569304033292796146780984824820949367076416884047872000*Pi^18 + 1028545382535948060170678932226560823315396887430789536098562602829866778803577023186531406547059502334848319795052929666647263379953519429231900259485048778201272457411690496000*Pi^20 - 5424133312711611696252952624461907087783716973387768535296963526466681435753355619327569716824970815568312392058002215109766765976789376653888095615923041511349305161757491200000*Pi^22 + 21771417001842204882515026952583267171141015557303801797809356998075954765455273224316443032272776191708395710849213699546282977954863712571559759246355900935260290815098880000000*Pi^24 - 67053674889141419355465624581794011976608882387557677167781092377999317102407038378586595476707546346804454934868570464776191651210430013397902818329775359025835811306209280000000*Pi^26 + 158174590082380911946062485794914396921283299324300243213407603481631557418088582470647500926826793053211278431848435863826307157207496031788427947306764548452922259668992000000000*Pi^28 - 279530480612162731245682807826731539297355936275327037127652296558435346912081696067424410694196542916053863585923416494054079771958998568170670881442875907354488147804160000000000*Pi^30 + 348404374403378114171314094095131114140388874544659216377642159801923077390108794054398430816472405923843519878275818418029934674470054716974162518684664570639409820160000000000000*Pi^32 - 269871273684079789091404104313897353311048457254914019000303862397251223826716861208775652652389941159264668647130520452735834293347333738032235807607915073981462466225000000000000*Pi^34 + 99528234094265256037244932373607277402029816766154860993726092394757029503080798048694238302817688751844638031209122802745939000297713393029748069667382222058176586914062500000000*Pi^36 - 7648380570329223556464353177990269559928635792584085506910061901238775844621093591993570789849075636047119679377444499286096056481337977036656412874515940942980349063873291015625*Pi^38)/(2741639841117660521672924166557590607181287143709538709781540329751354789510474633144549911241844228170061467878347257062595653346420967019228277693172666447940978965262812814327412448311780160464486400000000000000000000000000*Pi^38)
(4785335483242322971632030157517661426285351747914420014786231546359194382698858292666468379823762603906555070161906342966358690242399979635035120599040000000000000000000 - 2499136703703649031935869230167349257402016346481017189690322767493734788254344937142589221538736146794474318989779195044589400835624754116623820735171788800000000000000000*Pi^2 + 276399276686956796971656493703514225626071819571748116006557620290877786770404859022126382002527861505191083406557087350678190340831479784085959874233841903206400000000000000*Pi^4 - 15755155321008761037894291932003774461499971847812884290489168518181881312410929674073146018591327651182728114448712683559051047015924908314017105747342628434739200000000000000*Pi^6 + 570909586579197723752924028502701453426611664897621292461658549502332531450231700072464697230886357424709902799661084141382970786397826539272976807738183914629617418240000000000*Pi^8 - 14409656595469855116804658491253342316140841864333907164678831671890989274808629107696604903304084599886443926077355118405399206480069613611480229275796448261567998119116800000000*Pi^10 + 266144083072346800709390339364339591363257165611014503775003697811882483616728626136184796472918417284465082541348615392668661058873740267990755996111643329295075619101265100800000*Pi^12 - 3704976490031213765011901082469227700889100513979779347344389471089396392437338124539745033676293976164393053842594912630668159737434856193074977924052737503916810600791379279872000*Pi^14 + 39597289400914669828303029288021321026722969603750248764156765699715437849279963959188510997813494198392158625721406989281869960529843069373365733146891252320194063476503637932376064*Pi^16 - 328639342304961935294515412084871212733080955168604112607150585640341284589682771485335008159895087625212662149441563818767075640898650851016336422763892695700803931699129389940736000*Pi^18 + 2132003572246815626767938062681562912708961162832474167714830627998735692080997711132361916611015711231041932261995754595091662596895076016955411454109455419852653189922341406113792000*Pi^20 - 10839627820509249361915280409968142850826505713581882328238036478382181100395031967049345691290013880468408814023615081795552130910120297619934620241005417374822997874295224611635200000*Pi^22 + 43132829361436976259736986659724310329333084037191504825452842745215043011010798014384824827568338550063766141858565770119309596741057433400939062370352941994497606386200283709440000000*Pi^24 - 133396586995681465609925297096747986211083295979299277033038819086537217612330188267034866382527015867543428474231260021608491680345068090488485592979397796156807547251841617100800000000*Pi^26 + 315386428066460382813283228340967679943781940222544733972574460799692482123132498189736708055585012224251981494537616317767568070330137593199887060765666590425363861627172867276800000000*Pi^28 - 551226290760672617649233000522304838427836950543004555786464624132297434302475803493620656423539377319788804997192433216289818651139446689901618729824922394474805958328709283840000000000*Pi^30 + 668351333367374094306440529190391987848521437289866766009113507480960777476049735074088162339407333001496814604487229740159304153786669842798860509919619206748597636536460134400000000000*Pi^32 - 498691823244708461867424621205475812177367120422462540898338888621295076649072145599132992413734641188514953937072007917128104854237739088983528376669706053921656271396739525000000000000*Pi^34 + 177844790907963008708437029575226336970642337923084112941361959927810067254553917501367086162423228278568960009474457464200480767587783955372715494626013545606282606322854980468750000000*Pi^36 - 13540210732458664512489856631473476523434793338638023687460696434116812913138150417900029601891900693946199537135751714799407686091553212093935618176695074750937570682060718536376953125*Pi^38)/(99951525025251970812946328672323431551511036392275659216312050755292381344417052024609552986158116331319423724606045415169919718745933767265282243335564993065952599579951924721884183242110839425228106366976000000000000000000000000000*Pi^39)
(1501239314391138672401862699240287631327435248978532031260156266860077889724918819947577593425798807610534822252975885872544965246549954317408842153019310080000000000000000000 + 337141547292549001867743547854767578395969121316563191613591608301460199807411906820741839166264990199472166368124282840298888651551817902290117399958327708876800000000000000000*Pi^2 - 42425496593459609357575079377671439218418111606870145627405909072349719659780282849313082198699548857201292310388892553479467479177558549080685478460790676549690982400000000000000*Pi^4 + 1828608358114659022755975413866624124071337957761135673242981664079039313200151672257131341011486582836098134623925623267271017678730225067861032770615945483226112327680000000000000*Pi^6 - 33565297660911229027051755870134285530156617598908547725050275805201721876720104225228239683899350805541639383264443400227125248437986981300984701132043932964552046836449280000000000*Pi^8 - 98492813150958199226314665645482683066063747124556880269699064373486798202822039951514552139148777365066040979916398457135625199380632219856477363735377586844122070158567014400000000*Pi^10 + 20332703639036649438905703107789801623289430508509954072980431466788407234414589985068883607883263556162183867911112393898761154287302257389582745392363429416239717607356866599321600000*Pi^12 - 549970896939861860763103840247178787833022274470743051154314580374612572301823307939632041399882612174928881871027260546268592610529710054512265357319983989497707320979627018836508672000*Pi^14 + 8825352523318348554818172230538267026217798959629284508516442199796437243211207423767337723310808065192526758735256255466273969806649823176953509750389170696256325940041535057840285155328*Pi^16 - 98660717142080870968759253151217740148055557561656745027860136769633048429090632146984082771506717799897944268938432432134703760565215132057160228114835866561081491465794103959915331584000*Pi^18 + 812726251458768606900520636752052602139214712336594980850510400334348481380179703493130747515757207385278348825907544842740462551141590463118780714690997178468925583905128377181894868992000*Pi^20 - 5062640467510880478583178559041455595783859341592624686954547601882620858910146833214084540728777926616857467539759708042403722581360540857778261640441506227193588544899525482851912908800000*Pi^22 + 24174690781144614696363204634262951982752774558533467033630981979078533393431615604250545561503814085765110404733442658708819681400910643579978570136992426078411781808739347012591288320000000*Pi^24 - 89209715518909018164940658149711624009019473608476449845319199941289952679865861362673126165426363119972549640163511230664852490693772675430841589914117300425476336557039902097670144000000000*Pi^26 + 255607099178394048017655252266418331874586355797629868629619901443111131463141367183033849925209491650162361721718749609092775021210156971266070943370416548382343658527480287717018828800000000*Pi^28 - 567513804156837116920676208767266318261551058255709462890250503807625454291384309496271156650175166743513921541269815683898595017529190144979716396975551832713660619393877624875909120000000000*Pi^30 + 956612844329191477414157098112623397706311015750251796348801599724297498429181181424452055902396731646072923457488304981979113935995270201152577258257763132525760872831139237853593600000000000*Pi^32 - 1153469915654868795525327802067947737664573098663535327429288739272822796905141097282763746050369451055466025100947930565572541297489243657563654696064284663390907100732830178752000000000000000*Pi^34 + 875228768996040946383876984667983795387729571483373639086398034499626472207743630487070124065344957024151239643666117249073279773673911221889825210945309162564170207685443713196250000000000000*Pi^36 - 319185754382601043187324237877809155532692900461813406565956176459988330733453376717814347090930566753306248772440055474869855866805262198596005379705693388846237442554704276611328125000000000*Pi^38 + 24459965625965098199707652781258507814457386427764893711644470692601521570032068261387329055000190729128714663496510221051245649782823718817634868595266021944123979722696356475353240966796875*Pi^40)/(2355081821010992996767636503296166051840275402123533228612956454788380359408677239896336193752574214946467778460861547523133289193824190448408723885210982902218310979926726438758968377754593705138686696964216586240000000000000000000000000000*Pi^40)
-(1018898253843817827572210977965481474117144271944026945211012662939669153662452383441217280281183300868102024913801891750666099217387065902697043098897303470080000000000000000000 - 657945452810449496685844451847801175053442970296117423939256112546142500151147541903366993702919050118608326610544640318619436672082491029320560195819834233271091200000000000000000*Pi^2 + 83606010168211598132137208553212738046774104324696877000337045423891882743069891434215754666379630553949492981788850528072959149527541111491361964370542624152084912537600000000000000*Pi^4 - 5462465693682430579980375953314566012507128807851341410377767915525506888675468205709154611832077442905525607669163976648376417404847340477423339400979686660402411531665408000000000000*Pi^6 + 227288973676615019801487232843779530265368128494628635887083533966332343789034880265671944806811542975055160528221024237672604740163794430395359100355589400666612345558511124480000000000*Pi^8 - 6606617708571876858631349605413911871978632403900347155830591120016547211519625083358403563056402155137942343337837659084154358682348425904794440083388505187998558834328690334105600000000*Pi^10 + 141052796662857248825613217623398327758547615807951648921910806199560286739227782051925625825602628477815789510412441416336458841959051057100854875218152938344783885081443422146291302400000*Pi^12 - 2280139539304614116542432217079681720588013237623617588801394154131233102410749912807564335880312000452400659182904457724467333468564050267711753706908532614053963619712370335337408364544000*Pi^14 + 28449348000373062641727616403332210441664007260362464020869222252810832620065617787289592241617979840391785319938440465689691298381752817931498792826952407344151265535414674559590189030703104*Pi^16 - 277355168278549708923312906031266901386358639806870021034990924574734102974139465513641173118918567762803221299446141986932725268879798238475144483312991525733321716865754743349599451637350400*Pi^18 + 2128667682037768334631461821433160927255967739046384764093371793893007111005058308614287674952452014979674437380569321864838526017903631087960041992266201303268157554745549261390934207102976000*Pi^20 - 12912923338602845359863389925400082845387052776662351973660490656959813411869015024892807744158280761869442405986955422998950138105878318334825183979950650643032157594023120996150124583321600000*Pi^22 + 61980266284389459633781934862159244367236615461283200867760159786548743594534825726767950128566594957004876536195146820630038410663070309217467801755931026523391153404645710503072153731072000000*Pi^24 - 234882743508278242212462207703375858643876813327196032215133569696564543469545794331111119233914215240337268609646798868813986092329024670523485244158869655545214492347238523892628969226240000000*Pi^26 + 697695377199869094397629524524544052635660441551256920106730779423726561472689948957740213908997149278736123261639024094724318594845805133547305127304342680831763381226109047943385736806400000000*Pi^28 - 1597575004609487819200388087481344133583977447359669984777480362684577284922082133645651064342249651395600553280472035490646132284064089729297481427383268624847015827756169533314071265280000000000*Pi^30 + 2725777633058682875038673280093041150768287260908145869648945746754934666471158566787543422252922545714450118225538099150956898752805582784759285795186075529459108722422977114248372224000000000000*Pi^32 - 3248906854459458333649109317940149960624086127195374152317181530534063881830494140374400055497949004372781672782328148391717555538218848975433367069074516144331391287664780229015996160000000000000*Pi^34 + 2396531581665890977144793729962742727597519680468778593212308428308466990518432941933873706459819250371378744397808293600408639632532338286395094403611878995037435798340763113058413250000000000000*Pi^36 - 848748300546425875733094547088918482319651808586118049592554815287205189186196947478425719971509808168107656595390487101000236854704081962371448198723998001920669857416369823548022460937500000000*Pi^38 + 64501878268383081207579156357948494983466061283735931237144778756880433346520217935763094287657101455405743283908658243426003874674495029376030002069007313787323512658421425066888332366943359375*Pi^40)/(127457028153114940985064487558388506725595704762925618332533203333147145051197612223189714805889316512902836170301826951951973611169765187067880136667618394668054990233634434865635368604078611322105724039703401647308800000000000000000000000000000*Pi^41)
(-2423355088233850770883069208077062315919204911707971151079053706553003316123485303393938834057641502764132040247157115885316082664955724881249053153715745121898342645760000000000000000000 - 780211850074037481647487932304818615266954164571144245370382922008282035095045618006479035869153577881142022384978577988956984147922312814309000722150351895753548820486553600000000000000000*Pi^2 + 102982950248154362694601651922346613087714669914675916160992201361861231980936712359427659587412303110335508480944160477235233014843390240203225795970193315175118329064490585292800000000000000*Pi^4 - 4719763491143894212289829048386691899656770316766425574939130202068741796038218277398070328162727734601121525176640668044514602789380391761102860034825747989552084831110569450799104000000000000*Pi^6 + 82352187314764215717432168485069583814323715200331900720517008235605041979319192802157100480315943731100270543018253590156659674005114061431512577582309953255611526684419237876900823040000000000*Pi^8 + 1229402787755847609375899247437553451133087972729393746082716471440197825528186922417324170325068142232110241739496667899207854114888919003592847261168998141359442168731578128331567215411200000000*Pi^10 - 105799174969015337164224497883240214592244477526732235134703875797846948037707896232770706137609309873185435579892853317675814424533467645361334148900575191240443734622673945643133241251384524800000*Pi^12 + 3013854241149680890999119188276845880986256117364077738488762769035110557698308038864430852632234029744679166843105022210298866159736209410253547361149082009819670273237170686968050565004497256448000*Pi^14 - 54155680379018240781726959110891501391451829683436324285967842347882382852464687106362583984680951243657523340893461524237551176345893123921312107994934878241832000845966575124982606040774148335075328*Pi^16 + 693803872842422054856198256890741966098528633599503902584603896336852076513741604165999980927012619591429524337547540966427101439170880596338431259190273448247648316234380021355441999904192118705356800*Pi^18 - 6644841421416361962510324444237108135928782275596856020418091420615066839611676745496827204754468919761192805990546412276950886817462743899082179797864709973109630851802716243113012880338663629651968000*Pi^20 + 48657604756299274659769169096327089000647123123915404272820127733206266825694907650679155680915296980791253805651728700442051775874848392227942353603220092668820698549481430719394765528939529188147200000*Pi^22 - 275498479894723591532483770876037740547128540082844201193194127452246334424906286549216424070498212695140476582890069050300024709598881084533652220293039122831510074932117902909524857982447842754560000000*Pi^24 + 1213086458837360908836114899266271781049989381102855761623909130245970867040738049615363060827472845924039669441147317931767931818782113348275933488802344961502620246123237446672032989871457834106880000000*Pi^26 - 4168782798151509561633146640134300118219972052524727658792066307480623331456188347930855992753544737471451304673227896402290638271670764471449279127562755173616878196610919254883912093259879206092800000000*Pi^28 + 11210499990421418489989657282394199912723280562460100274168301945313596000645187639497912088241686547664644091750696499251438228605838588070987177277483666552905628584031656939242933152552929198080000000000*Pi^30 - 23555735970433124178789918488824176314076499774461916546027593990543752407802240837071617171478879602944098270304603314207466272584442023032861204773650538240972113450931860216071322563185213440000000000000*Pi^32 + 37983241686267445255862359882825158479793403737657827273826515751233359226053216898431462510405156462930483694450716049260073564459960870456131441998395341151590558106867972115305914154937876480000000000000*Pi^34 - 44370942242312242259420427490899574031947636609472076784962012184877809157273995704323528046063523200050236264373563874587687814463018350606354426000361887538330227887479852691381511139760128000000000000000*Pi^36 + 33006333590007318222146504708336847329006941705487430781205341550780457260687522963888939386734199801511011878491124686406963361935761738881142546425004551993003870221381383556003318259965000000000000000000*Pi^38 - 11908502148894794477033661153787388959387801384868497695589477175183373347219712421262106298885755272319766307670959513827958851883877372090898566414597423741673992410750097053871121208496093750000000000000*Pi^40 + 910130823651873470946534043528499085085186460200564753719750273864819231169799647841769199678075691842025085035414320174560195594620479773133960659530102063180619895948825346819163956679403781890869140625*Pi^42)/(23481640435663225183757825932653878537744458096638019838986368512779327633675183586703754600794841325054926255745056584119161611938767547240887946553182811223089400515312844336495837958013865595495281826855019885765561287285145600000000000000000000000000000*Pi^42)
(93327343511797839058546654099441838437999674924328669118454715706098129064996405868986451725511953323524071158446243465161031114270251941326460682970404771288161168916480000000000000000000 - 74319622665243791529534273728763165801057479115421109416327801669629519357547729408847938795513468912408676374100657775492662276841833043802105285735650060475281531653534515200000000000000000*Pi^2 + 10795643653978712534761435958483768635588936724796518078810019019791781537747159675160185950290051418561582915455405415262877083796875961669080505034490422640030202600674551241113600000000000000*Pi^4 - 804437127860086025843957559998343747893071516307058544346254718322472669177279484038260055575505631775108900773578850249746553390932676694407891901894327254730176104359376457457205248000000000000*Pi^6 + 38223483709307054490449815287064915856869702117624756674308822494649710123512882270023127322675826425928621704615129536503876353696432283849897393405219406850037926949624050606565889146880000000000*Pi^8 - 1271660520868376646928178637347227241556980298619063444249511845570563941643741590032461807757698494930281154037625121389329410092951201294710297397024606020973098509394021627239004141885849600000000*Pi^10 + 31171618240132498473486939654447795372770206979712926698520527903173854562355969251707618069092056389397515619076330539864604244590221164203880389753716527273735309235071767486430881748074522214400000*Pi^12 - 580792525989419774491944506597428167565361246669975189896178253276541688635741937882769558941991215700348163219575548341117486767240325485838061027708208986110587010809764826852941968755792380166144000*Pi^14 + 8391686827490445309799690074144705481175270833710688808020545502767394853377643435118101091799558915747710190019012972994167162911780145299890495179707062689563253701891595879979285800643923332703453184*Pi^16 - 95254620369544171154296925549609227800957196788731852752423604851051223852802321285401989004783037192917873761002811859673365264032199807362963481310917261097218954726999529658818464729728803000973000704*Pi^18 + 856433613554574030071911866477057863754395625884856921860750670785346531086408095513311525063719448500941743771082564744098167026064087171060322529501683691266183465021298020212101795760103004701972234240*Pi^20 - 6128380595807085969348971688791410716607614631811026600330350807996606147047209694473392099767184144929870648681368092797993336262193141454084886768678776877709982303232245761163243172518972712957247488000*Pi^22 + 34978255383511710949735401512853321811913034897888628195933512386829837552878817748728874605555368401325083865588375569635743722388563252451305034311575462717620704166393914766846246376001186800284467200000*Pi^24 - 159240247271171622055046163105109001460442326463474215082841920794190358058417103024311359685240397956349820555053292957492944600824911055603188646623968890209608623587409905321351726977711929122881536000000*Pi^26 + 576727307188016450955071113272411160803327068960555109410355233897344743825390121565958300158759485070874964097803477557917219084712028467109854979707483840007634748890195844708080805691710788780163072000000*Pi^28 - 1649693598188593369123668516572600090818756702762259985451815765147344743013417520618487165696573715433747403481670422015337697809803743801446579961327064238461353377769756580668520904250681229259571200000000*Pi^30 + 3665840045795352052217781752136926278285100256734880196400402154311735950904610452335404122076723758239295963827025542840504303006826050880521101205787522449111168793432886773683019583758262947807232000000000*Pi^32 - 6115635253203830782389409675234617486299734239985419974963738607798824008376441935803478978559823087096081852943785253782628605257081592988328181016623816302223543449421744908333510631878592115507200000000000*Pi^34 + 7174858826974262981065613531342515188799948286968481901930601906221257219946145939131747251401561003340753740609145587287026450178638190396902624701164262973503638592936702823564600448813995286528000000000000*Pi^36 - 5237113767161086796228309346139133667225805796217047072201713101347436604783065274271460337305229018993402842301935504153470297678724664320110995717340801787901492532242117359509834920276240872000000000000000*Pi^38 + 1843074331725997981645957575974611027124531943757088382724566174708647516190565675068005882224615226830752166858919869291610285912866658161309992368020370920284692341900734857830165061644635703125000000000000*Pi^40 - 139834259858922330493943228385939389508947360748450560291076413604801476371772305132118718402251498700221591427085785575806130928418656722754867493042909213090738270828342110490470096780512630939483642578125*Pi^42)/(73826277529725179977734604732263794122668576255829934373773142604178206080274777196596604464898981125972688148062457900470644107935485168525351703963206758485393075220143582593942914539995593432237166063632182520846924687224497766400000000000000000000000000000*Pi^43)
(778580171178531448440298393495855576618313660495581918267534347043352845677762674250676773237048379280984779169072478023567370402113277763336696438149458939651163045819842560000000000000000000000 + 348014680439563405011437361995779489212263423639158733174253675248540841658892450916722130127526283872755730673820666688653469823855387504275791440778152694362276390673111528243200000000000000000000*Pi^2 - 48307244676292237188143325488316512329107408765590674612448146955648125505837783129665946763513300565626797354194192631363751881951063220664003852028587657614021411609688125518905344000000000000000000*Pi^4 + 2312617551157001243749785621282720586423323199472157631203141264806641474335489019942366121621929815647335490757438445227610265016667740766346296982450119656350240763063871898600495854387200000000000000*Pi^6 - 33612925031801888204292146831481965684958529745304332028131953030993111293426669946818720792744602178148124495928674921285502425669600691038845145403008457487104245668926657516630279000057446400000000000*Pi^8 - 1539310144407911430438017538424633685148459090687506614262980753591060632595773274642403498521847829392247215073853811885444484209286381057181050287838828850164801948716587183547281942780890316800000000000*Pi^10 + 102846023044844665347735131807899779355106203420582082408418408383251015386387600126551825148643888554079231249696834077126314975547567916688948333051166539721802851817027645125342837584325539235102720000000*Pi^12 - 3121747250371469417387771979247622193216247423312083122871264410340552054395122300559076750357192521251569518387066881909833000808731154532024985318168890559429904704617688372296672538296069374135920230400000*Pi^14 + 62599969582495748598462500920061972413894176550492519169053062798149215705221781024034546947917078788628772955414466524798284017417980631138363656080365787918657860538926251409124811080299194361442912016793600*Pi^16 - 913285045995652588499668083858333777464295989820807117413480948162269072372870319641081176963796033968170951024291516778550215241141373331070237104807719475035331231700119230330115712024402146828068766313611264*Pi^18 + 10098939943471274808934078543465193334665351066934675230453777775595118534023329391929984082578313399639918593079405506674268778618666651085624000974989239366219634452881631365973824362710829406168851820377538560*Pi^20 - 86368936355840027454707741327543034883037842380797566906022381258140872429943499848100734438194264140215454088238896904468916919924373379891777429850010960310631705945778640271608122321785697636530586468220928000*Pi^22 + 576976943925590650121374290903963064082082148955143898166753476396640332305462300207474719125010482949964087157894162354539742203850668236088116301024921612349474639865371448131910223512754432899461458113331200000*Pi^24 - 3023296347681998882808318219914216652521336076603138983142312136173615005984001485735393367200937005496782485738348564781810418837408860179455252256150679894989195904930793397337242154890021568873455857696768000000*Pi^26 + 12440393021616572800803774866636543056550851048370942557333217224094811807081777372837938363001846119658857954338165602432339894637978068004760651441908878725653461408246163938303070906993869839746419117785088000000*Pi^28 - 40218848152346593615358932192114473744407512356970820527467759752397844127973391145762574750779573946066687687902095169241389828741275974525556903404021875920864098596233961451833513511894984855099726102528000000000*Pi^30 + 102274428254975824495616500794058539415424952036386678753127602155062178897214412215426757374547532904371633902650364223357092121118335513170843178978789890814998373048092842906138496640696162338866787778560000000000*Pi^32 - 204401752674612706756411546638391060517429182805499328881467691794553053436912210623693470505324466913741250272319608402121901708488095811901551097201682043207168428394927101012593395358726425679995967897600000000000*Pi^34 + 316184759728183915458960476622841593683587410448916037820479960336180948466492380632023038715749794716367784248863519042671282320403877430177986501109414360511416611099903422816447322465453234767885631488000000000000*Pi^36 - 358335662826116546733668526647220973605582021023133649461115152035193417440111747147327185977926139953576303010939807575498136804067221201544086717666801122895724246435597865678545772032225929876977664000000000000000*Pi^38 + 261512395742617722259790360811255689949023412692293862128395233589878902838800019754298425973588089998396344157932593004116359410382646749261255656424973753111435151704825886905727921477410226801141500000000000000000*Pi^40 - 93384990098238353198956617626216263617902573296163665327512184138832574146490425065270442663119703772861503612811613821691260824180318818401600008098368469449199085936414411515789507841342668817605590820312500000000*Pi^42 + 7118676511112004522293906018308891873886631460145026849916723895021195355545039700646429275722412873813878730655561100329882547033611465426539509716019538097836173498740769560315611693100517033599317073822021484375*Pi^44)/(49108909071049856552382758816872675308601467370156446227327899956620475966235542160174220537262799497561587798448243675581678352113081183129508959900691380578205459075462524898240805887747929570865586443024162740689680907719137148459286528000000000000000000000000000000*Pi^44)

==> anc/Z_Nf7.dat <==
5/4096
-8343/8388608 + 1/(320*Pi)
87985/8589934592 - 75995/(2361655296*Pi)
-4444597/2199023255552 + 11/(1433600*Pi^2) + 94491601/(24183350231040*Pi)
(721917430464512 + 612914346196992*Pi - 268242224325075*Pi^2)/(68162520792207741419520*Pi^2)
859323365199/147573952589676412928 + 19/(1376256000*Pi^3) - 37011345341/(3575266498156953600*Pi^2) - 33575840394559/(2047665012637937172480*Pi)
(-315427551534628609565130752 + 1109713245819219693577175040*Pi + 928407760503660064551813120*Pi^2 - 397785805608553019267234625*Pi^3)/(4870154580999454368020816380035072000*Pi^3)
633916038023835/38685626227668133590597632 + 53/(2466250752000*Pi^4) + 73094524507/(3931493051064228249600*Pi^3) - 3470126881268353/(60545359093678526315888640*Pi^2) - 67912576467723031867/(1896347325339350975889367105536*Pi)
(269831750669694928552374861368918016 + 485933430204920191902668839117127680*Pi - 631245522686599834569219345198612480*Pi^2 - 572462014065723181188116944551936000*Pi^3 + 227736675348714175676056692307014375*Pi^4)/(6952094154504973528280668398812707545856081920000*Pi^4)
-70739512339732128947/1298074214633706907132624082305024 + 569/(19730006016000000*Pi^5) - 1539133286846971/(52310873940240195397877760000*Pi^4) - 30133778633349300433/(201398082489212249937171972096000*Pi^3) + 9206915583391848902474441/(74549206053740565564162799652831232000*Pi^2) + 8251284140745925538225609239/(55863418731891147647370560401469079552000*Pi)
(-1408322474032973698309134690781550468286595989504 + 31561268357738734683726832777125737016304787783680*Pi + 20033754009934773434584220425608819494026865541120*Pi^2 - 85874589279088668410230735952825509228453036032000*Pi^3 - 47638453928064445471068650108620800036377358336000*Pi^4 + 22899181215175626823271077910878109648676567290625*Pi^5)/(27140852080878749991946317232090083184164700176412492745932800000*Pi^5)
-116503201681953752757181/680564733841876926926749214863536422912 + 9283/(265171280855040000000*Pi^6) + 201345117955675891/(5272936093176211696106078208000000*Pi^5) - 13005912542015200251617/(48722224115790227504800643489464320000*Pi^4) - 13771948187783659836306918463/(48246542176128237105913268785606022922240000*Pi^3) + 9420653916480701353088400169872817/(16426848324567023876424467399359092366004715520000*Pi^2) + 196845135525403242629410835212871407/(501805383094818824006609878994463736359542587392000*Pi)
(419530493096492099659536947662453753340171253069879428775936 + 1633626235813110478713748105515012461160324578153546897162240*Pi - 3010387204145308558976072620441669101817644017316656893132800*Pi^2 - 6118421042290285358866485357206433566528508073668639719424000*Pi^3 + 5653811015352051747412555063040079260074046386183191134208000*Pi^4 + 5223506551152853316079480042913879300884483222713462046720000*Pi^5 - 2013086235279105145155270686703747950005454072226557007421875*Pi^6)/(5860666055136140892980106983302189190449906777550966003236920473853886464000000*Pi^6)
13663895594504852147859992085/22835963083295358096932575511191922182123945984 + 3277/(84854809873612800000000*Pi^7) - 1080512230972176077/(23622753697429428398555230371840000000*Pi^6) - 773289952516200115723669/(1637066730290551644161301621246001152000000*Pi^5) + 13801688418815096330953981035479/(26339557812278693863601418247403851890787614720000*Pi^4) + 515744263771715313434519738950524063491/(299925339153542618021488267649674154600681937095884800000*Pi^3) - 60839186220798924549869147755570066001853553/(40600244322842334524164510866749220137415531328951906467840000*Pi^2) - 3046608482510101069074599549368857121702853/(1917363998360280162230769188479355856676790146491626815488000*Pi)
(-2945761949749622133599986997211474128782944526196183010012415811427237888 + 919957564032390558547901209579335180876163776694044956886215718867193298944*Pi + 266544528082375151859953185833843241007345573735855278181755505074734366720*Pi^2 - 7108444152790253976403239889607551854737318009965392237115830861283354214400*Pi^3 - 2723690317015387456123572088177117102795711209276019804962534082775875584000*Pi^4 + 12869125330483021158207965921180851666557790019609615880277430534871711744000*Pi^5 + 5921236025274672895611728530286061956832976561600254960032016461013304320000*Pi^6 - 3029711556233251105144429683078606446173444776159956058438756567775941796875*Pi^7)/(311332860838112598581910877628873361089788411444940774587382536672275465917165290515333120000000*Pi^7)
(314858425506245218268610133428331279426720829199254464675082163031317688614912 + 385527136811400088111521990211961126091730293110168781213070906494663933296640*Pi - 4750154457234681670442490179697160501549338845621752815839879924281752367923200*Pi^2 - 6593134587299728412152712193587630424194091128205369819517123545588433944576000*Pi^3 + 26213151201650499050491739516402544212300485903815661426593716005424055975936000*Pi^4 + 31829671189623054093606910441291808684644761645265576970240984707160006983680000*Pi^5 - 51824077515112749606388574364389026042686164878020717988876727645982267801600000*Pi^6 - 37403760153815146105926201858364098535742094204723879203685246109296008832000000*Pi^7 + 15887528935470584601847657506289807397595836153812255806587225016668368564453125*Pi^8)/(7970121237455682523696918467299158043898583332990483829436992938810251927479431437192527872000000000*Pi^8)
(19143164439659314310962594095398053119444493843251451343735752908993818888503296 + 158876929995911693442871922741182797854242082823128973071380608008395667013632000*Pi - 288266032981978437446850597190102070233227920518900769379778600495072779236802560*Pi^2 - 1322929985166791570126805131316335614919557678121090509906068380990239666077696000*Pi^3 + 1507537486934601108951541944124788560479773042689893767522079589778872491573248000*Pi^4 + 3251865265495158101341065755905538422481047031070633451401062685758375445135360000*Pi^5 - 2592634052216640783450546181138505890098585567544215035939914366965236241530880000*Pi^6 - 2407484942253488575757795268926922341251957812330429932727604562864385119232000000*Pi^7 + 913229256284889317087363787156461776359424363489063003929621979596853094431640625*Pi^8)/(228519316120329329319438046294401459434660181323503152357617461541567543264690258167184159145984000000000*Pi^8)
-5724618436018443730410192497171139395/803469022129495137770981046170581301261101496891396417650688 + 32987/(875864559130641432576000000000*Pi^9) - 191429368446171578719/(3982592172794655837735048323501811302400000000*Pi^8) - 264782727685053791039513/(312211885147553503211979524543063607214080000000*Pi^7) + 575068879338565679271730300486288242451/(536259806014736241255474897912375840892244841391045214208000000*Pi^6) + 1021218296549611100750824012493194373304915587/(153395607522586292544194342720008087138033475166920747507515392000000*Pi^5) - 1836663402497328859873297443805775102223757976655119/(235111479746450681807751987685962576558947461657019085465602265553305600000*Pi^4) - 301182881619156639272746129445971317709524850259128533731/(14421036183766284976570540584879759097906501501433185699056125458183039746048000*Pi^3) + 1144804697964758003294097238412771903934424880247689841712787/(60729783652884104973097403732130548835642872366949753527135893014907696642523136000*Pi^2) + 191472495563960668016913443825917207996983307964157856003/(10250052071126255045101010654380175293020577989873073785765629128976821439692800*Pi)
(20719120231410260225268857123106522943932773740948544272346863851645418126915669848014283891277824 + 4446399877388843299501348474126509846659006793156139362600563590816455926831523340302239130577797120*Pi + 115206270047670567754218185059114187383360806775373193948085593931556336961561695758483789111623680*Pi^2 - 69476513845993512870004565227116851814716539305102391614065839846052131426372070405894595364572364800*Pi^3 - 11650300607499002940548552242115542599258493598688592808675425270460661338510149402649634042544128000*Pi^4 + 335488187268154504874758778669260421363787396057896843365215375645451250239477455739102561220689920000*Pi^5 + 100912193442168756638174859216008027435178029975848706126792724706745733434807368603152733270179840000*Pi^6 - 504617755509072889982644388036166358261473721526927555301416634607258075015351505158777598273126400000*Pi^7 - 208107457511712838169723774132602659228120116366674757002753576145273949781316260436811127296000000000*Pi^8 + 110782270305794184948632725642371700858703613565328702524359069115045294019757655347899794435986328125*Pi^9)/(928106181670278581540828041865553161329445136125608122600434592301956014151962776651056729179167152751734434121646080000000000*Pi^9)
(4629951515092170828620822941558807289208846522516576347647226165341749976547914884892808108118865084416 + 5993349460622585536920961515386485004206085161096229646874393578837512991770577740873202196319463014400*Pi - 115150229916555664108610417641755511407034742653776877140738836374075824653863497338584447528571240448000*Pi^2 - 187269896959035659014436530285284448486056301003481253959991467549649464756171902142046972051898499072000*Pi^3 + 1186035930667928993338870564114743534260623876177241275228244166035798906511848958318672873920718176256000*Pi^4 + 1949602693791235652168122263666816799318624913435415714545954084620383237615861203167094396144949657600000*Pi^5 - 5729749489995243104163738985056581039253100855575041828628425980928061010795124674905608372059373568000000*Pi^6 - 7589877757996520871867276518995688725550946176143790641960521640438454577972294928789947100384198656000000*Pi^7 + 10808057179325063719006491058416321450234778482371381671771490479650650693908214088946842975049089024000000*Pi^8 + 8095560654871848607693411157963169957083964256461382089630712120091322603972211370133463313642904000000000*Pi^9 - 3375906047058263401354495818765760499450010853404650065208473462198386885776385635939480885137730712890625*Pi^10)/(136921839150208072993674569786606324846797321415699971645996422314577798026275205942038974282186054617240493337494945792000000000000*Pi^10)
(2878370797338204619254775627576126092004155070265523420716288014239693168869846020534843577338634180285693952 + 48142619284093993669739086547189232942413606411075801625192757520842456453389694937441585272246186294514810880*Pi - 73213417075368601587507547873401397408648177904608151388081926761190073772641755889349462774687504422655754240*Pi^2 - 752829551164424413457973659943370373524975729732113789669927768716193257644760621595513923546106486598297190400*Pi^3 + 775594419169254470868359009116363496124145088011673649420678135937978733661900252667699622683749956915822592000*Pi^4 + 3889920706761727389478984467289737306478272444091809838933797644515685400278980006110012868802633542800506880000*Pi^5 - 3537728766880407808247944348227765138928190672873015866521756188773577351982559586497824942514044754691358720000*Pi^6 - 7864407385208792325089911803547851212349609744069776823551289282580561989131099703066350823909687959538892800000*Pi^7 + 5762802132297948202268669030873414305697067706969352466346117459820702149689843950658245077333405700456448000000*Pi^8 + 5354933072955735410856483259857962451895060156260197308364236571694752563571712937543411213626516273792000000000*Pi^9 - 2011727361355260357747746601243116197163506574759601972662701879293085474420671706546353214388794859357080078125*Pi^10)/(40787730351083571471259931327629211682398200439045713829448544276302898923997274757479861823141485082046352617695897278889748070400000000000*Pi^10)
(2693432051548933584469369163712583528186628037240495835094285914947036273704005470183290447207888629975808154556956672 - 3550257817987896188226452999139339736205920411675748992700790403506707800411950791740872694194812536510669036411944960*Pi - 97707592776287868966495494848256112691276112164770666315655775823215930177521337068519760327301643611497388904022016000*Pi^2 + 129221726460910461168206647637289520014575747406041450509258182487647134612975075751929429768635408144058365553672192000*Pi^3 + 1330674001390787481207054393908282756112474818990035357669471837361448951229761212188761064517060663133109939593019392000*Pi^4 - 1760618721067285642761603980710002589904935617861986333612491233987721795948753361574055616363420755496172449546895360000*Pi^5 - 8553676786663321803190024440936188795471351474114959708513716119119629306469994563751338584500671932249882098663424000000*Pi^6 + 10436501933456082714355105306761015978031480462923067475935770893289711953014852556155928791950721899450999710416896000000*Pi^7 + 24753023605473790057557553125660669635342831184335538012117363480853375381017652761644470457556139430882574889648128000000*Pi^8 - 22891545530361512288986798185532283531669719888101433879679534796532029813632125463526996669590743491376698768752640000000*Pi^9 - 21727261485718296999289773691029948767032648875135804355131340873591191651323494794540333389056423544195519662080000000000*Pi^10 + 8359268514188761242465008748673611748050598708071617195011068545786098833543412429294827047531597303315982282469482421875*Pi^11)/(93806471964182526708463715427817084721435591590654673992171979598268177974613755763515242147206830876781267388679914248680527709371105280000000000000*Pi^11)
(11578265521356233762091266175468836438121071249722086663357419935637325398309972843295905653140277256813998896661664127516672 + 2198604119633776026558995401895008716394685444573332342728021504388618849134512319347986767961876102455426733744604300967936000*Pi - 323210017076017018404147094281973050412122296360293865004611482673318935250467708478633646000269311868403223686850941236019200*Pi^2 - 58347604470675601303695059992934472116816417518582289066252589132457048736116902374154142802563320146237746310468293204377600000*Pi^3 - 883036850822820047893061918209870853430825305994611316499312227529162141036820425870689359104993427379051960307312238788608000*Pi^4 + 547246047067736833454899054070560383035831456486155498982168202913443845816763062486054640888438144864545336631670778678476800000*Pi^5 + 70950751765424686218661657142456266202629567964025202569659444365717055392454317750379723138010557464099509060330014008934400000*Pi^6 - 2111763519833888857389248333284159536991615183918130155566031724356050537397679735785722386397863215047684485395674505936896000000*Pi^7 - 549683612538769379652816870408210591388041760475971077789775470855848907428865715359487918499519986207568825299227704819712000000*Pi^8 + 2850295939264669763391343715978653756661548045504473562136382529931000105003549527002459722445736964103741595786024058880000000000*Pi^9 + 1093369759615604319187759186143529525908047565716398498193489763901094801788190442001617987478623667017312213049737359040000000000*Pi^10 - 598212940830254847240396431287194635207940871203272012554794743154191641551945812831345860123625256334174887247415187315673828125*Pi^11)/(392838176942638724086996222188487305945251066533041957219935355617135799384412766948200572363709427752788439261067291774286550971104266841172738048000000000000*Pi^11)
(113050730665983149937939209925997190871579646535354499206167526563860213241554051623133592783048526679179591848936922887359276515328 + 149284287554886661080451655095053730842591728548049824367426131669252107919313515148537046593066661892026151249797276761610025697280*Pi - 4150366380035750285522633952529261396600638117291057885869242182092049954167881930068836728077773168140917020719849261384970797056000*Pi^2 - 7561056040738855409473055296116909510319789367538581371040955134077930425827417133520059397822752304056250681676272110912017530880000*Pi^3 + 67998596291552119461984448038310417078200874366509574011579354869770501149555168463489067829253686460590590437384479746271328862208000*Pi^4 + 137947362706469768061315686359248346766407816415925711641254168537090201238347523451813706720892736787276829779708388575352287395840000*Pi^5 - 595623788964854663101984321737325469369192091129821752133078286045450174572608530615543369430127862175811540934533927934049124352000000*Pi^6 - 1111435478763802186994790977878260307370897307973887165527783990333851411279467951413132599557903521248042089719255610421904670720000000*Pi^7 + 2666991654555952773488737296154105964488759884228943443541301557849838709174119712167981408843506090051184791574780323468224233472000000*Pi^8 + 3770383646968736928421689337070320105146130295520131722985524896921430752143033358320783402228467820535355504088009507125120204800000000*Pi^9 - 4873551948348170868169752127223316369030470821337719989594116404811088565216854876154156443166678042763675517690548719089352704000000000*Pi^10 - 3754393122195557060908306393461436491022907775517247809542818319816681336863838136454858036828030597260473787415509914363150600000000000*Pi^11 + 1544073463155266307053380031936083950559108945534983307784121149987459963096876498412522548687570172764025054621789740262511065673828125*Pi^12)/(4872450476254936622595831543048245753100138028422626003790302202790458746924748431011921339141560774303385569842869833334830949004800442484433704556953600000000000000*Pi^12)
(10453461965501107822511580503709064808514845485840322005442559037128456037858912223591499652452927196554145290388282806090817661866868736 + 331996601892486221536209781605548993940870884652529304271445545965495995704204379687939780633743540301922209392534514283556288122547339264*Pi - 387138829809772795616807893115741795062466915790496167811107832921266401049799321079780474869396169624260487362547748383159601720281006080*Pi^2 - 8640540988735175929278129354353952247922258746112063599696156096567547564563925041256036106479033058793858922020439903054900436417694924800*Pi^3 + 6983005695770912562545766301567662193524756509922627918572470563936780387938253768682767352305828270586344892972864177721423630488829952000*Pi^4 + 80812689952706915195851073105180818931986664623493577556219576191885741513520110658637142344017027245467255682816931110379748357270667264000*Pi^5 - 63275546286705033744293311846096424228039438337140804665459793549116995106743095481549036077854584657661833301730271401754417576825323520000*Pi^6 - 331813991249487514026672870819204553020929383864920913079125119792089350479818972186225094480273527027971901078349987277414962998909337600000*Pi^7 + 264471923489249105239772022390983202433305675561185257944301842339483439276230358775596517202884036897502038679087938955133149819961344000000*Pi^8 + 597157726008794553607816647213029049578623942723469331782582695456893676782368859817004085999214321306669838968904605527275876873404416000000*Pi^9 - 413911230588913628131440845293428359235534460989940857756762271428327842460437360307347218261231716164091491177731378440473432807178240000000*Pi^10 - 384337449483763626530142135503347912330686810001266759223223386799925914621414716861499590159146841214849407697997528430225305306240000000000*Pi^11 + 143424975398068715436765419452022126816897346068576952666548507592933296686344909644015677366295758129239457717785867326656124504739990234375*Pi^12)/(226821628529592752960004688498900675105315588999695683822704814469751282690249321955887875701193386033614183130637042605330516793873850322633056006269702368133120000000000000*Pi^12)
(70930974506671874968430119077739638541573524278031498423119581037823552497117082060249634056290660176005203636349826123432625380241265043439616 - 94002880160645039826372573532470753051135065108987931454298349800302808300188804663325363574630292728580712541071995874830545023913715260456960*Pi - 3815179417183904227142838426968819160790291757130841820372434203173634958085768271034455294667738883937272999264164319009180760044784713937715200*Pi^2 + 4966982354684840516039505482864711414531949826852486535400567180895490883334147448659734211737469410244907252156893595851545639477870136918016000*Pi^3 + 80034237807333410253138168082682658801689428516218157544883253695094672927542472007738083490187599418064969995325913585222270022441997965459456000*Pi^4 - 107571998222696157878643459784766295835014087523552956472478165558544804201660737503172600685295640769476136506155371635150880209348890082672640000*Pi^5 - 859352743028382369791499612098761352658551935530062387994234349604241574407353507466929029729583956281978738619326801942733940799500203956633600000*Pi^6 + 1170366706506441659261313029816527773569959473714837551479356765767689348938009229385684903808099529389364347469327262110474456727655649640448000000*Pi^7 + 4937330736140357230974817895054536842262992710040542500658200717852072900633211421789977255196672517022257898727004019926684324118758460227584000000*Pi^8 - 6189981856192315101420374626446370564242470382238070968119161199691954935193526844431013530493527319288601827393369764042613314132570202439680000000*Pi^9 - 13593411660763812901804051440167715826884450937996264416916682263285319546366241340260806013289102281735073587283193245128586063236808310784000000000*Pi^10 + 12791571575699218606987757183464180463837795487487490757266253553169352541152925588575604634520617118786183833469881421956742107319655464960000000000*Pi^11 + 11789135856386901130937061384653874533959176225116247161459508301014066418774366752395835440780847109892016761062984754531708414683055520000000000000*Pi^12 - 4563759299013362956756132165505430977638151734236234709877329828985278134085620312298471453056094780283983452484117978765371701740000869049072265625*Pi^13)/(3962059721387318317304572564115197285892957957822950952832654977873756805691224422772927842648259082332230253810466357018552045884243384409001520169250822379251171328000000000000000*Pi^13)
(6285044498646928875602226507487632435108695909985763094985951027023708617719479937107645842127733970247783519790661705280032279355752991858689572864 + 1449740879238741843062440495907695817960556370795631428760886410395023520220884850969501732677520364936826779990767947831536331625892801497623481548800*Pi - 369911969473672519005118748201760218861705108153449248097032499471678633176016840208614732199384194626317953513981455411724462596668160063370103357440*Pi^2 - 58767200930944638427053513485995215638636134896577048197417552022420124175920694985357674735240762982482841855890487715139572800028305296538376077312000*Pi^3 + 4823098733059934845714602914094484973722785568006178881542858595604059645347714454684802844625583925941577082193862027054703215062909369202260312064000*Pi^4 + 910125897106355583430587301471322949442162324124967759533607683979524230603380659187264496892358670868049015195474305952840067169952797094352571596800000*Pi^5 + 14068827566618038426097631329875875577344277004463259809778997957194697954569877786261462811626656267365327541264698155283200936840835931176079196160000*Pi^6 - 6637597112678233823455105795372485895415676928425746500544065347348034929295629728450175428960722766343295949419213302513201190058769900543229820928000000*Pi^7 - 743761426827883978836048101871934299149189466648720884990234599671671841149939238670661530321988663319872069866046766121465807500584872676293607424000000*Pi^8 + 22384186494883221894304149486395224333311350054641761751626657598344966604624100071016241096211411171828257519558365644596089107471934963591833190400000000*Pi^9 + 5292434849338760011114417589467889390656867145027562009441466202803834914963035371010119850867335690870584009061091645183517945796393725731473981440000000*Pi^10 - 28125104626997251928969458895102904515815534432402616675341842034900139261930310864752335567589696916579203908822024058300584536374089749601714176000000000*Pi^11 - 10246585999773341614825043898999233401253857421110648842332920037065704800594543170732213373920856863131973702512926800305949546554636550217952000000000000*Pi^12 + 5720008206247889670902110178792599897925686480049833671886778963064563877884191853429689236930879841740946508752634098706263419967721970879297271728515625*Pi^13)/(286499644708338555181854408896060182057591930009216516592876302251554007644868099930657866277324250478564118121553809681635400982693612373428276580630339658888397531646001152000000000000000*Pi^13)
(583066199515390070116952856085140589437340844108252371031831750354299268023710790581848219889997684173301628460239584545323221120409057288790292377353846784 + 767454697590436146089952477920243139153547116290625028739543841264203860041873816085556576498621832952198293158083463474414109726167088389028184017359339520*Pi - 29309622459221222300451672999749033754391080246213869262507470720832696040016979563523084460521262956133555584486747961453942221236501281312226224325944934400*Pi^2 - 58847362973101511417811605732317393689623422947932335542414965959284404473373689477154106646954629799553943716099589763454048247768979967830627371305664512000*Pi^3 + 692613319468820984096233349984001381897593486376686979123447645194795978863790046076045420317420647698485718630446311278811461954031130695143952078962950144000*Pi^4 + 1681770690454426057750074737091766871732989514587335456611036444250728360216801793392645656619453859079671426916107544836481386448336631007257680062783160320000*Pi^5 - 9485649063882518901553218214511647218446274977571295477530408315989803987681955962695507109381149794120215901962939116789027758669068378094601720508396339200000*Pi^6 - 22962622831806272854782748409204208495726286914825462242647949109549204918323308184093817191906114922885333984134157796948655999216416394835208994058928128000000*Pi^7 + 75699648084597363088143502270776902313736371095239891139804735700635364463152796634189470569368932687389393393093592051709126169600959516531820930810249216000000*Pi^8 + 156145326053161519423623891452423495771364919827400854259346612374772962280619980925000853494788210674999301628402360064973711642599079008399649351695073280000000*Pi^9 - 321920475100057245638060280072057955182331241627449626815205704875400417833400887271080255605626468828745955435913290002745489791765826235596822246588416000000000*Pi^10 - 479303758497487333469406182058432099487316443388994731066973698881185246767093355875653533678439904947555002778078563077613010772497627022897965260865536000000000*Pi^11 + 574582065911082772249176402571613653654690375043194555661643737551454758998827672109285108673854338197269698512412196893351268764118900747236259963863040000000000*Pi^12 + 452725715737265951422782238665268270068450884237284946514885788789483614412397546370031249908588618085115641090357635370107517787275901511463257993320000000000000*Pi^13 - 184141741494597823596220003573086283271211742465136656546622067551795054848244346389835854944348812674570649366598733920316654871785626188495116639476776123046875*Pi^14)/(44023727933644546392752830677131385727411918666993176133160523016848901859003569586708041134259782690432483985645336079840201773990160847408503923181520175573041937715865803129094144000000000000000*Pi^14)
(6246207368918631668847396155153803772490220204413382690457771847030030405089693897335363373538440728251467282078193602386066502675475603127640130982160048848896 + 357795858332406456917796087744492268374941448409490736591743815290918765085779622147805221003508817112370691749085455828434780335557646185088281172303207475445760*Pi - 296014341109872224196936103229772769333086994703649617877484819939831410909710218957888404524363425598281891889882057391859346708324409556778920319014908754657280*Pi^2 - 14185965257149848742307519070561283552876690270544287564228298612726860555618291628426124345842069546621673658109298597579006008251938611884345740479123723544166400*Pi^3 + 8213493579090241228430597201474973829101339167412740648230132048172657558130874683719803355704262793495105652479365391625256958738068946462154193372563673972736000*Pi^4 + 215106572232179850722948617030398308469931020517802191046259919697645600431675487187739993890892309806986973382161925840253386881258282225858755366406669163560960000*Pi^5 - 127915634611132037229262237330990949773042015256105302975722570742200120151634534735049388260537856124351257911501787974839085695983906663832039013079941466030080000*Pi^6 - 1559281799323355983709929714096685819782884355501812815960891100364091994298579561234308132057683321180371858521582052533923657248258859690969178406252980889190400000*Pi^7 + 1041184894235114670300231502259513521922614064116775983191065650120345931389267611974693449317694625951545531316200968743446918083119879134947820793602825519104000000*Pi^8 + 5568147067413133420404416346724368009163812188048979460546622177037718606842970085627980343744526357348803259497845749175642674542533325859701237798770090967040000000*Pi^9 - 4070014234067506822545446803264014241698085212891342756373964908830248547756444116451301543612845735152420945019271031958968726803495943439520196038558765547520000000*Pi^10 - 9265281350156017383811292931817167027027748214155392441264247529993133912558934020586507324352852754914908331388963532708623613185610381830667784427258091929600000000*Pi^11 + 6169655335090514999248661914344658019160815285506718124082783084300727185644299225190535589206892697226240275527733686887855261646039601797622163143414251520000000000*Pi^12 + 5722795394257828308311296357992224396441981278107159390829999613439265896515801382020342754679577552467701321893888544966128277298411713489218906920249680000000000000*Pi^13 - 2124892792375723460624167818352191500751160782623856054874412605630848392750016143499917603815434300109783861670035432414217292824192900417265313991815395355224609375*Pi^14)/(255254661745610078910541852593108242963218360919605732209306766556571879962717514653996575425635956725127325458032222051971604753355502567416872951504243842526118928611614871035293875568640000000000000000*Pi^14)

==> anc/Z_Nf8.dat <==
1/(560*Pi)
35/131072 - 85/(32256*Pi^2)
(2605824 - 264025*Pi^2)/(214695936000*Pi^3)
5055/34359738368 + 401813/(185794560000*Pi^4) - 530430493/(317406471782400*Pi^2)
-(3270592195526656 - 3987909382156800*Pi^2 + 370483857416925*Pi^4)/(282576063045241405440000*Pi^5)
448763/4503599627370496 - 7869881/(7705271992320000*Pi^6) + 67979966846461/(32250528934511247360000*Pi^4) - 83782683064016581/(70610479261520366665728000*Pi^2)
(483799684480203462251905024 - 1714655608386961856311787520*Pi^2 + 1280576689694527943683687680*Pi^4 - 112650151688629730670119625*Pi^6)/(96891147050696384821244064945930240000*Pi^7)
(397193042443232129064619737088000 - 1575067428128999814277973397209088*Pi^2 + 2183944711388189595979121993318400*Pi^4 - 1080217450342088472569639912064000*Pi^6 + 88625037133723606573280269921875*Pi^8)/(1190598414958957176683447070055590789120000000*Pi^8)
-(35003839920625383920451239253377024000 - 262392937468668453111515723407099428864*Pi^2 + 516824956451933723621146874959754035200*Pi^4 - 308382349673262533397790460872136832000*Pi^6 + 26209190807607924396884165941081828125*Pi^8)/(25976666713320921114027717526004088731546419200000000*Pi^9)
(-311292439812666976871545909832531040010240000 + 2016892137638475509190827458446764662025355264*Pi^2 - 5113412533551833947516939086333225265319116800*Pi^4 + 5971123562325651165939222287750424935841792000*Pi^6 - 2751162606390553288919526930860268540943200000*Pi^8 + 222561140870420940932959324351163394919921875*Pi^10)/(3780407166256301372135034075950797916700034147024896000000000*Pi^10)
(228946761121235871759266482149389206395289600000 - 3191846394604324663658845591175543902315204313088*Pi^2 + 12234311346450391652647193778015812839265638809600*Pi^4 - 18121745247559060828963348913194171581170171904000*Pi^6 + 9476154189399827732626322596218553907265050400000*Pi^8 - 786489357842639064953979406408302791506548046875*Pi^10)/(895502849542792669031346871911225010507904088747257364480000000000*Pi^11)
(4134185518948324009997905000294040025072910835331891200000 - 39703496908577640436166188559529317601479818483038311940096*Pi^2 + 158825558443920881556748235980150190386525320875385815040000*Pi^4 - 329609773110661656637563487001204741254864947977820045312000*Pi^6 + 349745428384857862101494552157645885405532496897220403200000*Pi^8 - 153958582835279829381447168240925254722780156120007912000000*Pi^10 + 12335313674816626972983992986231352990809224455054150390625*Pi^12)/(255225669628419936629241350858604950421757398905467358023131039006720000000000*Pi^12)
-(810712205592258132008722354147806099996164847308898304000000 - 20275721791616530373281560905226684094288096385200031558270976*Pi^2 + 131058536056732827919703003005662239605529281954547159940464640*Pi^4 - 359801205693127665874226386261651941015565577072579132679782400*Pi^6 + 448332086236509545372796867042511656213844597929411131105280000*Pi^8 - 214714460424511143838480737173878711104374513328527204971200000*Pi^10 + 17513208708270765233447255130854189323100533347386853237890625*Pi^12)/(22725293623714511157467649880450184785553278798542813558379587713158348800000000000*Pi^13)
(-1080784387043981314561564018554875181159932501780251895922688000000 + 14409849660673984895498122048383355032660547478522428524056348196864*Pi^2 - 83198116006603860931751813748541684468108130786077088043730710036480*Pi^4 + 266686580137912558178091379226423104693346149028777685592916675788800*Pi^6 - 494428272553523944970769420066976609777373518163360156705032765440000*Pi^8 + 493308571004415564198230617696933723469457089680510093776034406400000*Pi^10 - 210198589404035866241669238013832613672163868492719329992788140000000*Pi^12 + 16720324820299782378861208747709798234502782901426867325982666015625*Pi^14)/(410495159830859752261354848144528649847971674118446316717891509514355991379968000000000000*Pi^14)
(2470135361383023675465558041762285498488918770658065395550236180480000000 - 117241073834152618710038870980293809715885415020183309221350871695978659840*Pi^2 + 1179959376833744793756215744434338783803323655183165005006082895009275707392*Pi^4 - 5207892577852272116612868743448612655358907411950710006393145991004736716800*Pi^6 + 11641435098820516375381826059406362619576272726396282558581040120219041792000*Pi^8 - 12898682718552487703309799254319947036358307127886731622447168978426470400000*Pi^10 + 5799292273128724554622379319015546270340123906939553108551660679304468000000*Pi^12 - 466746093308160910021156007230175964120114405510595470733268664735673828125*Pi^14)/(684396873001940609081657357867002735216519211515558160422512471710262625282996473692160000000000000*Pi^15)
(2829463466221301095030739404958262582653243167899286343665025951474699468800000000 - 49957101654212476122030296088268561468221486947297937853771291315615812521715302400*Pi^2 + 391938013236824269873106106992677685775502901691662780489262347398505572678156419072*Pi^4 - 1782689599705000621702157918059254912113049198499566974855271412786705356990028185600*Pi^6 + 5039471244080137496264828607881274069186328170256855763841752759370799313691082752000*Pi^8 - 8691260912655635920035240319557692296176088375662388505574052150689981620708966400000*Pi^10 + 8299831174561641592981869545136934157869275430017160026172128477148541755527168000000*Pi^12 - 3449049576894615098395248089475156054501878863409541658016616037737134238784800000000*Pi^14 + 272783686375245909980880519426541198618350671740215487208685831235408365252685546875*Pi^16)/(7793369328415682758638526412631641965038554028237508323849906062754885301439499618640282307788800000000000000*Pi^16)
-(71110509604147070512468950433469695065718340427799288201732662710995347570688000000 - 8430140407051389218706193129197811520446175275539957127395732098328462961294687862784*Pi^2 + 125983157375462122437114732316535471093801307154620963397895351916458510684890922483712*Pi^4 - 821817042416551789241000643283946757791925600209468886430132896281069759349616174694400*Pi^6 + 2866906313607934337819582514924930302338468461679867874064796722323788335731449213747200*Pi^8 - 5565435080725753095419092792392250970510347824081489360385401996726268408378209337344000*Pi^10 + 5660844969136929283265843041457624597055898527150401807252218588544476317164826624000000*Pi^12 - 2426334220695250370980280171748342928737715654655195452501600366898839217128748832000000*Pi^14 + 193220368136448672910058115782222465612513861069332020774440137309818072531776103515625*Pi^16)/(317655239948038136223623572250413684369542649853671803277458539147949043323377543815899941975132995584000000000000*Pi^17)
(-4207663286441426465773651360119271234433259587274796821915301638481900827964929474560000000000 + 94939546341486948867937691955887120001628771838074589670036395496896875758748583596885278720000*Pi^2 - 968829727221087287055382153840586254729129491021612011840030045144390112751516682956444828434432*Pi^4 + 5903869703134912158325071097398551573587640385267396991348602354257542412235297180069144821760000*Pi^6 - 23439649025142346228279158342460589993668971990311287144679842992131017037633743670561558495232000*Pi^8 + 61150423654228959121447453337714221409740626655537348076048563445163775037183756724893594419200000*Pi^10 - 100186655859844812382710910093366242629397469841870822637199499634709101378160069560901828608000000*Pi^12 + 92495618395304318164321734683745033460695937620871935441119807995503825567751395721645977600000000*Pi^14 - 37661634679154588798125742041361859525908576726415065850828136953257340441642510484839877500000000*Pi^16 + 2964372671645094895174679842330022679884362667415471952495039055568755907829327665767669677734375*Pi^18)/(97090892078991527004885280730280682064939968349770985678102745146957383881091426473870227640778313919375605760000000000000000*Pi^18)
-(238474863117282464015215390503667148947087679731829278671855596348017892443110454067200000000 + 283935126488994050509030759977474646573404806009084846706892407855103506059822597731177935667200*Pi^2 - 6121586590987913716480421027331430704083084866483433217810083030957068882412201250108726243753984*Pi^4 + 55822240903094993988265151157028494091413124930117347075551708894385025554538497737920989049651200*Pi^6 - 279710633563931079995577571310468665401569276477436417653839875521506894101679006528348294112870400*Pi^8 + 829944461275248390199333994870396347851952635487522068958831803233461204191068315258173098295296000*Pi^10 - 1452572989809525090841760793932011136126516963098909711009429643445614018096283197086276937318400000*Pi^12 + 1383904924463192124939126230362267273882953724561061365755225671178595479546542473382960836608000000*Pi^14 - 571297972322046922047539663265787550111144838586802436738895467585672956193220647483327981300000000*Pi^16 + 45103812760828373614141538383595626155172583473047337016659208058847225179403032225099572021484375*Pi^18)/(82559033468186831544808632894432126160238407996037990148972894273325507806379706060544778296434912461479242366976000000000000000*Pi^19)
(1601433572664006934853944813683893563119306603754636541439307419663942535701534489026731939452682240000000000 - 44920006284180242788191134749571721912135286068295443476468462846084152602284192076059692811493081203343360000*Pi^2 + 576878124588812224456106410280650913510532223916679467591322040534473692655107778415880147581591193161153118208*Pi^4 - 4518250432940031356260477509693035595026586186684539584572015320616083404819838577693766992486327327238064701440*Pi^6 + 23834044169301045581151285117169167627950751918271089256520961786706098417127759765799766302039000992849487462400*Pi^8 - 86797814125630818033342392033085220200724433315253402326784407015314790829073102704684203461235383090041323520000*Pi^10 + 213924964522762747605742080064195466034392358301933113334103957612797622712888043335140561999903014510814822400000*Pi^12 - 336791126977197408312666600824897234757116514493132808127862568498691933540482424177900308470392748140134400000000*Pi^14 + 302414026272718854296261033263202823090082734469979770567647240104023771509168119668430014815119439721497600000000*Pi^16 - 121023520377675797639786123654424482138371137804619576918209451915232399143157346691536094125941772419775000000000*Pi^18 + 9486342378314280039727597662758490756026350230750865273100724814848923349152821904129348662125185300445556640625*Pi^20)/(351983736558414619495855173147778792147039115038833374054862166885032953776292015670983486888173110854039711415735841471227494400000000000000000*Pi^20)
(84534102949274125790792997943226527159389696304397197515820061831228604721920383703985480264371404800000000000 + 10330373232444319200141055850168906808460806778174616820367045603973359233943486650083088844322663111118028800000*Pi^2 - 315567536654099750601951563796233504128462172348312672473932563318461941291068944023089170484845802730634277289984*Pi^4 + 3864454814544735256325428790277960424149386057185238282204074654906268619277290110201862135650521788857518292729856*Pi^6 - 26322050612991369857470042464358077567189132941834166523029930432461147843804667358096282693156182543221222748979200*Pi^8 + 110094907519825267832611625075477487690897960291606017221618171258696130783787434777241206564563727293175555948544000*Pi^10 - 289933803837738149663392318483983458046353407120876891853675372244333628785117318223113914760991694814268568371200000*Pi^12 + 468531439723532796608523864787086985742522472176750220271497185333046475610205537100597122844808708492510625792000000*Pi^14 - 423828176428353518397153640500167403625326321535612525758697307251598367160006965047808754563603618320944972800000000*Pi^16 + 169728746202392680043164811353820754335577121986498548376040365369807382638671880933428734119123372368909217000000000*Pi^18 - 13304044606128372585066599505537007413587986758150513059643076952651080252497404362739723484372455379571563720703125*Pi^20)/(26947874870912223268602672056193944326777314647373083117640247496718122941112916719770495756158533366985280305988736023037176971264000000000000000000*Pi^21)
(-948457252423884338765434597921478873609517999328844166785233011646019793550946574442480082782606681995162419200000000000 + 32360997201355124632074683812013910349402339719593072820336409616901373442366491270651522161788587246587724637719756800000*Pi^2 - 509861133032814174084740395546057723208549218689490291953949286020809906056228807513669878320766958474619593071423949635584*Pi^4 + 4975629664946094323788738936532532399012335083897775603020732233005077391116564669624280326781409210268716807325504247955456*Pi^6 - 33513822821843114459430977253036736472138579167655992129871094786984197523389074264752309056432788665185766332371257891225600*Pi^8 + 161427394242901290225671313534085816874753417502525654732541208440677974200559830698761344831156931111425368386147947905024000*Pi^10 - 553006240706229354643882625216162667795761131791469204006076564446799166986738345979624039256617881236626407989385468313600000*Pi^12 + 1303234704454635465259233776934758552535927943024677888893414775462032401736786911670998587657873538093272687459856023552000000*Pi^14 - 1984121639226687383628083956655548016243251652125020068890679334560744262477473765837552338557081375940119396885784166400000000*Pi^16 + 1739274992050751041824977583889982356729631640098506667967337817752471547967031845264050216882767647118750704963130752000000000*Pi^18 - 685581192843427854103020079129374038999573628702001401553646933646702752243599217742831887092879966616004952482090937500000000*Pi^20 + 53540724329102679644254243951430935057077553744302745178769300261453933859201924522667636720406117022264166715030670166015625*Pi^22)/(2228917331206261273299549122989633158169533149818441364987587825994640331715852102512013183153779671080744113362999517122850715753989734924288000000000000000000*Pi^22)
-(12166909079869918976165230576485053535449907593559959977947668961444863321066748589667015960057219429066258513920000000000000 + 851399693896885205319831551745502028416568596670356290137390208321760172848915591086620633058835221481143950743877713920000000*Pi^2 - 36378917481407113098516821257540989726674886617931363846681305050882891050249977599574117172798363106907840706220580258866790400*Pi^4 + 579942529700047568199433859363059095585437839402195487761506193547400646062995431785074560647373050831964685438371998735607529472*Pi^6 - 5162134630498368173766903081376454200412061493266444251087693284241924378435691317261554186053324786540547532806966380300809011200*Pi^8 + 28858743787810932777606355390622373618922316502153015926064325020664032637865210008769736730906531244505610244469564657786421248000*Pi^10 - 105673560762997752548922139403274314579636085663237604691297353228540472170277793718807468068102048366589180450552390639366963200000*Pi^12 + 253774598118464221195180371399740375880775979347995542304066043747018787920532544080804636934613587213919096393053930031939584000000*Pi^14 - 384815617980397774531678538810205788630918622165143107517741354487065178156592280808093251287975853404799280211815338233036800000000*Pi^16 + 333703603992972276821063197825790651073976598390123658479084897688101554704804220634105692501726351242284730300949526408064000000000*Pi^18 - 130321505537987961327933213566942446672052658784144137384220620506604113702337310413657534904069914878018074613160537610312500000000*Pi^20 + 10153156642068908316081628024173718219609215771192765951224687989394603242973444897227027965319357565427139461726818552398681640625*Pi^22)/(22635992848798306987120901073433518501106510856296163126267946925671169352773507612271001082836524827627604917669277896092822728911218151997099212800000000000000000000*Pi^23)
(55029806117821201659543349868389131023778604035089211166525525268227718620524150002757838927641656811635399254457429524480000000000000 - 2244795831479878575497592134478291941448602840106240891025125740146952745242802385840190957715559371770821110578110472960543293440000000*Pi^2 + 42543392623752127233527477861914867260629731395234222128945282583434225259431099143970269114237311105392045508051281266517701072823255040*Pi^4 - 505362514991505487240060110155378265015022275476291859072520068413355977452147479388916922932509286359865934688319611928022462834627575808*Pi^6 + 4221987015304093583491088502638957053758626590202415931378172617777136480985314793454591546392861987558294833905613862082289233989048729600*Pi^8 - 25891075021013010330886801913733262155303795074369044258697083575578990093165121428639938383102361970484899659080307239972884491976835072000*Pi^10 + 116924248108355523904704858335595374530539400554004006775384365957823479996611157346749556738263301104964227024795558305360300764194406400000*Pi^12 - 381249825064245156993901467964998374442776419682625924809308564427544773122603008132508645690312358768735669819029411919749954620358656000000*Pi^14 + 864042378967066708290670597544159173894139539550290248557408586711520022154730624913132499998457147567300344131363062591058953319219200000000*Pi^16 - 1276561203234269738384732301852122348597571264814622328277442985111225673753908778254526583056801141510155060180812620342311251214336000000000*Pi^18 + 1095108975335317805331487866921690377744737577428753432316426662541614504495410418877948675133507996603938769643842865593247679635200000000000*Pi^20 - 425840727688472263110778721564627690199649831551085690680956796437987375078274202318562695408362914034963508312734838918998454593750000000000*Pi^22 + 33145032661430877399936270666190159862976544576137965323772542116265191149329166099655004335431125896408205603303152197726842403411865234375*Pi^24)/(1535827877980702063752895887741266883563147256836390614689497641290656585951233089842516812664178794830669556234723058400669117649473851793503475254410870784000000000000000000000*Pi^24)
(186216621501222757497847956648127449929018394646783215221059670888851764664802768972459912997443108586960717818571857968129638400000000000000 + 9582000204746693571610114828126339265925892999251096865626027660174520341650754243566178112416231729784215984251613038164890471943372800000000*Pi^2 - 565621702476782670867024811411155574283107907413428410868569007399564385674529589553633799709484263196226757784728560428030800431086392102092800*Pi^4 + 11440520318689141191575055118454945627054325171532908515594426284025742137733218742286164226151348231279071240360963949200523952480229841669455872*Pi^6 - 129168965852938170233118599270630774027734829907576456373222530474937374768911367071404854978109165335975649669081859605384217386495098555570585600*Pi^8 + 929722072939260820140055060846251044341224495225714269464850924330205693576019848667069186159819940800147029543042777080913297570326374470647808000*Pi^10 - 4497142581436418671211644804346425073616273919625770473160182340139393588941669219882497664037575003982139051429711267882337990870589459398656000000*Pi^12 + 14856929485214359394479840518966971884579221287332794109176646071188374346124487332735757761159051982533382236355258284496402401644401995546624000000*Pi^14 - 33137921490031494233210507704364271441663690342855323120822683538554907870319247416329716543917916230911238446718875300461546107311793949900800000000*Pi^16 + 47695256791200723105133892138544227581424749735430276972092617767283036264484577978647127450674063199676893633347234462645490564292409688064000000000*Pi^18 - 39930788038003909388773712162649065512033342913644107562183990506569962958871766529460709623218359871801408495266442503823680994032194643200000000000*Pi^20 + 15267629269606409039616626503835599677175220197561102203017404504116600427373548359714048394644064888216759085144969676228952375093722228750000000000*Pi^22 - 1183277738962547685943779007074589142491015908759475113196293121292482667781366163912859943247251710002923119328332475526343204789739292144775390625*Pi^24)/(2889959085958861096800762476440783601610278294719739576607532975909271179865134606547302330500069358234530611578056960876946051094544345739989876207597571911985397760000000000000000000000*Pi^25)
(-1420986501911638185532628161322011347348978981956662212737454803769742387817761600912877541016920858540641903578903291689118046617600000000000000 + 68363038325985761789179078230302071051166846849120678516650761700192437921068873607810200801986427855378062424299623450112493907914575052800000000*Pi^2 - 1535269585096434866165629762246996213277108767446567012958103991346824555836242845931296421523519083302664112547230351639398863162781669708844236800*Pi^4 + 21824291572856973364090270646127427170221338491240718906884440140890037606476315065135168405872395370866709788045338844454906460179311826478517190656*Pi^6 - 221530325705898555768326281802865029496901436687633477577009435393022248637225958846012553444472396632982439133218953229306879244578927484415770624000*Pi^8 + 1683585693895775614223734228669193451806814931820547981600983189128334771817361986313369311359929783104217877523890618366263417348194473283746896281600*Pi^10 - 9657219780728689899596193575007799458748919164568033481258910746178626413706738132102115862177483048653911868753545782853695763737043133918252892160000*Pi^12 + 41316689917532603492753987680313907518298400408213080566889298744954262250402846097816274757404152518814641072913129898979235177693515256439400038400000*Pi^14 - 128738671670765767482809736212027407849793034244151872066229889648928979779035998763159855216201772991262953609376491769352125993534767541843394560000000*Pi^16 + 281205038878231540083665457918301000179750728799522366451623773850479594432674115955749369880119717462271992316643889795948025056966349153317683200000000*Pi^18 - 403923743897679935444818597235367012169402040646722534062278024241040372759015977717383330706648905045610735709423431597734874637902212192337920000000000*Pi^20 + 339658329562321273475916536336568614064732269223369915666497400807691001836889172663599909843896982491486202316977994404024117285369326932691200000000000*Pi^22 - 130448775884117421480649259917040444811275923040349612204915378113969754536438112218833870189516330086078403267867392243533172549256610660273437500000000*Pi^24 + 10122138646374150394455106941147511467073823058928692177393053194975820656131537323055823530745540056925037271412040115394175426442775218486785888671875*Pi^26)/(518548901324090912299660115308224793565218079278827367395331934972338739167873195198429192564484186968525469963297211011586343623698659462098580894874260996158915902177280000000000000000000000*Pi^26)
-(253368806953203917157799099776753887095313726232129167244829722067567540710405033354797972205234039465697984071800177871213827262657483033804800000000000000 + 10734370301601274508630895719090594534895968661560155328403848357242478700095653998519640622788969409919863271691040678822555683538889109908955437465600000000*Pi^2 - 861626234104270890758840404570418596591224647427128036309857952847646074253164739914331267379996708240826831259603067348209129459264090414091701238489520537600*Pi^4 + 21626707052884199725816940290047493295215653899298137908029707463971962008954777315118353967904203620654790955591818560940563123932177490979518270082968339873792*Pi^6 - 302509601164933998244562801510732593187213947361351107600809945358445654839118711504330985713720861644473993153114484281634567507809290102619165470544335921479680*Pi^8 + 2726739117917749920326384646498433006886493686206633037690309834268822961929192176913055617203893220413486498109237624736932810714092938243904400839467384333926400*Pi^10 - 16815244972613454501329590344881753320769685063625421448657208064391437080026137458545147696189574322086154676408364975021269420803092675699081860063213272432640000*Pi^12 + 72727436343911401951356676390351201429125612208555802794722870276071254358079525750356131643539205193437708025520942392784170059287539440992137414899509336473600000*Pi^14 - 221204689773711696113662003839853060158527255304830892788571828517318815461379676524823372206028257431213333469681829473758932144605386792161301743880613396480000000*Pi^16 + 464252245715214555536124560924251298938749082863402190117908980695749263078193428113642592950533541433400055423652948415120815713434202510892190626304806092800000000*Pi^18 - 639610343537837787488938305379071252440194531407667848138292556247425364397736221075929500625384858403671452825416073114453863159402558442326463819642634240000000000*Pi^20 + 519749927247881945687008406009763651523588134821874059581449751930180503340314004912797257700219976862703733765588092085098002833336019093339117036710060800000000000*Pi^22 - 195162271492590516196706988482243779218859368579139586591222894019862213734963474312136526601512253841906758976160262325721420164584336326162985602635767187500000000*Pi^24 + 15056984343633793561501916758729890903875210711868089477914191104498268071523828255767035257044494295978620682463160289048346081565623479301703854418201446533203125*Pi^26)/(40117798465658083202489288666340328829301381338225987348944300300570987416535782238288685892929411383808379017422344710535312758263882157179353274120613305346447749322546559899381268480000000000000000000000*Pi^27)
(68447323758242726090293158757841070189006935644361116465523331696751493518567368189345264157198038005140856098061094487810331971185402571440653336576000000000000000 - 3842809001186870217254903189119169457882522622063363283119342468844182793758399667831180018331491629441565321041186541594650655676560060864576097124551229440000000000*Pi^2 + 101153627245780756715450345780416621408390374100299513082559751439516330052667594858091875133531945375235620543335877187567355323498038610837056753908624650561126400000*Pi^4 - 1701296596131312729776330171057140333039000419223132369723717889607231231259755011755619090459924807689261919354285104445666703123403910672709631470649501320933147672576*Pi^6 + 20706316785558821258432357256445763549363267870010853104655498723294460074863207737682571973261650597204732118313472963437997241001138844121633697111232631516595977453568*Pi^8 - 191573178788856737931598148032954530892207152796714223550171529756044334669640923618088878739315374135383335598053551488094411884054629604579982891496256596250386340249600*Pi^10 + 1360250323828168254255092487079041152923248047140507445243519946515367252884730186381371361998678543109518544187417623512632900763320245565320893951925130815153075388416000*Pi^12 - 7354774881070069882127770895232654735137885468146972982711923495437296749767737600789811921104541048915279917671797562979640891162457115305698450558383421489001424486400000*Pi^14 + 29836243601261531744118996125778644257827049659582043542846657534244409483550486707458123734412049749980643583110206212574044693191661135372645345024125972686865170432000000*Pi^16 - 88817066726590195855598900891708931890684681320092717885693104031264525602857203657719435341803501441632141676451690904640695786230128272170479734681309593977697075200000000*Pi^18 + 187043995990827071961055279816501102450524411788783929160137746360132605795020043500011858815524065140283739121187204730393598652261018198580182531451144575840681984000000000*Pi^20 - 261459439994546883694152256674112204874715138588449234944504803893390000569736526963066644355906124748414567382896627869582221705965832109358577776071394916168499200000000000*Pi^22 + 215760594840228367069713527740913002976383894544595170386240339217421179089777143418900332186071109965112457933073663878214473004190766465078712731821267413095248000000000000*Pi^24 - 81916761052915936801529088950337956548018776718433078026104933037163075787088807614362495675731524929373156234710591549055968437008586605329475155951860729974609375000000000*Pi^26 + 6338073072349272458286832629774297492477171423245999766266363048970374922133283647453398484232161520237572862012750654709396901711882250560042978720200564086437225341796875*Pi^28)/(356924907713560258658824126104198464512514172537899692526149282541036510279505398168726956556418967415890657541091634977807371641753511664063583218554405521584206464219149855774499034175111168000000000000000000000000*Pi^28)
(57577188383615320978020331241284748425844169675002004246054577506582283677177017075117401801017155619519264956241329668354872706827433185550770532410982400000000000000 + 2163271418227511317864447169892366800862133078320953309851727103767076244300412857257930116021938866644022410556306124792672645362149921145241228850153618669568000000000*Pi^2 - 230994249239267623917074666647826811138899943875230778993130125643698361971344487745613179841029393900782823586805100624755859244196791350756563726375793324924289941504000*Pi^4 + 7055137911466432991408403962247705426084964341145672583999546575688224968608112146102965485448303265284456972750244614100403821423304132923273203277678474505111007666372608*Pi^6 - 119928380940696736194634657051968255049087961245650282829957551962175893003828562202354643581431912628644024020670090696842340950610065196523267529897042945451800740799447040*Pi^8 + 1325017968354962206716447906983347538420288163203720248588396868305092157226587297735034503326109284848373970710792671446510236161433786517173406860654827145545189300832829440*Pi^10 - 10151021035028077430370864584520233421672848717677212799400756795151518294763575578572530241917192863261705182627988544402997566404603931308503798029261447193679869039869952000*Pi^12 + 55567185047382380401725639438244786220233450296029238928847395436305353454874707569186919766400683834578979164789795982364068353362648946878975319378864269079664080673832960000*Pi^14 - 219665889629554452788838858554387757388267444267094658585412519944751861939871340063962672409886795449992893489157582312286736343843151219251572873009441067063563505369088000000*Pi^16 + 623990086117628355485372091572951582314482217346062600217528095327837581483514456510961903582200625027241779335512287132531530855055098902925439874895550180182168625479680000000*Pi^18 - 1244090110167766271220838190228969753393557287105294483624581908661738220111125781294583895500705821441492407923621638295458065432203623775193992885996445113048274829312000000000*Pi^20 + 1651206248212619276726402098863672332794878424738010122544798707772636490971375437064968211653710191022469924953822780996132831664338510617042318495730913553594904084480000000000*Pi^22 - 1307756754538857565608662271969208884460133044689368576345238347928012791380618894161430215080060561514194097762029510499988176245362485554033544271785844765570825104000000000000*Pi^24 + 483410286764259020111044093200893214518988830744904471745650020527751644447194599311536808666936374441850611051206753887017264420671538338246366161224968647163930953125000000000*Pi^26 - 37147132240326667520624037250740395952701148993449475722355508270739244886863902515601619034797265875575065719753778242401650097156475791303930871425263335113086223602294921875*Pi^28)/(107574311785605353477700321014796583616355671489542664129841184563608075906160690964868954890452225427410117057624690049231319353851374387455451473406549388961307154663938013331587812908105105145856000000000000000000000000*Pi^29)
(-790209180568411975405407768808039207479127243472336273223058683516487887143036142166631899047687027607873226643643505655874842276172874460246812721138120544747520000000000000000 + 51365934779054407654215257292330559159133462394976607468721006258479100934985942365914498671079281651763195488030027242031772848159355460819749957687429768269832755609600000000000*Pi^2 - 1573473387458616763590199664454933342964969575761612502138855323342354966354239646703691234584503103325824333394858894048346062826078237249645492129193652598618736856291658956800000*Pi^4 + 31119925612211215553054398615908728125544457312776669078725010783255339884886775848325689827594002522366312562170704217386807836208008283524552979487485264862075756727325330453299200*Pi^6 - 451207462426582646393075182918993602010691456077499929921317237952665724224713505733146123284736645659591477349889718447833190358176976560615765265042265164009871913409751150183317504*Pi^8 + 5032166363423867259649559341108175448415893424146412299348974977080906728071856124939376416199603974100169705490095314117243343934558933894213072385924485584605255113548337582912307200*Pi^10 - 43503563147104344728017603378170401333742234807055669610320629562926297101016130758953405400773348262261016937977024715372051688054721203391351640695818725731400443808183666331353088000*Pi^12 + 289597372061825015899940986401051451961239519163288334398665268454312807443970050274622555670153705285204418876751404505600670050923755426473731357019287808906704220588929300666777600000*Pi^14 - 1470977756221118269627025536113370402459109863316337176624392818737363886935078441467676245231609963053527348208264618245218320268442743922084054830559095603039096731154179566862336000000*Pi^16 + 5637699825670250306704729738638572614774004213919401962324926636901754523833732771363575933399612935523795061613003900010954763644278938399235553125894473672407235446285394352537600000000*Pi^18 - 16000485462895849685353230463817055754714822774698935692020971767468392608072623797214904715509736058619241590470082695032877781504552881047192931319665808115572095843066731036672000000000*Pi^20 + 32471041128860346558896301308143834564272588304278957345898671136772093648093537588947461226670885786230474491139876652709762998554977642785799276308649932271218141998586265600000000000000*Pi^22 - 44192294298631974146609578125030899195554641439249889900002581649790903759813023403263376675451155648358866873850055658955708547504992002871588819429539322537506349707268378624000000000000*Pi^24 + 35818123609235058692086780995209748623038537957196345047005439543830987335856267369749597784181222396143088407668144025107687872429626301838795577658186512230484896017906383600000000000000*Pi^26 - 13453089194234857469179647236615201807158841241715438563174044959565602913869901789534185860813366817989212995799394057712816971819786426382725854394916642425345014390989379882812500000000*Pi^28 + 1038084601747925265686648708498429692882168258927393111962313731671298989411217791022418319774260385909268444130111032578132858077503647110195451759122626012602897838149964809417724609375*Pi^30)/(63944819221575939276350741518061404733449311994314391995252284016756316571475221102186223346516682610202281774635092369528288736843587075394249248649271801803829545884686474198776623049825286568223752952217600000000000000000000000000*Pi^30)
-(3641245908274378219404844477635126909415432491105530007340184253885050774861034146043702743390333772255704411725870826530463463049194996796792698060631436471552494796800000000000000000 + 128884127274980605428897088155702546364532503600003347924203727831664337653693770286358245799455549115513506258148521287861248829882044470235698756651657611942189110736715776000000000000*Pi^2 - 17789946604918176271335725616065568379059455775830060257609724286283573854649572223473274281575030748499002827625387506145538047802073575170568043067339123651564219635801758617305088000000*Pi^4 + 649733581976893061385371985141434307302753645049035458406658716098395305074875357218116251594955063711079647815621793057679872827041216042516952158102878343865686619451113255151060647936000*Pi^6 - 13206886655048143606103534319829210684241974277845563237970883813807667253570951503310290989253290208853362451166825371802978867172831149769667256738566213097170822690726194412718183946387456*Pi^8 + 175795493061200571607372005587472818522807761731176213114579787692276016435951708823717004352707916412412181375426140554332531617817842478785744615974351809027381392775092448981018471510835200*Pi^10 - 1640273601009781679820138424871769382794491906364548538717062243372055658790981201720194438498142372031494155267862717412756875054330570668966212490263850082312115171904520868837322729193472000*Pi^12 + 11090424980020478831422448896778845935415800307800863506371631511112554796684416387809717490572241196007385505948430249422409539176041899200170493595828025792893856556039694740402817780940800000*Pi^14 - 55167447876908499337552026540356091212435557179950221481096338081540235988037107280646289879070326733857935625775008652254790564482118737744236852174812514127562458194975784716989139779584000000*Pi^16 + 202428899002500473863522157733384222445658309231003127701615131771111757945086309539535805752182887357847809893700479257290036716752311508296722696441492843429497222646365893726478689894400000000*Pi^18 - 542695509102611052513543919295701242081384557461768863263014509045192466816620567535220824332293583816398492775724195910044712568884042472973364777172760366096137438509551519516965470208000000000*Pi^20 + 1035336147218586129132616201053731526999146417374542420232244672889717049312218460334262010590841637553289312069599330296382875361802250134237680745675763670397915773374629076626990694400000000000*Pi^22 - 1330365304138863473110889413035645359827684582616819217580483177503387237495593500668267830754103424093496584841622291035813299339983918978906243347690054534451460139588044250130108416000000000000*Pi^24 + 1030309499539426426034095764758468480156743543192409068986529204873672753567738878355030808414951047616728522851144574537130208651081612878558802953598971405702992830202197961938258000000000000000*Pi^26 - 375654130932763834179970644200542267319553195772530202449712633888503229325090352689792241700137139978736064338790820906061596309320343711647564102991923078141978899448095298653399414062500000000*Pi^28 + 28764844365219269838405130860694838984574599012866519641076191327166614266317345915500246797170731352854972808638658240272246760907941990185645212453907210317728801967696750839197635650634765625*Pi^30)/(90238514523059409694699655677483217321940996334834746826439893969646085364734448859972456219877057071414145929579142716479766522122655334352115984958721119424288566337012219620960762375396081537220398076250346749952000000000000000000000000000*Pi^31)
(549372844316479054699972036402439216864493785534528047042532147613475706299807233322411765632646093799962438393837788598211770878725670408310993417502766396669416330336665600000000000000000 - 41123732576862574799181678810589720770769507088582252946419022235749643910124124280905603026020086376321396752189305032843718222494121982107665983228551956176649139620315846934528000000000000*Pi^2 + 1460554115979338991188911811665461950553567975912278759391229799006005655309476618491527439546904142660818758673300770106438436682973982241850260916809924439550922216037502668167261978624000000*Pi^4 - 33922433964540289554527406266394568992316716658188462089256003444515609712468637312254942693371361609996383643692307246685294076802793478834597120753546093700082084924172603063337962282963435520*Pi^6 + 585459215529502186649989048799967365152421721443707375287431275849175961457495306609632399738783083278804766710994958710896006116435330259961604405722730383424732447925465771044477563943165886464*Pi^8 - 7842264239695611342228090657175973918382119027866876974079278255162204568740064303495743303909887276853286330377757211674654719399444479834808680470058530300223566302167050765642416780481029734400*Pi^10 + 81778643409709169614059416170915779261026262053629374659121728197116309061531869300937724196658662731771626921873014797907214582991458639989184760855563382585105391482318649375098727244379455488000*Pi^12 - 658928170891516668659948133983323415134674962905932850112863220258069821216631387503366851944673314647516704227980880719995999289244693249330507247341775636456748274110483556029270190635509350400000*Pi^14 + 4079092160796624981186019498007067044103821543622871454100666125301619425075445456042197231703267311480752168658123338801534336543324367471466118992540248653448261102102415746165732275939966976000000*Pi^16 - 19329936602436678956541794265334493860193953053921285263604257357111020137216876653229722412900064421227251477257027365786851753095189355714292879873648298565136332745180008144988852394655744000000000*Pi^18 + 69683222652090846337534860591228263005836249745947511791153057708173444155968143157612985053539014552294186733383658874641669274790878418297434326116074705948033052590653014139308267328765952000000000*Pi^20 - 188128142887459109413668963472864735353441795020100920492146236536147233038631578655863619781140962872842091458239156494664906557202097445833382033983892693782286911994595778869308049221222400000000000*Pi^22 + 367641362593994589940669654300102178507938117780551334870372764392421337431055340610714831439886972765773626176014823440134906042497175457730667380046863220969166378667090360661812082376704000000000000*Pi^24 - 487271827084126213781937097597887098307584839149828773150275423545136610142249881080404254101560137363443352968007154569218561004792691176475063185174755530375390631522238258527355009433600000000000000*Pi^26 + 388145534695441800858358211479723678448024986927310315036619518990097311223582171840522470221274175190609249066108097714397126710891666740822270294291872677575161125182652191148141983440000000000000000*Pi^28 - 144308206677861234993757382286234048912698754106115291641526944014040094717746865991593934928800748542565039596696661575029203742493019159080373713275316060460409676411182684080540166015625000000000000*Pi^30 + 11106814219341266656513539296547573800484615504408873548959999347680075885836369488063104519723770730297478542877873758663790900500204663211905373478653979836227824993966884892071001231670379638671875*Pi^32)/(745147782260685905692731415944422056431751367110765975970213176290535457158367841901381516244058714341256880922753235830469465328022622839004634421972098157606362110916266535959989849902278657552532777048967983300211638272000000000000000000000000000*Pi^32)
(666977366595789672055340885245517204307063964404288146665234599348233648252170778049100213481378349480654013257122271320592705279466219897210243906676772315983081272724137443328000000000000000000 + 23470636760063356512533590920865873620968390307987511747851127527826997870970552158475531781643015111463494981793333901348513979275141598219873619156728731123589539289852035752441937920000000000000*Pi^2 - 4048421691196145749365139638214237083292084570446346009628987128125038942968269545361934694628487127303797652484294828512021678080919070866502295356631307964125958466039732180032662738357452800000000*Pi^4 + 174100462103333541636562267065736093345484155438770325936265674215184610592204858091666253015615131365900756713833729648115634414153452714876130941324841072532750775265642008243936293608366612085211136*Pi^6 - 4173707224888605676198628614079889265147994285433435006220402108640640564560821238881583890190136616077683021697751075696510310570815825704865474443000651004497036309899549155680650323356645353305669632*Pi^8 + 65981284614974189646611928514869781805410587205172691942159026179046681722878853892556165180748838149657759115373306916691051709311881601897234532038548060208416088353230757603841605924119267432474869760*Pi^10 - 738013429952180766378738003772871227065026508028465008201929035685295524799651949917090923438616031952882969269992769165415221202713537657826812543536401339562667970756265543396208847590116376189914316800*Pi^12 + 6050155596365982636692344469079691460760250877524346130276825163892504842052669041039724390290551528278898708788929836897227604466677853049694048272147981981059673026228583595332566586225923306448486400000*Pi^14 - 37004813958610277754441739139063807557971976208982303481271714601208733187300965580915430447610380801032867491145299029302007766705847339859181740456419200837138445602873494896015540002345984273783193600000*Pi^16 + 170027441905643352588772032288591092922435381280746439456090353172169092074564222295796971412246043816605104326626883138832859346354153878322406646227693028407476984195264007268518662651325321272360960000000*Pi^18 - 585643732746864830481794097299304979493788445737647150875482436611323336543633118224758312835637306357940909080243263024559402580469698182472533935894194287494026741885678565952828495161942948918067200000000*Pi^20 + 1493520438358680545789721023900890506112602323132504965000825962535282357261142780354157192040696012218872218219365992393340848511555543039342142855692023423162094992714921696524814666831001078988800000000000*Pi^22 - 2741647871632947721338909554447060412668940379247481235573255349221229046096076299345757598850063878446217031689775523927424690473521734385347691145501681409628532076173222390505559062170334291558400000000000*Pi^24 + 3424062748827732739928272767474524904726131940588098123895404235851286599367055136391919851017173672468926550196153352648696723295815087098430805778816708020341208709805515510475622265328230400000000000000000*Pi^26 - 2599895823093135796388005176880335998109478270044973970608721620325367128727497305101448540716831330517504539097744919577001713360020806891164105852516332705561355413563836639704667209647442428800000000000000*Pi^28 + 936476842361551111476019972992456773539765281319088520878009100938322112956866516142954823078139644489441019137415261687751760599265794995861354710584405004466172962289085370309260942932292265625000000000000*Pi^30 - 71482425382248747683705363415819212300832220443597911082997767614555630591844360181812249122970511595905983106906710533956945288584073725012449623551292789251457677123825921872477603783788740634918212890625*Pi^32)/(242206352243545617223840289130858202894682822232136135644764670227667736322113670827838822560725516466613827307609667169608914826096821594369866474392282493451675842561386799626484831964328193606138901806704224420781967902863523840000000000000000000000000000*Pi^33)
(-1072338119803995878756437657942655531939011956038525969740852709349462520276309601184367570075054423086895428267871539133084752599401611673406109098196970185428704847537483082250927996928000000000000000000 + 92153684255527973347401872102184239607561714159644804126983038478636325461339943523001191009471710082333243673570184730850610105594954504269441240768133647319371147200355748934113572784607068160000000000000*Pi^2 - 3792714809474228421701648048950982251128215286397309354295118055400620212201624316720211145401607314096356357629203647175169889349247973076330597508531472754570518275117856329405541160461234485130690560000000*Pi^4 + 103704595989782218282840217199070769299930942116827236796151556572996921520430750191575450008422788946203518829376573392744656081249865301586644238632061179876796831128768604859215717124591291816071008849231872*Pi^6 - 2136471408758823877373986243410535674199280953104159983971469729640204012231177980421565780704623065745527355126183500038751526215455199961782667278477975277846103029572227326992345281485442984759555230854545408*Pi^8 + 34355394818474713642012633030869430328787420898891311133700469588350291858640134487384177850239291303307778573824213036507862806533813510161243515977408090411503641400841654034366773637528040996229288535774986240*Pi^10 - 429840033150623246359819376970179612945845686356279668658420497883210982621986491749314634189272296053587274909657754915814444119957782505552462498822474645566202616589100281507403288882030723429402256288514048000*Pi^12 + 4148311112451581292737092895133218299708280762512899849036077707980878964310930772766339682448921391252312039207468128193014185019053399815149252617425994988046123802740566918394913742267022595094418221181173760000*Pi^14 - 30774525366313130217467173350728198446373564966142833152441630985214697817885933014002835543810498608147744502777929647088671974548632102834520731316279611885571274751361104521747748021984948945691950721269760000000*Pi^16 + 175655705598921903313812126970362282277533672960964935329737375086210764800659742335158223454635224509605682737545786312913277190237390998190572487068326217293031826254061285287555142225068108508203776139591680000000*Pi^18 - 772600320409822210133846846953880923875944186123198739118367597743715162974186551227233614179092049754029740278165700960876396916651226809369027815832037301304340188347450981049165997988757937071553823899648000000000*Pi^20 + 2611903326300552318833559008704202239722645329360991442243216416626891497951923001187916240929553620373263502336395694511439691357465641312266681339317109786419991378462803491538945969240911725946209849835520000000000*Pi^22 - 6696985607418945961876889092949218370564127645421879444673254660460567336632562722522748114688879680125213894844133506896234030485508530353664278137672255561127351442858302400816949123893115078327438147584000000000000*Pi^24 + 12595374569325867158712609174509805965612060181528668823616928255749772355537848114990471052047021418328840131429425789785453663094077177470663401834948993356783399324283156813834526348059022640541199237120000000000000*Pi^26 - 16260260373699780083453265086011283266835848847757917678114550388662676457440163764804567820182517198462692440297696355795957523781698370327847153156719179929823599471442470561393425691230025763518771200000000000000000*Pi^28 + 12736267442921395611145358084436684978671150873093594779807645676964564462881892198582392671402847561324866918322551431992506960706102366433358203685005621004126030767769474037547918301513673336421111600000000000000000*Pi^30 - 4689566306469517728578666679523114477722843283261673123846756767007210004763753039188539610512005123705467696642474483912140515897579180560967358587641917270353264260301339973486412633176749204197811889648437500000000*Pi^32 + 360056747456631677067962057929831049594576671631440445124948160095032313780449112232364436852173674842216571861644443798783141444505464024857921673400529042850154295869910474152248603524565625107847154140472412109375*Pi^34)/(26209459865441139285789389272193608764981082945542927058074990702061983999240466364237346612439525182106351134553944255407918738392030934764301505813219741571179848495863761880548100850295745541718238146084468174852186235589155953534880972800000000000000000000000000000*Pi^34)
-(24577720934616895790245293615273964168966141650637740565597517214179291098620884041129875877254801959920474840608720659788879335734730302565881826330302676345125777766304340109298306139344076800000000000000000000 + 901999842364309999726337584010165073545168672587538380431979006130227769805464943294103667325558941865233163870684602315534426746821953305332194724907598960337850684360242492440217497878217059467264000000000000000*Pi^2 - 187619107067179560212010542845945115806295464025948596817823743470080456017146615976080955465597779092394287947807067615148058940765004787609844521708023501108151361894867646255340102411184656215886574649344000000000*Pi^4 + 9372787399991228526889541884101420788498471276921255407138359247515605471345925499231919862823859344804527483548459565441224789894251424837428062356525911008043763420390489292679625810937209458105852429541237902540800*Pi^6 - 261859968060046574419623333234688492084982553753508447874912174820342454416577294787343425722582680369624315569404236673584628232564696612042476061418672442713084758929569679645058052991411522648569880895764329639444480*Pi^8 + 4856985837326179368797415863413803762547663286803383757070930188570958117615576424231144578697084246247081804266507627929193434663155744956333441575114087170298077761986866863010413445499336488613603626834493310127570944*Pi^10 - 64272415784435537932819636138728486545282442605936461122510925545694258164762119253647647803647336909492285198100617280685511501257804748688819225219311008241069275262620036659297478418438257862900794680371617550303232000*Pi^12 + 629445135664593773160768261750297936626780071748523052321822728902555834864765442664695067685242436482509317433914933155229900200719415607486116572295037037537793819121658094430273463330795066892200719403680597708636160000*Pi^14 - 4651679915115433678270998669647918693446544178388171554694199103032288215766859293473531681568440353343958418321815821042473995313302034375728674253398428655623277182362319612645673949757318888183936365943247815573504000000*Pi^16 + 26181457119921715097453288116058864824431594455853989421491927533449398817152914418572836408582708153427953824204913705495179428391117585092279124941936397349074226373574327941760431813103549257930080986286029285621760000000*Pi^18 - 112443071848361033486176690717744594021106897747918723806672500962369192488894074568257456392393371501001397020876090446408557110672219024692530175849751159610135315870648827817312668793312080880452202590969662537728000000000*Pi^20 + 366633923714235766338366429448694816381742038495540903374707971720449178568946696752271012530735429189779837502279709764359670740056985213134077421482407987552408404060420417991722424707588729203234272533947277639680000000000*Pi^22 - 894834325152477596340624892950565205674553553766150460652576415099456104448561539309508918310051604270489374886801303317770869276240126019279699990878520678546077126383443427730945599078020260441267323107893313536000000000000*Pi^24 + 1587552162682861287806234644392836211399374735801368224707669472112828485102198218395776529418617248079490857261388027865366512626113819418432461189561155228703238827196267226955206900186696073709788144554181918720000000000000*Pi^26 - 1933144222419017923422177282214372844173259811000448255069110492123975384068742371570507340167250163271322172622845978019946620266814366165138524070408634222197720503787269086348824793809953405808200445177106432000000000000000*Pi^28 + 1442221225261529087924235044236872673362673517872901351831350406053456397363025765482498826089092490047669956553077104058699754953415901686093279429898418654735887572392366134399998442375277458015276596028266992000000000000000*Pi^30 - 513882279676535487054532578385140578165852028321606779464993556092878381899628395784651687217393370404742759803959007189383745027785795082592280372833882161765010879907270603200428466890939320671978932369876098632812500000000*Pi^32 + 39113983379172335212919922539589229077601264888592737267263288034534006851271152175967173819298555383789963926104005455006418979324806573711216956484361325691632239375937161480541917835094165016562548290608823299407958984375*Pi^34)/(142761428705953582456527656212572217468430601886427838629906752464663468898378063731324792621731862126092878146630437873595524035069556477491681784118475416168998763269635947556165937980192289049094256898500142116840256880201456779183954463649955840000000000000000000000000000000*Pi^35)
(100489655072698749796671574479630347366350269478302194443022258056067292244528587937771340476139704658777836376929370066824454621005709033314250383786091221994488327133246453472752944728796786609375674368000000000000000000000 - 9906041238440118666314823627254791873188066948998518185577026666795904423768890111249707602987560461051078184231852397355308264933932994930883947095003405204614448876876884377052261310723330543634370471028326400000000000000000*Pi^2 + 473496932740355881405842119592098822129677663873178986409230067602484265616117637954463270955222050866815418693259049642975366175549806507681829558467353865813718907776435678563634073632206330364252697686480027343912960000000000*Pi^4 - 15316095945753343340569762100526249682128426815891295861782868357882128742982205020138161928474084084813456478180238982127595230689494972981613524399072164196493929537674224172974586912645635304504885282230265879382469222858752000*Pi^6 + 377913570067835034091709100458758759045171464051819800909037917440077438822625434200480425018984455301538440779757050812754800466331194755550142205122567985136170599613949625610323494511742578873846082694978390079988073425692262400*Pi^8 - 7287022578917764896233180164517693300423417231270051757868245837058232550353703257273390894596144300820906293799037440370185491704878719069097693350585383230076042743232963549569744049332519245399404417382658711073654864468485603328*Pi^10 + 108836258309328631053918210467170733951727258392713821384951481712696373849291932484108239581254513148177138383050519124275660342044591283331991868730939033450003699232997883038853382070904111533236875675089844775247684651546836992000*Pi^12 - 1248609097809494212458681210946905106367067122914523617695800128900007436632015511401348707481389817755020554454084734250594663372014467455773413115045324858630336489572901809429696779749770715422142176702883271212905077995282104320000*Pi^14 + 10991066480551553663905470902351621155316791122763940803282533000592732445992078858728456005013320719246833697832588267894983821510657315199803185222754350438523880624602788090489025463890404228807088352807217069486712809223880704000000*Pi^16 - 74499774418454593418840933442615237927820549624699686289791405073688647829127961596943324945280404579287565048343478898616908410836390895592053388794999512077873419606091152778506893016705842004941009135454635555542102030858321920000000*Pi^18 + 390828618328684441767516316479307498949121918218616128594568075671006171283783367237753017151137880961535807610895363979030552160119990466656911056071620674284091732459072008096390079227594310398843858186005483702943177819291648000000000*Pi^20 - 1593496414356876020766069204477736975675177462603425225226986539531342282440388689198587653739167778496442890539177051266859989634955079779656385737006595967686939313994191184410846707796713952312640455567781711277996130445557760000000000*Pi^22 + 5048073472716156128866386255436403751860083333534437341414966019187798823577561001238467018242976557799885292208138905143932071936378113746417591359075246228903802507841870246290511484862528364414000545041719269511796103315456000000000000*Pi^24 - 12285327832004348314904834703746097268983522979430045962105733907267231063927717610208989073230564455046373619332165208711735801044271968246736259268204997632988007511049838048731236376011189129095736425822264845203440234659840000000000000*Pi^26 + 22231463525363391699304460201223388641155749495519054161763566677593946427587100564543860028110443881526511930438013309376209131295174148971786091217242003818217700506822625824978951908399732257557691606488605936161411039232000000000000000*Pi^28 - 27959493535974904575821492361583709213650968692065664149722743731090646360733688075334746341637017816388968413908728672159779341569843343667759817226445501531671352499239682890634465085949898462223630031011343505908726882304000000000000000*Pi^30 + 21543941724077177152531067492256746910367667539735633311543465411672148831914308367852442847767857982824686022780739903108778316437484769749494840747935538704152453665084371444666949509342864955191738673406601231807207293750000000000000000*Pi^32 - 7859503626099061149403541410479069504183106105713148428480980844351149961865946415469913304735686205382610140511981460540013361061184178017549094066196630605905749048305865831840854429316676383395850512576470462501718902587890625000000000*Pi^34 + 602029787037918931276871632562180847312554045355404722981521113853680664307923498482859998562361082809989386071477388923282624542051883552642197410192919303214353400691520023818741067125104752872476236922846992920408956706523895263671875*Pi^36)/(47389408529990735059863427050212162135777072719080178012465946560687849015872134540310958315622851941282713744820470733592200956099717810999623377821239125151502927853189388052731248996922734688839927959977678807904432852781803083142759345665688968297557314764800000000000000000000000000000000*Pi^36)
(378932997112871829335482888984101327751709265847115336886585458314430911535607131876128264159192476278827123173443983926533591885530102795977882400431820014947912634160599305727220039596896475500325439230967808000000000000000000000 + 15101379692862443352109902145458789122855038198984882800470211119983018138000351336131886354777929188374768268534404763265051303403021511879518490144254995211156523599890011821614620379596604477546205369639019269324800000000000000000*Pi^2 - 3662526777174910836887125727062406626615849983193995238356235242105147280801421966267378824385631349990651604956812512373140290639882570564698925292798422972736779188912092184062273805583934188461746862405599533304838031933440000000000*Pi^4 + 210058491936867007729918317984297177089241953341423211153432586985256776643173324674568250958787660321619257687296013569473523657966742775927831934987963761729436796035503075165826729869867905350402586875853037480163161967567304654848000*Pi^6 - 6768629808979755205398605558482038006821809293290720756946735221588951536145036801680123904466193773307888978538392977639156077603123185734490429608844673800090822564636064622555936448441189603263815180409780042102159437973854271150489600*Pi^8 + 145748469163637000296041067439121243529681396948906679079663505749525662997624142632341564175975581144964934752418529271203090075579883573474533801350863943689654874889597446636780016318326787727569457729468268497126173689203227116701745152*Pi^10 - 2256218223010379383312968475973899561241571888044275313540725589015047590433870033260851872932990671106209317191677353155415901704164168133101446494676013559560854087373197796206192511670517844682876879421173859763138992654577400923606220800*Pi^12 + 26071934297287229656456058550485695898278345673697466838729638092317228111875815412405578089024234837661139096234993098054470249565879771257201924442102982870583018710994232325843487680610821991682006146834887974284848849767797831793377280000*Pi^14 - 229562631685196827843702723335574862532641477265634431969718506073450702461103957422064359726899076057659009929735381689931703762607272329282123512463795467873811074270529288839681251088644002738324173433913824582235222352520068521263104000000*Pi^16 + 1556692798779753193549978597786887698147046011106582095288712475207633910959722984699418337792185031922796489040534788522220759523675943786369270496339277684705330819603835821071546990865533205650773296116979112386519209052134310181601280000000*Pi^18 - 8163081764285583327459204178609380846875523497157438775791552595454897755192628944431636607535284443580817851246023915839959312337129415223268507623890336882550441993791056226892218616771258619701767798431806253660018541151740154085376000000000*Pi^20 + 33061759689400250189495249953577638749205650029948358838911480586761709507263056146338696689153110907585994365296318406063335942992523171454316563306197463462900028018896923558591009267365561427792003117688567034763012372072614844170240000000000*Pi^22 - 102712542578801291320598522489159397535802516732949154039293860345349828931635695246654762956055153601112294588206953122417149324262277523243804567324864092164210578274515780642857520319146512016985412087621740249105205868377684312064000000000000*Pi^24 + 241066644060957854695325234371269759714401315496926731562275471694658001431041517571191905481172694644801462183732014249361907707997849552565905691808726360639341615539576050505040900731491743598785204695308717330771343372939805327360000000000000*Pi^26 - 414796961749557099708832791206715098574600317881135687489106361752451041935246309046086579136945635298724671807909744140813751604741016013952059480587614599527340196386278556554293109775944989050622088247304276511370503053390643200000000000000000*Pi^28 + 493730902410670908749991734284092232883062134238070119420181308172636631083874963420862260414036216525617104323345306255341158270216228997949023091693266586314703663793261889274646706085162712814989424829758476312464149838389108736000000000000000*Pi^30 - 362564474266861485964122875211125138208938976646779210783973786027850614572823584593231967802238383105467041538319546032530825851649716596229098877008261657751763448351899143366724325052832974496004820269884798985574549108835557650000000000000000*Pi^32 + 127933619680611619153390629624151083841827335751416604917356284251196551895606221184159821618009658115133863591271383946820319651004730277526443120680977297150134639226811809073900642369724376106424788387321804480935649436835723876953125000000000*Pi^34 - 9712616147232411609656668859126629425392256861640093610336678052913803904248156922062396122869046110748510860675040167005053090922317778534553793100662347285770036080882298314219881699805348787159543521103349123874104325504489243030548095703125*Pi^36)/(38093704600300992590940792936602902917579686174160066204061095737867027811409652434642316940844197645304189776389605067541728722433681623188425846418894910695326760746015546517373248461582085906199678415520702357589766672117271674216246858287832104099581039065385507225600000000000000000000000000000000*Pi^37)

==> anc/Z_Nf9.dat <==
35/131072
-610313/2147483648 + 1/(1120*Pi)
17734605/17592186044416 - 290629/(91767177216*Pi)
-10138887659/72057594037927936 + 13/(22579200*Pi^2) + 13617327961/(52622970102743040*Pi)
-55976427773/1180591620717411303424 + 67170797/(264553759852462080*Pi^2) + 4196050129/(61583910154524426240*Pi)
32945889559502051/309485009821345068724781056 + 1/(3612672000*Pi^3) - 26450751746077/(151705708049795855155200*Pi^2) - 91105768936909897/(296779116170145823299993600*Pi)
-1350753838010249719/2535301200456458802993406410752 - 128255294033/(440005813386614931456000*Pi^3) + 390214938906181/(248554632068785529086279680*Pi^2) + 123112991218965541592503/(102288974728804591639472461672611840*Pi)
370277962649030275885/5192296858534827628530496329220096 + 23/(203928109056000*Pi^4) + 9734911852151393/(131204805486778642472946892800*Pi^3) - 4045967469146653649/(15132682339482544059831445094400*Pi^2) - 574924816757830947928439603/(3830634427329678695819695570386451169280*Pi)
(837151241107572092346252131335185916094660476928 + 270941597798061423214266155749179277486105559040*Pi - 1171232160118109518859260399999982302804857323520*Pi^2 - 397786064845047585842971384186049626208285491200*Pi^3 + 227957403752996437100737467352682768135841958125*Pi^4)/(9176618825801588094084570806111332014730665741914626043412480000*Pi^4)
-348280705612055016250374067/5575186299632655785383929568162090376495104 + 227/(5709987053568000000*Pi^5) - 8542280654646271909/(290959776647480317548007029473280000*Pi^4) - 611036046413706287166799/(3206489483819286591511705417880174592000*Pi^3) + 171716506245450623040282815501849/(1314147865965361910113957391948727389280377241600*Pi^2) + 42675464534787275567180895086293106281/(244546490028208373565887881029968660852550420922368000*Pi)
8015938809941366710075430115/22835963083295358096932575511191922182123945984 + 29903862828403/(13769881256604011422419202867200000*Pi^5) + 16332700772113685524949/(30986052373850063897592556610786426880000*Pi^4) + 9730648465154611237015060743017/(47247241238213893625038244734338248819311902720000*Pi^3) - 5780857788199142877505768181764181/(4140576660764709526020591905709221066532634755072000*Pi^2) - 2245056230474268444889524396635457063802733/(3224490031857817311290014721779224416661255736744091634892800*Pi)
-8692680871010839709885037833703/187072209578355573530071658587684226515959365500928 + 4343/(345340016999792640000000*Pi^6) + 12406638862742679167/(1355530253557673008811891572604928000000*Pi^5) - 7917397236594601924156598777/(92439244031129449289372653150983977277849600000*Pi^4) - 11438515299606714676038208317997855063/(161012550492954458095746333159298756680366092546211840000*Pi^3) + 290536526972417602769825616270866605675583053/(1745810505882220384539073967270216465908867847144931978117120000*Pi^2) + 11869666245924241061797303126967036477045100241/(115426988380749617607778624474151355790506585190016397562871808000*Pi)
-795522598918358821782872631755/47890485652059026823698344598447161988085597568237568 + 10346642325717227/(832802418399410610827913389408256000000*Pi^6) + 8289559515545622001529/(490819069601785012137866096714857001779200000*Pi^5) - 701282382252001498245749271442283/(9791920637810250168656700357989738211046079311380480000*Pi^4) - 10346808067666828030676519773563303557/(263802962727656584144070792248195082945111806027713478656000*Pi^3) + 9341107443546820534588262233938028001459315556183191/(111750676048863905084523210558232541028702779494733249627166658599793459200*Pi^2) + 1116368520182841629272723288188693520788839711/(35273908705014734553513409564695141344722182933955205370335566233600*Pi)
17232858462669834001513764387071187817/401734511064747568885490523085290650630550748445698208825344 + 9791/(2707465733278374297600000000*Pi^7) - 292218844407955709569681/(107315052883334995216982651825290173480960000000*Pi^6) - 5453971124589723414739896473251/(133245623916231233383673317157954344207383527424000000*Pi^5) + 1549702536092065677481553229156864106592321/(47346345879643111911816649271704478365186767689721565308518400000*Pi^4) + 64210136300192162199423233817699941283737885777/(466692857729244564747600515449021898013104007087338648281433505792000*Pi^3) - 236339201361307450814727305965716169287012212976646630034453/(2380199999299962087176276766321906537878546241014222430458948094848720846192640000*Pi^2) - 1366968952981747240855028263285669135003753701696142086757/(11611387111822710793278488631915042324124873504153091397937626747669055537152000*Pi)
-3365873201537512732656596891401331174663/13164036458569648337239753460458804039861886925068638906788872192 + 16632460370459497/(8394648377466058957145366965235220480000000*Pi^7) + 58103162676803345620885657/(672271992462567273566340264046241312648724480000000*Pi^6) - 12853035521778623910320146904473386173/(3062839140263849919674547573592498029583866542083392562790400000*Pi^5) - 1507660994973396180052105493383529808180133/(2295037073645185637760958525643805247145621307184609840280371200000*Pi^4) - 664769469423074909813085742829560544466432401301020796017/(4341353497675151171128385999339021436686749624262233325696447189052569356861440000*Pi^3) + 11250333710467623261240632006597390028431951763509531613580589/(9749299197132644709074029634854529179150525403194255075159851396500360586005053440000*Pi^2) + 1797134877975383689694539987100149479997532296712231594011/(3804211550627065542740973157933032881888802247610869378444244915872314899300352000*Pi)
909890980120592299199671327266165001881187/26959946667150639794667015087019630673637144422540572481103610249216 + 209723/(218330036731568103358464000000000*Pi^8) + 343453402725543694125541/(492861842875321241938539970655131485496934400000000*Pi^7) - 5774218739282999398667790509406113/(443228243394951574727450922194219330571440565623193600000000*Pi^6) - 33518357316615971503180755123818788760787797/(2729876672190110689366759637048228131788592576746890123932430499840000*Pi^5) + 489965898630765831021521612627950855827356144836755719/(7547803426923618442297746040014763758819936940530421785626018331246565785600000*Pi^4) + 37975260212044619686960427773189931681638170231463488986435441/(613953297672062473325992952576840340203306092547454665923501941171142978959059189760000*Pi^3) - 394330797473330471567434343021671173753068736417875951503533858144991/(3353451105940312311885851697027620230626497692776760225908082500021365203534169583806054400000*Pi^2) - 97943391262940983456787721713092720258435204317231676813465886261/(1275452157263972584133535894760104307662074096058585741174542869162889695913450567368704000*Pi)
(5134905720699137223760315125437220734232221604193124742847663916490166402422997672664518513716548958655873024 + 21402620940313899479232796300595003987658692118578111406217308948468261451960354183066457232053085572570284032*Pi - 67525359286622365065826186742256538096414901069992267303925334427613295085667994063675900432876674962339921920*Pi^2 - 139906360719883111822810522373385374314555889356405833519961851397540891800501940967440392208848053700919296000*Pi^3 + 290257275895237929674534364687664002666975254408557566264315646941220582299372297955246507074053739349278720000*Pi^4 + 210804180207055969136673320366095970749466920157492153827621700029879311011993143537294066774195774999756800000*Pi^5 - 320233016748053123663909548669277002845782082473674807123257838553109487892096387203079938656811462541967360000*Pi^6 - 128090224489110239565357886723501482391019406781005256448994482347335614258128960047985209412866319751577600000*Pi^7 + 63960029510345580059357834496360150592928277438676061560012844046023516200557479659443649219579859417005078125*Pi^8)/(5199427345629162619957311579279179032380004047651378203109313666820863821911088982178047860485941232499791858381368569862213022515200000000*Pi^8)
-924125988658987245055290589776597589366069286905/28948022309329048855892746252171976963317496166410141009864396001978282409984 + 11623/(48905928227871255152295936000000000*Pi^9) - 230525082747767831493941803/(1343360010519947587307426577296687341077980302540800000000*Pi^8) - 341306678303289656617115317428171679/(68803206678685122848091661554053055123265861882819588915200000000*Pi^7) + 785886587381175773231382639042727401324878668427/(196747671518085657604041100561339897914267444191301865012058130984468480000000*Pi^6) + 392898572117841311544738296216830222583371132038240947021/(10879705771704780567465663051918881072513409903558171178672767863392049785995264000000*Pi^5) - 6986833960597573414462248745537127999407366743443288713912614321451/(228678015816834341832783382355714015211517673196350229062842849680319635516648838361209896960000*Pi^4) - 150277160841627740021249994571805007801473644844311618054875850108888376383/(1436411580727484778921503553569783551719412355193495759551390363762959535183178308194556542986485760000*Pi^3) + 535514306994246896867950286883830964037294945996109461160023627360264028490001/(6851489417635743606993848553410559227652647110837476232996049614207062531959846090345019510426886471680000*Pi^2) + 72298069274364810179924890662447583032087225138241268388589210382738583533/(834668974095519792665157605227857015323293182974080492895637532714855582975955996505017334633804595200*Pi)
46778728002882750728973603332975581191141905223723/237142198758023568227473377297792835283496928595231875152809132048206089502588928 + 10823592615272387869/(61412400064812050843277241009186265244893184000000000*Pi^9) + 1443543554472162263050696581197/(160580320865679155187429460054455935288759846254411776000000000*Pi^8) - 9387522772325846632377988451172967440207427/(2937143907155475084435327493587902456943373854504513566751413533409280000000*Pi^7) - 58783419794556812249085819456678068797983241444721/(424146559230567817655869656789078011503599711267143388994415844480201523200000000*Pi^6) + 3445040093718967168954040667306961562242869953609250594279643206719/(916121760508395733329980643779418995143944428441701659240589363065621332788469226288741089280000000*Pi^5) + 808652214475110059142535892527620422490875348255840723565015995723137/(1232454148402307189667211492275006060929442617647698076633426726698143719837096897273047023616000000*Pi^4) + 1759199961097165306788880283255907705357888247248537632847549746686844633141141447/(14674962496442510010725680052822491771554921603215244765173786827910871860413371217535502958394320707649536000000*Pi^3) - 459783663470268637715314124869342665061655323672078290121262029870250789205365567/(481092011222331528244230920138908295939404158274119474006031186625007910815557650046626284252146176937164800000*Pi^2) - 9954936680532345182880177598374804052322552586396012383846404430645673591603152639/(28573895952803751813510145345922184803924775849179954146789077388132313659234962059712160541809589800585396224000*Pi)
-25297447486209263761024381981688119761711505516119631/971334446112864535459730953411759453321203419526069760625906204869452142602604249088 + 194561/(3521226832406730370965307392000000000000*Pi^10) + 23132097238090655731373751961/(609348100771848225602648695461777377912971865232506880000000000*Pi^9) - 76000203951326342368029967138402721017/(61031196452260851371171227464907222016541750124536288151339008000000000*Pi^8) - 49864840432065862024518069884123659451511126964729/(41073098181335291008497579888661334009933620412809057699052431164491704565760000000*Pi^7) + 9068526742133736586687610406392630767662642471413519752579349/(784122154378306945058385267477897596658186478569244513189303725450391812176250667008000000000*Pi^6) + 423579280970415838245358620068329041884787601150968134339434625118299609/(32328668452057504573584252330392001758482676495114424583072219345006147512259679576800965553029120000000*Pi^5) - 25667963077548805772847001384205183088180197501071605786648911270032788406691323/(502835983595786231648377219976852709249104366708455899571597916300316666724364131279819241664021151088640000000*Pi^4) - 2199427188823341175265959759418653223983336247647197170030108364811428421141602859665257/(41160622792028661926785231175270781850372194071837623215906939996540808267529664306961801397497423247885576699904000000*Pi^3) + 29622782168206276386600382247933460317583327805159707095585367806432332977013563751928525239/(332633145515419836725313896942192513438660947637803422748718282566354887550452657325964424986965592078005622802481152000000*Pi^2) + 3732305499300944750148209095117114285585870851401072900179744035022956250671805655921/(61831754321418050716751916027040066618726880992278312852583881273398467716044138277439023928661476133010149474304000*Pi)
-613170395098710744224110525766538320698818439263260229/63657374260452690195888927762793067532858387302060507832379389042324415617604272068231168 + 67434483897704175409/(1238073985306610945000469178745195107337046589440000000000*Pi^10) + 66742217802812552482434886353107/(120801067324856132072112934339993702772686185583629651935232000000000*Pi^9) - 113263998183761143770952693304911207662988825891/(91187744599111741661412951496927454839246762036488929998791085123637870592000000000*Pi^8) - 379159593236976643540677195401502531492303450196725751/(48788268943717312071533765294947478990359551671151111097242439834429826351392358400000000*Pi^7) + 217931966772461442924978778502896261812004049944841568169507810575692677/(18487483706541107241916342188371680029044021597062090155740571840962328995084555141583001380244684800000000*Pi^6) + 2348527626585173393873820104900044514596907748492345020106630151688016713/(74845084249354695805835402960378839549377632957037081747801284160125536640556670352412948424682373120000000*Pi^5) - 64995649225785816163376924530924757341338357331300921904061321999218634214567120292399/(1438409299979302230830508849363150772664928581310223604173223023395221605144248986930697526135657855576735607685120000000*Pi^4) - 788722567774272152349384252378857690848297641458917169018316490668246941735589507243821231/(20356734550798318160859699939376189855994754416733440213086192041035240331312963115507680837613579573869250248123088896000000*Pi^3) + 27147922220165423858254035511515814219321612460628294284949798427497235763748873584161332039430163/(562233493444021553915204201106081577183222478458988536240223691351969883450358740465923959107802051500392550714467258152653946880000*Pi^2) + 534819486660203423725812302260022706546997621318808118543204381587258172076228556233261/(26845863764256003587996479892956147964252362281703428761083459235759053119081179780745365653250525061525814658155413504000*Pi)
104083989777510938764148703434686871115030417160660775175973/4171849679533027504677776769862406473833407270227837441302815640277772901915313574263597826048 + 3686527/(303670602026756427192048109486080000000000000*Pi^11) - 499613000096062286117065210547/(61422288557802301140746988502547159693627564015436693504000000000000*Pi^10) - 124304942714118641144716008196727981291399/(304521257818200744001595956558901074973736716421386263359921114316800000000000*Pi^9) + 105690289967778851144776322403400721366055419987369674441/(343385558526522862853474759017329561112616563285469031152388390990920551249760747520000000000*Pi^8) + 122987553390586551259190220351133794185534052516299320389617114737/(23735565802348402020584136059020154946266502671045888032923389202277468248610029990492241920000000000*Pi^7) - 450947941040487522170052813786639347914172420680742937908386176714059771369119/(102985637236309630357529499140855745902591464947730196937962199874391111406858219489496604168735831359488000000000*Pi^6) - 7998325193498308275769408536872124385089178435950370071045724324035246996120029969597/(258756420369368707751763559006946141211550352410320491860618823868478458821690773720937805230394633344999699251200000000*Pi^5) + 2300753982915868953335121458904081129512535627074573588174993175736446934424637794665583101699/(84463762327565421695738572244869650337482408516253145454294324278861401830801217440311212993252520007876942527585813790720000000*Pi^4) + 92889223303380423215033081240391603057210232002256266133770408235668583157473699687433333339556669873971/(1123981747728851092231204262469027840431910356330110568844439691225317902893691688314546357497550371569068910495617356776688037396480000000*Pi^3) - 306066948425957723994667477630759170980601815403150296182023285428838039754160009712789283128364813833631/(4836107617208095798157020456234071294299206470712835793323908103533104149486605741991691526661670126185776564225561567725868189483008000000*Pi^2) - 105064336157812191924180426272262863528848715448424495585435583062330965395200513822825708357/(1564373627505931923641261754820428315462711735887329060895460065528758800551095982820300398702226649942591856107619735348183040*Pi)
